Hook algebras and determinantal varieties

In characteristic zero, we prove that the Tor algebras of the generic, symmetric, and skew-symmetric determinantal rings are Koszul with respect to a natural regrading. In particular, their Eilenberg--Moore spectral sequence degenerates, which allows us to explicitly determine the Poincar\'e series of their residue fields and answers a problem raised by Avramov. To do this, we construct the universal hook algebra and prove that it has a quadratic Gr\"obner basis and thus is Koszul. This leads to a new standard monomial construction of the irreducible polynomial GL-representations, alongside the Schur and Weyl functors, which is of independent interest.

==> anc/HookPieri.m2 <==

-- HookPieri.m2
-- A Macaulay2 package for Pieri maps, straightening, and finite hook algebras

newPackage(
    "HookPieri",
    Version => "1.0",
    Date => "2026-10-08",
    Authors => {
        { Name => "Keller VandeBogert",
          Email => "keller.v@uky.edu",
          HomePage => "https://sites.google.com/view/kellervandebogert/home" }
    },
    HomePage => "https://sites.google.com/view/kellervandebogert/home",
    Headline => "Pieri maps, straightening, and finite hook algebras",
    Keywords => {"Schur functors","Pieri maps","Young tableaux","Hooks","Representation theory","Groebner bases","Segre products"},
    PackageImports => {"PieriMaps", "SchurRings", "SchurFunctors", "Complexes"},
    AuxiliaryFiles => true,
    DebuggingMode => false
);
export {
    "Content",
    "Progress",
    "Colors",
    "Truncation",
    "KeepInternalDegree",
    "VerificationReport",
    "HookTabloid",
    "tabloid",
    "youngTex",
    "hookDecomposition",
    "frobeniusUnion",
    "frobeniusUnionMatrix",
    "verifyGarnirLift",
    "PoincareSeries",
    "EquivariantBettiTally",
    "genericDetPoincare",
    "symDetPoincare",
    "pfaffianPoincare",
    "symDetCoverPoincare",
    "expandPoincare",
    "dimensionSpecialization",
    "ordinaryPoincareSeries",
    "strandBettiTable",
    "equivariantStrandBettiTable",
    "totalBettiNumbers",
    "poincareSeriesTruncation",
    "determinantalRing",
    "isGolodPoincare",
    "koszulPoincareCheck",
    "verifyPoincareSeries",
    "verifyStrandBettiTable",
    "hookBasis",
    "pieriRowRemove",
    "juxtaposeSymToRow",
    "pieriColumnAdd",
    "pieriMatrix",
    "pieriSourceBasis",
    "pieriTargetBasis",
    "pieriImage",
    "pieriPreimage",
    "hookSymbolicForm",
    "hookStraighten",
    "straighteningStep",
    "straighteningObstruction",
    "isStepTriangular",
    "verifyTriangularity",
    "verifyStraighteningAgainstCokernel",
    "isHookSemistandard",
    "frobeniusRank",
    "hookTabloids",
    "runningVectors",
    "runningIndices",
    "runningCompare",
    "Obstruction",
    "EngineStep",
    "hookRing",
    "straighteningIdeal",
    "pieriIdeal",
    "nonstandardMonomialIdeal",
    "weightTruncationIdeal",
    "hasQuadraticGroebnerBasis",
    "paperOrder",
    "verifyPaperOrder",
    "MaxArm",
    "MaxLeg",
    "Weight",
    "VariableLimit",
    "Force",
    "RelationLimit",
    "Validate",
    "ComparisonLimit",
    "fineSegreRing",
    "fineSegreAlgebra",
    "fineSegreEstimate",
    "fineSegreMap",
    "factors",
    "TypePairs",
    "LeftWeight",
    "RightWeight",
    "hookAlgebra",
    "hookTypes",
    "alphabetSize",
    "weightBound",
    "hookVariable",
    "hookMonomial",
    "tabloidTerms",
    "hookRelation",
    "relationKind",
};


-- Option names of internal (unexported) elimination-matrix builders.
-- Macaulay2 requires option symbols to be declared; protecting them keeps
-- them out of the user-facing API.
protect BaseAlpha; protect Pivot; protect BadSet;
protect BaseSymMon; protect FixedRow; protect KeyBase;

------------------------------------------------------------------------
-- Coefficient field.
--
-- Every straightening, Pieri, and presentation computation is carried out
-- over the current coefficient field hpField(), which is QQ by default.
-- A producer takes the option CoefficientRing => K, with K equal to QQ or
-- a field of positive characteristic (for instance ZZ/7), validates it
-- with hpValidateCoefficientRing and runs its body inside
-- hpWithField(K, () -> ...), which makes K the current field for the
-- duration of the call and restores the previous field afterwards;
-- functions on a ring, ideal or matrix read the field from the object.
-- The paper's formulas divide by the integers a+b-m, a+b, a+b+m and solve
-- the row and column elimination systems of Section 5; in characteristic
-- p these steps can fail, and when they do the package raises an error
-- that names the offending integer or system instead of returning a wrong
-- answer.  The paper proves that no failure occurs when char k = 0 or
-- char k > |lambda| for the shape lambda being straightened.
--
-- The nested-hook composition (PieriMaps) and the Poincare series
-- (SchurRings) remain characteristic-zero computations.
------------------------------------------------------------------------
-- The current field lives in a slot of a mutable hash table rather than
-- in a global variable: assigning a ring to a global variable makes
-- Macaulay2 display an anonymous ring (such as ZZ/7 passed directly) under
-- that variable's name.
hpState = new MutableHashTable from {"field" => QQ, "progress" => 0};
hpField = () -> hpState#"field";
hpLastError = null;
hpFail = msg -> (hpLastError = msg; error msg);
hpIsAllowedField = K -> K === QQ or
    (instance(K, Ring) and isField K and char K > 0);
-- the size guard of the presentations: count items must not exceed the
-- RelationLimit option unless Force is set
hpRelationLimitCheck = (caller, count, noun, limit, force) ->
    if count > limit and not force then hpFail(caller | ": " | toString count | " " |
        noun | " exceed RelationLimit=" | toString limit |
        "; rerun with RelationLimit=>N or Force=>true");
-- the inverse of an integer in the current field, or a clear failure that
-- names the integer and, when given, the map or system that needs it
hpUnitAt = (d, context) -> (
    kk := hpField();
    x := d_kk;
    if x == 0 then hpFail("HookPieri: " | context | " divides by " | toString d |
        ", which is not invertible in characteristic " | toString char kk |
        "; the paper guarantees success when the characteristic is 0 or exceeds" |
        " the number of boxes of the shape being straightened, so choose a" |
        " larger prime with CoefficientRing => ZZ/p");
    1/x
);
-- the canonical-relabel caches are kept separately for each field
hpFieldCache = (cache, kk) -> (
    if not cache#?kk then cache#kk = new MutableHashTable;
    cache#kk
);
-- the setter of the current field: private, used by hpWithField; the
-- public interface has no global setter, only the CoefficientRing option
hpSetCoefficientRing = K -> (
    if not hpIsAllowedField K then
        error "HookPieri: expected QQ or a field of positive characteristic";
    hpState#"field" = K;
    K
);
-- the value of a CoefficientRing option, validated on behalf of caller
hpValidateCoefficientRing = (caller, K) -> (
    if not hpIsAllowedField K then
        error(caller | ": CoefficientRing must be QQ or a field of positive" |
            " characteristic (for instance ZZ/7), not " | toString K);
    K
);
-- run f() with the field temporarily set to K, restoring it afterwards
-- (also on failure, re-raising the package's own message)
hpWithField = (K, f) -> (
    if not hpIsAllowedField K then
        error "HookPieri: expected QQ or a field of positive characteristic";
    old := hpField();
    hpState#"field" = K;
    hpLastError = null;
    result := try f() else (
        hpState#"field" = old;
        error(if hpLastError =!= null then hpLastError
            else "HookPieri: the computation over " | toString K |
                " failed with an error that the package did not record;" |
                " after debug HookPieri, set the field with hpSetCoefficientRing K" |
                " and rerun to see the original message");
    );
    hpState#"field" = old;
    result
);

------------------------------------------------------------
-- General utilities: lists, partitions, sequences, signs, hash tables, and
-- the paging of tables
------------------------------------------------------------

-- a list from a list, sequence, or mutable list (null stays null)
hpAsList = L -> (
    if L === null then null
    else if instance(L, List) then L
    else if instance(L, MutableList) then toList L
    else toList L
);

hpConjugatePartition = lam -> (
    lam = hpAsList lam;
    if #lam == 0 then return {};
    m := max lam;
    for j from 1 to m list #select(lam, r -> r >= j)
);

hpCartesianProductLists = Ls -> (
    Ls = hpAsList Ls;
    if #Ls == 0 then return {{}};
    firstList := Ls#0;
    restProd := hpCartesianProductLists(drop(Ls,1));
    out := {};
    for x in firstList do (
        for rest in restProd do (
            out = out | {{x} | rest};
        );
    );
    out
);

-- Frobenius rank (number of diagonal hooks) of a partition, unchecked
hpFrobeniusRank = lambda -> (
    lambda = toList lambda;
    r := 0;
    for i from 0 to #lambda-1 do (if lambda#i > i then r = r + 1 else break);
    r
);

-- remove ONE occurrence of x from sorted list L
hpRemoveOne = (L,x) -> (
    p := position(L, y -> y==x);
    if p === null then error("hpRemoveOne: " | toString x | " not found in " | toString L);
    take(L,p) | drop(L,p+1)
);

-- counts in list L
hpCountHT = L -> (
    H := new MutableHashTable;
    for x in L do H#x = (if H#?x then H#x else 0) + 1;
    H
);

hpSetMinusList = (L,S) -> (
    HS := new MutableHashTable;
    for x in S do HS#x = true;
    out := {};
    for x in L do if not HS#?x then out = out | {x};
    out
);

------------------------------------------------------------
-- Multiset difference for lists (with multiplicity)
-- returns sorted(A \ B) assuming B is a submultiset of A
------------------------------------------------------------
hpMultisetDiff = (A,B) -> (
    ct := new MutableHashTable;
    for x in A do ct#x = (if ct#?x then ct#x else 0) + 1;
    for y in B do (
        if not ct#?y then error "hpMultisetDiff: B not submultiset of A (missing key).";
        ct#y = ct#y - 1;
        if ct#y < 0 then error "hpMultisetDiff: B not submultiset of A (negative count).";
    );
    out := {};
    for k in keys ct do (
        for t from 1 to ct#k do out = out | {k};
    );
    sort out
);

hpStrictSeqs = (k, lo, hi) -> (
    if k == 0 then return {{}};
    flatten for x from lo to hi-k+1 list (
        for rest in hpStrictSeqs(k-1, x+1, hi) list prepend(x, rest)
    )
);

hpWeakSeqs = (k, lo, hi) -> (
    if k == 0 then return {{}};
    flatten for x from lo to hi list (
        for rest in hpWeakSeqs(k-1, x, hi) list prepend(x, rest)
    )
);

hpInvSign = L -> (
    n := #L;
    parity := 0;
    for p from 0 to n-2 do (
        for q from p+1 to n-1 do (
            if L#p > L#q then parity = 1 - parity
        )
    );
    if parity == 0 then 1 else -1
);

hpStdBasisVec = (N, idx) -> (
    v := mutableMatrix((hpField()), N, 1);
    v_(idx,0) = 1;
    matrix v
);

hpLexCmp = (A,B) -> (
    L := if #A < #B then #A else #B;
    for k from 0 to L-1 do (
        if A#k < B#k then return -1;
        if A#k > B#k then return  1;
    );
    if #A < #B then -1 else if #A > #B then 1 else 0
);

hpLexGE = (A,B) -> (hpLexCmp(A,B) >= 0);

hpLexGT = (A,B) -> (hpLexCmp(A,B) == 1);

hpBetaMin = (rowTail,m) -> (
    rt := sort rowTail;
    reverse take(reverse rt, m)
);

-- numeric lex key for a list (preserves lex order if B > max entry)
hpLexKey = (L,B) -> (
    key := 0;
    for x in L do key = key*B + x;
    key
);

-- add a coefficient to a hash table of terms, dropping the key when the
-- coefficient cancels
hpAddTerm = (H, key, coeff) -> (
    if coeff == 0 then return H;
    if H#?key then H#key = H#key + coeff else H#key = coeff;
    if H#key == 0 then remove(H, key);
    H
);

hpFreezeHT = H -> hashTable apply(keys H, k -> (k => H#k));

hpRemoveAtPos = (L, i) -> (
    take(L, i) | drop(L, i+1)
);

hpShapeOfTabloid = T -> apply(T, row -> #row);

hpMaxEntryTabloid = T -> (
    if T == {} then return 0;
    max flatten T
);

------------------------------------------------------------------------
-- VerificationReport: the value of the verifications that count what
-- they check (verifyTriangularity, verifyStraighteningAgainstCokernel,
-- verifyGarnirLift, verifyPaperOrder).  A report is a HashTable with
-- string keys.  Every report has "kind" (a String naming the
-- verification), "passed" (the verdict, a Boolean) and "keyOrder" (the
-- list of its rows in display order); the constructing function supplies
-- the other rows, in the order it wants them shown, through the private
-- constructor hpVerificationReport(kind, orderedPairs).  The net is the
-- two-column table of the rows in that order with "passed" and, when
-- present, the "conclusion" row last; toString is short.
------------------------------------------------------------------------

VerificationReport = new Type of HashTable;
VerificationReport.synonym = "verification report";

-- orderedPairs is a list of pairs "row" => value; the row "passed" is
-- required and Boolean, the row "conclusion" is optional and a String
hpVerificationReport = (kind, orderedPairs) -> (
    if not instance(kind, String) then
        error "hpVerificationReport: expected a String naming the kind of verification";
    if not instance(orderedPairs, List) or
       any(orderedPairs, p -> not instance(p, Option) or not instance(p#0, String)) then
        error "hpVerificationReport: expected a list of pairs \"row\" => value";
    rowNames := apply(orderedPairs, p -> p#0);
    if #rowNames != #unique rowNames then
        error "hpVerificationReport: a row name is repeated";
    if member("kind", rowNames) or member("keyOrder", rowNames) then
        error "hpVerificationReport: the row names kind and keyOrder are reserved";
    if not member("passed", rowNames) then
        error "hpVerificationReport: a row \"passed\" => Boolean is required";
    H := hashTable orderedPairs;
    if not instance(H#"passed", Boolean) then
        error "hpVerificationReport: the row passed must be true or false";
    if H#?"conclusion" and not instance(H#"conclusion", String) then
        error "hpVerificationReport: the row conclusion must be a String";
    order := select(rowNames, k -> k =!= "passed" and k =!= "conclusion") | {"passed"} |
        (if H#?"conclusion" then {"conclusion"} else {});
    new VerificationReport from (orderedPairs | {"kind" => kind, "keyOrder" => order})
);

-- the cell of one row of the table: a flat list (numbers, strings,
-- Booleans, symbols, ring elements) prints as a list, a short list of
-- compound entries prints its entries side by side, and a long list or
-- hash table prints as a count; the value itself stays under its key
hpReportFlatList = v -> all(v, x -> x === null or instance(x, ZZ) or instance(x, QQ) or
    instance(x, RingElement) or instance(x, String) or instance(x, Boolean) or
    instance(x, Symbol));
hpReportCell = v -> (
    if v === null then net "none"
    else if instance(v, VerificationReport) then net v
    else if instance(v, List) or instance(v, Sequence) then (
        if #v == 0 then net "none"
        else if hpReportFlatList v then net v
        else if #v <= 4 then horizontalJoin between("  ", toList apply(v, hpReportCell))
        else net(toString(#v) | " entries"))
    else if instance(v, HashTable) then (
        if #v <= 4 then net v else net(toString(#v) | " entries"))
    else if instance(v, String) and #v > 72 then wrap(72, v)
    else net v
);
net VerificationReport := R -> netList apply(R#"keyOrder", k -> {k, hpReportCell R#k});
toString VerificationReport := R -> "VerificationReport{kind => " | R#"kind" |
    ", passed => " | toString R#"passed" | "}";

------------------------------------------------------------------------
-- HookTabloid: a hook tabloid, the filling of a partition shape read
-- through its diagonal hooks (Section 3 of the paper).  The entries of
-- the BasicList are the rows, top row first, so toList T recovers them;
-- the type carries no cache.
--   tabloid rows                 the tabloid with these rows
--   tabloid T, tabloid F         a HookTabloid (unchanged) or a Filling of
--                                SchurFunctors (stored by columns)
--   tabloid(rowTail, colFull)    the hook shaped tabloid with the given arm
--                                and full column (the native pair of the
--                                engines: the row without its corner, then
--                                the column including the corner)
--   tabloid(outer, inner)        the tabloid of Frobenius rank two with the
--                                hook shaped tabloids outer and inner on
--                                its two diagonal hooks
--   hookDecomposition T          the diagonal hooks of T, top left first,
--                                as hook shaped HookTabloids
--   youngTex(T, Colors => fills) the KaTeX source of the boxed tableau,
--                                optionally with a background color per
--                                cell (the paper colors the diagonal hooks)
-- Display: net draws the boxes, toString and toExternalString give the
-- re-readable form tabloid {rows}, expression is that function
-- application, tex is youngTex.  Two tabloids are == when their rows
-- agree; ? is the total order by shape, then by rows; new Filling from T
-- converts to a Filling.  Section 09 installs tabloid RingElement.
------------------------------------------------------------------------

HookTabloid = new Type of BasicList;
HookTabloid.synonym = "hook tabloid";

-- the rows of a tabloid: nonempty lists whose lengths form a partition
-- (the entries are not inspected; the Garnir tester uses the alphabet
-- 0..n-1)
hpValidateTabloidRows = T -> (
    if not instance(T,List) or any(T,row -> not instance(row,List)) then
        error "tabloid: expected a list of rows";
    if any(T,row -> #row == 0) then
        error "tabloid: rows must be nonempty";
    lengths := apply(T,row -> #row);
    if #lengths > 1 and
       any(1..#lengths-1,i -> lengths#(i-1) < lengths#i) then
        error "tabloid: row lengths must form a partition";
    T
);

-- the rows of the hook shaped tabloid with arm rowTail and full column
-- colFull
hpNativeToRows = (caller, rowTail, colFull) -> (
    if not instance(rowTail, List) or not instance(colFull, List) then
        error(caller | ": expected two lists, the row tail and the full column");
    if #colFull == 0 then
        error(caller | ": the full column must contain at least the corner");
    if any(rowTail | colFull, x -> instance(x, BasicList)) then
        error(caller | ": the row tail and the full column are lists of entries," |
            " not lists of rows");
    {{colFull#0} | rowTail} | apply(drop(colFull, 1), x -> {x})
);

-- the native pair {rowTail, colFull} of a hook shaped tabloid
hpHookToNative = (caller, T) -> (
    rows := toList T;
    if #rows == 0 or any(drop(rows, 1), r -> #r != 1) then
        error(caller | ": expected a hook shaped tabloid (one row and one column)");
    {drop(rows#0, 1), apply(rows, r -> r#0)}
);

-- the diagonal hooks of a tabloid given by rows, top left first, as native
-- pairs (the generators of a hook ring are indexed by these pairs)
hpDiagonalHooks = rows -> (
    lambda := apply(rows, r -> #r);
    apply(hpFrobeniusRank lambda, k -> toList hpHookOfTabloid(rows, lambda, k))
);

tabloid = method(TypicalValue => HookTabloid);
tabloid List := T -> new HookTabloid from hpValidateTabloidRows T;
tabloid HookTabloid := T -> T;
tabloid Filling := F -> tabloid hpFillingToRows("tabloid", F);
tabloid(List, List) := (rowTail, colFull) ->
    tabloid hpNativeToRows("tabloid", rowTail, colFull);
-- the nesting of an outer hook of type (a,b) around an inner hook of type
-- (c,d) with a > c and b > d: the outer hook fills the first row and
-- column, the inner hook the second row and column
tabloid(HookTabloid, HookTabloid) := (outer, inner) -> (
    outerPair := hpHookToNative("tabloid", outer);
    innerPair := hpHookToNative("tabloid", inner);
    arms := {#(outerPair#0), #(innerPair#0)};
    legs := {#(outerPair#1) - 1, #(innerPair#1) - 1};
    if arms#0 <= arms#1 or legs#0 <= legs#1 then
        error("tabloid: the outer hook needs a longer arm and a longer leg than" |
            " the inner hook (arms " | toString arms | ", legs " | toString legs | ")");
    tabloid hpAssembleHookTabloid(nhpFrobToPart(arms, legs), {outerPair, innerPair})
);

-- the display stack: expression, net (the compact grid of a Filling), toString and
-- toExternalString (re-readable), tex (below, after youngTex)
expression HookTabloid := T -> (expression tabloid) (expression toList T);
hpTabPad = (s,w) -> concatenate((w-#s):" ") | s;
net HookTabloid := T -> (
    rows := toList T;
    if #rows == 0 then return net "()";
    -- the grid of SchurFunctors' Filling: the columns, each stacked, in one
    -- boxed row, so that a tabloid prints like a Filling
    ncols := max apply(rows, r -> #r);
    cols := apply(ncols, j -> for r in rows list (if j < #r then net r#j else continue));
    netList {apply(cols, c -> stack c)}
);
toString HookTabloid := T -> toString expression T;
toExternalString HookTabloid := T -> toString expression T;

-- comparison: equality by rows; a total order by shape (as lists), then
-- by rows, so sort works on lists of tabloids
HookTabloid == HookTabloid := (T, U) -> toList T == toList U;
HookTabloid ? HookTabloid := (T, U) -> (
    shapes := apply(toList T, r -> #r) ? apply(toList U, r -> #r);
    if shapes =!= symbol == then shapes else toList T ? toList U
);

-- conversion to the column stored Filling of SchurFunctors
new Filling from HookTabloid := (FillingType, T) -> hpRowsToFilling("tabloid", toList T);

-- the diagonal hooks as hook shaped tabloids
hookDecomposition = method(TypicalValue => List);
hookDecomposition HookTabloid := T ->
    apply(hpDiagonalHooks toList T, h -> tabloid(h#0, h#1));
hookDecomposition List := T -> hookDecomposition tabloid T;
hookDecomposition Filling := F -> hookDecomposition tabloid F;

-- the KaTeX source of the boxed tableau; Colors gives one background color
-- string per cell, as a list of rows, and defaults to white
hpTexCell = (x, fill) -> "\\fcolorbox{black}{" | fill | "}{\\phantom{|}" | toString x | "\\phantom{|}}";
youngTex = method(Options => {Colors => null}, TypicalValue => String);
youngTex List := opts -> T -> youngTex(tabloid T, opts);
youngTex HookTabloid := opts -> T -> (
    rows := toList T;
    fills := if opts#Colors === null then apply(rows, r -> apply(r, x -> "white")) else (
        if not instance(opts#Colors,List) or #opts#Colors != #rows or
           any(#rows,i -> not instance(opts#Colors#i,List) or
            #(opts#Colors#i) != #(rows#i) or
            any(opts#Colors#i,c -> not instance(c,String))) then
            error "youngTex: Colors must give one color string for each tableau cell";
        opts#Colors
    );
    "\\begin{array}{l}" |
      concatenate between("\\\\[-2pt]",
        apply(#rows, i -> concatenate between("\\!",
        apply(#(rows#i), j -> hpTexCell((rows#i)#j, (fills#i)#j))))) |
      "\\end{array}");
youngTex Filling := opts -> T -> youngTex(tabloid T, opts);
tex HookTabloid := T -> youngTex T;

------------------------------------------------------------------------
-- The Frobenius union projection and the Garnir lift (characteristic 0)
--
--   frobeniusUnion(T1, T2, n)          the image of z_T1 (x) z_T2 under the
--                                      projection S_(a,1^b) (x) S_(c,1^d)
--                                      -> S_nest onto the Schur functor of
--                                      the Frobenius union of the two
--                                      hooks: HashTable HookTabloid => QQ
--   frobeniusUnionMatrix(outer, inner, n)  its matrix in the semistandard
--                                      bases, with "sourceBasis" and
--                                      "targetBasis" in the cache
--   verifyGarnirLift(outer, inner, n)  the test of the naive Garnir lift
--                                      against the projection on every
--                                      tabloid of the nest shape, as a
--                                      VerificationReport of kind
--                                      "GarnirLift"
-- The projection is the composite of three maps of the package PieriMaps,
--   (1) pieri (column strip):        S_(a,1^b) --> Wedge^(b+1) (x) Sym^(a-1)
--   (2) dualPieri (row Pieri):       Sym^(a-1) (x) S_(c,1^d) --> S_(a-1, c, 1^d)
--   (3) dualPieriColumn:             Wedge^(b+1) (x) S_(a-1, c, 1^d) --> S_nest
-- and inherits their normalization.  The engines work on the Filling
-- convention of PieriMaps: tableaux are lists of columns with entries in
-- 0..n-1, a hook of shape (a,1^b) being the full first column followed by
-- a-1 columns of one entry.  The public layer converts through the
-- HookTabloid rows.  Hook types are the paper's {arm, leg}; the first
-- row lengths a = arm + 1 and c = arm + 1 index the engines.
------------------------------------------------------------------------

-- the hook shape (a, 1^b)
nhCompHookShape = (a, b) -> if b == 0 then {a} else prepend(a, toList(b:1));

-- the intermediate shape (a-1, c, 1^d)
nhCompInterShape = (a, c, d) ->
    if d == 0 then {a-1, c} else flatten {{a-1, c}, toList(d:1)};

-- the nest shape (a, c+1, 2^d, 1^{b-d-1}), the Frobenius union of the hooks
nhCompNestShape = (a, b, c, d) -> select(
    flatten {{a, c+1}, toList(d:2), toList(b-d-1:1)},
    r -> r > 0
);

-- the Filling basis of S_lambda(V): standardTableaux uses the conjugate
-- shape convention
nhStdTabsFilling = (n, lambda) -> standardTableaux(n, hpConjugatePartition lambda);

-- the wedge monomial e_{i_1} ^ ... ^ e_{i_k} of a column tableau tLam
-- (shape (1^k); standardTableaux stores it as k rows of length 1)
nhWedgeMono = (tLam, W) -> (
    entries := flatten toList tLam;
    product for e in entries list W_e
);

-- the polynomial ring and the exterior algebra of the PieriMaps
-- evaluations depend only on n; they are built once per alphabet size
nhCompRingCache = new MutableHashTable;
nhCompRings = n -> (
    if not nhCompRingCache#?n then nhCompRingCache#n = (
        QQ[apply(n, i -> getSymbol("nhx" | toString(i+1)))],
        QQ[apply(n, i -> getSymbol("nhw" | toString(i+1))), SkewCommutative => true]);
    nhCompRingCache#n
);

nhValidateNestedHookParameters = (a,b,c,d,n,caller) -> (
    if not all({a,b,c,d,n}, x -> instance(x,ZZ)) then
        error(caller | ": a, b, c, d, and n must be integers");
    if n < 0 then error(caller | ": n must be nonnegative");
    if not (a >= 2 and b >= 1 and c >= 1 and d >= 0) then
        error(caller | ": need a >= 2, b >= 1, c >= 1, d >= 0");
    if not (a > c and b > d) then
        error(caller | ": not nestable; need a > c and b > d");
);

------------------------------------------------------------------------
-- The engine: the image of z_T1 (x) z_T2 as a list of (coefficient,
-- nest tableau) pairs, the tableaux in the column list form
------------------------------------------------------------------------

nhApplyNestedHookComp = (T1, T2, a, b, c, d, n) -> (
    nhValidateNestedHookParameters(a,b,c,d,n,"frobeniusUnion");

    validHookFilling := (T,u,v) -> (
        instance(T,List) and #T == u and
        all(#T, j -> instance(T#j,List) and
            #(T#j) == (if j == 0 then v+1 else 1)) and
        all(flatten T, x -> instance(x,ZZ))
    );
    if not validHookFilling(T1,a,b) then
        error "frobeniusUnion: T1 must have hook shape (a,1^b) in column list form";
    if not validHookFilling(T2,c,d) then
        error "frobeniusUnion: T2 must have hook shape (c,1^d) in column list form";
    if any(flatten(T1|T2), x -> x < 0 or x >= n) then return {};

    conv := "Filling";
    (P, W) := nhCompRings n;

    muO := nhCompHookShape(a, b);
    interSh := nhCompInterShape(a, c, d);
    nest := nhCompNestShape(a, b, c, d);

    -- step 1: applyPieri returns a list of {poly, T_lambda} pairs
    step1Result := applyPieri((muO, toList(a-1:1)), T1, P, Convention => conv);

    boxes2 := flatten {toList(a-1-c:1), toList(c-1:2), {d+2}};
    cols3  := flatten {{a, c+1}, toList(d:2), toList(b-d-1:1)};

    nestAcc := new MutableHashTable;

    for term1 in step1Result do (
        poly := term1#0;
        tLam := term1#1;
        wedgeMono := nhWedgeMono(tLam, W);

        step2Result := applyDualPieri(
            (interSh, boxes2), poly, T2, n,
            Convention => conv);

        for s in step2Result do (
            cInter := s#0;
            tInter := s#1;

            step3Result := applyDualPieriColumn(
                (nest, cols3), wedgeMono, tInter, n,
                Convention => conv);

            for s3 in step3Result do (
                cNest := s3#0;
                tNest := s3#1;
                totalCoeff := cInter * cNest;
                keyNest := toList tNest;
                if nestAcc#?keyNest then
                    nestAcc#keyNest = nestAcc#keyNest + totalCoeff
                else
                    nestAcc#keyNest = totalCoeff;
            );
        );
    );

    for k in keys nestAcc list if nestAcc#k != 0 then (nestAcc#k, k) else continue
);

------------------------------------------------------------------------
-- Conversions between the column list form of the engines and
-- HookTabloids
------------------------------------------------------------------------

-- the column list of a hook argument (a HookTabloid, a list of rows or a
-- Filling of hook shape with integer entries) with its first row length
-- and leg length
nhHookColumns = (caller, T) -> (
    U := if instance(T, HookTabloid) then T
        else if instance(T, List) or instance(T, Filling) then tabloid T
        else error(caller | ": expected a hook shaped tabloid (a HookTabloid," |
            " a list of rows or a Filling)");
    p := hpHookToNative(caller, U);
    if any(p#0 | p#1, x -> not instance(x, ZZ)) then
        error(caller | ": the entries of the hook must be integers");
    ({p#1} | apply(p#0, x -> {x}), #(p#0) + 1, #(p#1) - 1)
);

-- the HookTabloid of a tableau in column list form
nhColumnsToTabloid = cols -> tabloid hpFillingToRows("frobeniusUnion", new Filling from cols);

-- the HashTable HookTabloid => QQ of an engine term list
nhTermsToTable = terms -> hashTable apply(terms, t -> nhColumnsToTabloid t#1 => t#0);

------------------------------------------------------------------------
-- frobeniusUnion(T1, T2, n): the image of z_T1 (x) z_T2, with T1 the
-- outer hook (a,1^b) and T2 the inner hook (c,1^d), a > c and b > d, on
-- the alphabet 0..n-1
------------------------------------------------------------------------

frobeniusUnion = method(TypicalValue => HashTable);
frobeniusUnion(HookTabloid, HookTabloid, ZZ) := (T1, T2, n) -> (
    (cols1, a, b) := nhHookColumns("frobeniusUnion", T1);
    (cols2, c, d) := nhHookColumns("frobeniusUnion", T2);
    nhValidateNestedHookParameters(a, b, c, d, n, "frobeniusUnion");
    nhTermsToTable nhApplyNestedHookComp(cols1, cols2, a, b, c, d, n)
);
frobeniusUnion(List, List, ZZ) := (T1, T2, n) -> frobeniusUnion(tabloid T1, tabloid T2, n);
frobeniusUnion(Filling, Filling, ZZ) := (T1, T2, n) -> frobeniusUnion(tabloid T1, tabloid T2, n);

------------------------------------------------------------------------
-- frobeniusUnionMatrix(outerType, innerType, n): the matrix of the
-- projection over QQ; rows are indexed by the semistandard tableaux of
-- the nest shape, columns by the pairs (outer tableau, inner tableau) of
-- semistandard hook tableaux, the outer index slow, all in the order of
-- standardTableaux of PieriMaps and stored as HookTabloids in the cache
------------------------------------------------------------------------

frobeniusUnionMatrix = method(TypicalValue => Matrix);
frobeniusUnionMatrix(List, List, ZZ) := (outerType, innerType, n) -> (
    hpValidateTypePair("frobeniusUnionMatrix", outerType, innerType);
    (a, b, c, d) := (outerType#0 + 1, outerType#1, innerType#0 + 1, innerType#1);
    nhValidateNestedHookParameters(a, b, c, d, n, "frobeniusUnionMatrix");
    muO := nhCompHookShape(a, b);
    muI := nhCompHookShape(c, d);
    nest := nhCompNestShape(a, b, c, d);
    stdsO := apply(nhStdTabsFilling(n, muO), toList);
    stdsI := apply(nhStdTabsFilling(n, muI), toList);
    stdsN := apply(nhStdTabsFilling(n, nest), toList);
    nestIdx := hashTable for i from 0 to #stdsN-1 list stdsN#i => i;
    dimOut := #stdsN;
    domPairs := flatten for T1 in stdsO list for T2 in stdsI list {T1, T2};
    colVecs := for pair in domPairs list (
        terms := nhApplyNestedHookComp(pair#0, pair#1, a, b, c, d, n);
        colVec := new MutableList from for j from 0 to dimOut - 1 list 0_QQ;
        for term in terms do (
            k := term#1;
            if nestIdx#?k then colVec#(nestIdx#k) = term#0;
        );
        toList colVec
    );
    M := if dimOut == 0 or #domPairs == 0 then map(QQ^dimOut, QQ^(#domPairs), 0)
        else transpose matrix(QQ, colVecs);
    M.cache#"sourceBasis" = apply(domPairs, pair -> apply(pair, nhColumnsToTabloid));
    M.cache#"targetBasis" = apply(stdsN, nhColumnsToTabloid);
    M
);

------------------------------------------------------------------------
-- The naive Garnir lift.  A tabloid T of the nest shape decomposes into
-- its outer hook T1 of shape (a,1^b) and its inner hook T2 of shape
-- (c,1^d), its two diagonal hooks (hookDecomposition); the naive lift
-- sends T to z_T1 (x) z_T2.  verifyGarnirLift tests, for every tabloid T
-- of the nest shape with entries in 0..n-1, whether the projection of the
-- lift is c times the straightening of T in the semistandard basis of
-- S_nest, where the scalar c is read off a reference semistandard
-- tableau.
------------------------------------------------------------------------

-- the outer and inner hook of a nest tabloid in column list form: the
-- nest shape has the column heights b+1 (the outer leg and corner), d+2
-- (the outer leg cap, the inner corner and leg), 2 in the columns 3 to
-- c+1 and 1 thereafter; this is the diagonal hook decomposition of the
-- tabloid
nhDecomposeNestColumns = (T, a, b, c, d) -> (
    Tlist := toList T;
    T1cols := {toList(Tlist#0)} | for j from 1 to a-1 list {(Tlist#j)#0};
    T2col1 := for i from 1 to d+1 list (Tlist#1)#i;
    T2cols := if c == 1 then {T2col1}
            else {T2col1} | for j from 2 to c list {(Tlist#j)#1};
    (T1cols, T2cols)
);

-- all length h tuples with entries in 0..n-1
nhAllCols = (h, n) -> (
    if h == 0 then return {{}};
    rest := nhAllCols(h-1, n);
    flatten for v from 0 to n-1 list for r in rest list prepend(v, r)
);

-- all tabloids of the given column heights with entries 0..n-1, in column
-- list form
nhAllTabloids = (colHeights, nVal) -> (
    if #colHeights == 0 then return {{}};
    h := first colHeights;
    rest := drop(colHeights, 1);
    firstCols := nhAllCols(h, nVal);
    restTabs := nhAllTabloids(rest, nVal);
    flatten for col in firstCols list for r in restTabs list prepend(col, r)
);

-- the straightening of a nest tabloid in column list form (SchurFunctors'
-- straighten on the Filling), as a HashTable HookTabloid => QQ
nhStraightenColumns = T -> (
    S := straighten(new Filling from T);
    hashTable apply(keys S, F -> tabloid F => S#F)
);

-- the record of one counterexample: the tabloid, its two hooks, its
-- straightening, the projection of its lift and the expected value
nhCounterexampleRecord = (T, T1, T2, straightening, actual, expected) -> hashTable {
    "tabloid" => nhColumnsToTabloid T,
    "T1" => nhColumnsToTabloid T1, "T2" => nhColumnsToTabloid T2,
    "straightening" => straightening,
    "actualMu" => actual,
    "expected" => expected
};

-- the counterexamples among the given tabloids (column list form): the
-- records of those T whose projected lift is not cScalar times the
-- straightening of T, in enumeration order, each paired with T
nhGarnirCounterexamples = (a, b, c, d, nVal, cScalar, allTabs) -> (
    ces := {};
    for T in allTabs do (
        (T1, T2) := nhDecomposeNestColumns(T, a, b, c, d);
        actual := nhTermsToTable nhApplyNestedHookComp(T1, T2, a, b, c, d, nVal);
        straightening := nhStraightenColumns T;
        expected := applyValues(straightening, v -> cScalar * v);
        allKeys := unique(keys expected | keys actual);
        if any(allKeys, k -> (if actual#?k then actual#k else 0_QQ) !=
                (if expected#?k then expected#k else 0_QQ)) then
            ces = append(ces, {T, nhCounterexampleRecord(T, T1, T2, straightening, actual, expected)});
    );
    ces
);

-- a clean column two violation: column 2 has a repeated entry, every
-- other column is strictly increasing and every row is weakly increasing
nhIsCleanCol2Violation = T -> (
    col2 := T#1;
    if #unique col2 == #col2 then return false;
    for j from 0 to #T - 1 do (
        if j == 1 then continue;
        colj := T#j;
        if #unique colj != #colj then return false;
        for i from 0 to #colj - 2 do
            if colj#i >= colj#(i+1) then return false;
    );
    nrows := max for col in T list #col;
    for r from 0 to nrows - 1 do (
        row := {};
        for j from 0 to #T - 1 do
            if #(T#j) > r then row = append(row, (T#j)#r);
        for i from 0 to #row - 2 do
            if row#i > row#(i+1) then return false;
    );
    true
);

-- the simplicity of a tabloid, lower first: the number of distinct
-- entries, the largest entry, the sum of the entries
nhSimplicityScore = T -> (
    ent := flatten T;
    {#unique ent, max ent, sum ent}
);

-- the simplest counterexample with a clean column two violation, or null
nhMinimalCleanCounterexample = ces -> (
    clean := select(ces, ce -> nhIsCleanCol2Violation(ce#0));
    if #clean == 0 then return null;
    scored := sort apply(clean, ce -> {nhSimplicityScore(ce#0), ce#1});
    (scored#0)#1
);

------------------------------------------------------------------------
-- verifyGarnirLift(outerType, innerType, n): the VerificationReport of
-- kind "GarnirLift" with the rows
--   parameters            {outerType, innerType, n}
--   status                "consistent", "counterexamples", or one of the
--                         diagnostic statuses "no-ssyt", "reference-zero",
--                         "reference-mismatch" when no verdict is possible
--   universalScalar       the scalar c, or null
--   tabloidsTested        the number of tabloids of the nest shape tested
--   counterexamples       the tabloids on which the lift fails
--   minimalCounterexample the simplest clean column two counterexample
--                         record, or null
--   counterexampleData    the records of all counterexamples
--   message               a short statement of the outcome
--   passed                whether the lift is consistent
--   conclusion            the verdict as a sentence
------------------------------------------------------------------------

nhGarnirReport = (parameters, status, passed, scalar, tested, ces, message, conclusion) ->
    hpVerificationReport("GarnirLift", {
        "parameters" => parameters,
        "status" => status,
        "universalScalar" => scalar,
        "tabloidsTested" => tested,
        "counterexamples" => apply(ces, ce -> (ce#1)#"tabloid"),
        "minimalCounterexample" => nhMinimalCleanCounterexample ces,
        "counterexampleData" => apply(ces, ce -> ce#1),
        "message" => message,
        "passed" => passed,
        "conclusion" => conclusion});

verifyGarnirLift = method(TypicalValue => VerificationReport);
verifyGarnirLift(List, List, ZZ) := (outerType, innerType, nVal) -> (
    hpValidateTypePair("verifyGarnirLift", outerType, innerType);
    (a, b, c, d) := (outerType#0 + 1, outerType#1, innerType#0 + 1, innerType#1);
    nhValidateNestedHookParameters(a, b, c, d, nVal, "verifyGarnirLift");
    parameters := {outerType, innerType, nVal};
    nest := nhCompNestShape(a, b, c, d);
    colHeights := {b+1, d+2} | toList(c-1:2) | toList(a-c-1:1);

    stdsN := nhStdTabsFilling(nVal, nest);
    if #stdsN == 0 then return nhGarnirReport(parameters, "no-ssyt", false, null, 0, {},
        "no semistandard tableaux (the alphabet is too small)",
        "the alphabet " | toString nVal | " is too small for the nest shape " |
            toString nest | "; nothing is tested");

    -- the universal scalar c from a reference semistandard tableau
    refT := toList(stdsN#0);
    (refT1, refT2) := nhDecomposeNestColumns(refT, a, b, c, d);
    refMu := nhApplyNestedHookComp(refT1, refT2, a, b, c, d, nVal);
    if #refMu == 0 then return nhGarnirReport(parameters, "reference-zero", false, null, 0, {},
        "the reference semistandard tableau projects to zero",
        "the lift of the reference semistandard tableau " |
            toString nhColumnsToTabloid refT | " projects to zero; no scalar is defined");
    if #refMu != 1 or toList((refMu#0)#1) != refT then
        return nhGarnirReport(parameters, "reference-mismatch", false, null, 0, {},
            "the reference tableau does not satisfy mu(lift) = c z_T",
            "the projected lift of the reference semistandard tableau " |
                toString nhColumnsToTabloid refT |
                " is not a multiple of the tableau; no scalar is defined");

    cScalar := (refMu#0)#0;

    allTabs := nhAllTabloids(colHeights, nVal);
    ces := nhGarnirCounterexamples(a, b, c, d, nVal, cScalar, allTabs);

    if #ces == 0 then nhGarnirReport(parameters, "consistent", true, cScalar, #allTabs, {},
        "the naive Garnir lift is consistent",
        "the projected lift equals " | toString cScalar | " times the straightening on all " |
            toString(#allTabs) | " tabloids of the nest shape " | toString nest)
    else nhGarnirReport(parameters, "counterexamples", false, cScalar, #allTabs, ces,
        toString(#ces) | " counterexamples found",
        "the projected lift differs from " | toString cScalar | " times the straightening on " |
            toString(#ces) | " of the " | toString(#allTabs) | " tabloids of the nest shape " |
            toString nest |
            (if nhMinimalCleanCounterexample ces === null
                then "; no counterexample has a single column two violation"
                else "; the simplest clean counterexample is under minimalCounterexample"))
);

------------------------------------------------------------------------
-- Poincare series of the residue field over generic, symmetric and
-- Pfaffian determinantal rings, and over the cover M_r of a symmetric
-- determinantal ring (Corollary 7.1.3 of the paper).
--
-- A PoincareSeries is a HashTable with the keys
--   numerator, denominator  polynomials in s and t with coefficients in
--                           the Schur ring; s is the internal degree (u
--                           in the paper), t the homological degree, and
--                           the series is numerator/denominator
--   ring                    the Schur ring: x over y over QQ[s,t] for
--                           the generic family, x over QQ[s,t] otherwise
--   "family"                "generic", "symmetric", "pfaffian" or
--                           "symmetricCover"
--   "parameters"            the arguments of the constructor, (n, m, r)
--                           or (n, r)
--   "generatorDegree"       the degree of the generators of the ideal
--   "denominatorTerms"      one record per nonconstant denominator term:
--                           the partition "lambda" of the sum, the Schur
--                           functor index "mu", the homological degree
--                           "i", the strand index "d", the internal
--                           degree "j", the "sign", the "character" and
--                           the "term" itself
--   cache                   the CacheTable of the derived data
-- expression is the Divide numerator/denominator, so a series prints as
-- hilbertSeries does; describe is the constructor call.  The four
-- constructors memoize their value per parameters, so equal parameters
-- return the same object.
------------------------------------------------------------------------

-- All series share one base ring QQ[s,t] and one Schur ring for each
-- (m), (m,n) or (n), so that series from different calls can be
-- compared and added.  The variables are created as local symbols: the
-- global symbols s, t, x, y are not rebound (type use R to write them).
nhpRingCache = new MutableHashTable;
nhpPoincareBaseRing = () -> (
    if not nhpRingCache#?"base" then (
        sS := local s; tS := local t;
        nhpRingCache#"base" = QQ[sS, tS];
    );
    nhpRingCache#"base"
);
nhpSchurRingY = m -> (
    key := ("y", m);
    if not nhpRingCache#?key then (
        yS := local y;
        nhpRingCache#key = schurRing(nhpPoincareBaseRing(), yS, m);
    );
    nhpRingCache#key
);
nhpSchurRingXY = (m, n) -> (
    key := ("xy", m, n);
    if not nhpRingCache#?key then (
        xS := local x;
        nhpRingCache#key = schurRing(nhpSchurRingY m, xS, n);
    );
    nhpRingCache#key
);
nhpSchurRingX = n -> (
    key := ("x", n);
    if not nhpRingCache#?key then (
        xS := local x;
        nhpRingCache#key = schurRing(nhpPoincareBaseRing(), xS, n);
    );
    nhpRingCache#key
);

------------------------------------------------------------------------
-- The type, its constructor and its display
------------------------------------------------------------------------

PoincareSeries = new Type of HashTable;
PoincareSeries.synonym = "Poincare series";

-- the value of a constructor, memoized under key = (family, parameters)
nhpPoincareResultCache = new MutableHashTable;
nhpPoincareSeries = (key, num, den, R, family, parameters, generatorDegree, denTerms) -> (
    P := new PoincareSeries from {
        symbol numerator => num, symbol denominator => den, symbol ring => R,
        "family" => family, "parameters" => parameters,
        "generatorDegree" => generatorDegree, "denominatorTerms" => denTerms,
        symbol cache => new CacheTable};
    nhpPoincareResultCache#key = P;
    P
);

-- the constructor of a family, for describe
nhpPoincareConstructor = family -> (
    if family === "generic" then genericDetPoincare
    else if family === "symmetric" then symDetPoincare
    else if family === "pfaffian" then pfaffianPoincare
    else if family === "symmetricCover" then symDetCoverPoincare
    else error "PoincareSeries: unknown family"
);

-- the display stack: expression (the fraction), net, toString and
-- texMath through it, describe and toExternalString (the re-readable
-- constructor call)
expression PoincareSeries := P ->
    new Divide from {expression P.numerator, expression P.denominator};
-- the fraction as hilbertSeries prints it when it fits the page; a wider
-- numerator or denominator is wrapped, each over its own rule, so that
-- neither part is cut off
net PoincareSeries := P -> (
    num := net expression P.numerator;
    den := net expression P.denominator;
    if width num + 2 <= printWidth and width den + 2 <= printWidth then return net expression P;
    w := max(40, printWidth - 4);
    num = wrap(w, num);
    den = wrap(w, den);
    stack(num, concatenate(max(width num, width den) : "-"), den)
);
toString PoincareSeries := P -> toString expression P;
texMath PoincareSeries := P -> texMath expression P;
describe PoincareSeries := P ->
    Describe (expression nhpPoincareConstructor P#"family") (expression P#"parameters");
toExternalString PoincareSeries := P -> toString describe P;

------------------------------------------------------------------------
-- EquivariantBettiTally: a Betti table whose entries are characters
-- (elements of the Schur ring of a series) rather than integers.  It is
-- a BettiTally in every respect (keys (i, {j}, j), #, ==, the sum of a
-- column); only the display differs.  Core's layout separates the
-- columns by one space, which runs the two-line nets of the characters
-- of neighboring columns together, so this one draws a vertical rule
-- between the columns.
------------------------------------------------------------------------

EquivariantBettiTally = new Type of BettiTally;
EquivariantBettiTally.synonym = "equivariant Betti tally";

-- the layout of Core's rawBettiTally: the header of homological degrees,
-- the row of totals, then one row per internal shift j - i; a zero entry
-- prints as a dot
nhpRawBettiTable = B -> (
    H := new MutableHashTable;
    scan(pairs B, (key, v) -> (
        (i, d, h) := key;
        if h === null then h = d#0;
        key = (h - i, i);
        if H#?key then H#key = H#key + v else H#key = v));
    ks := keys H;
    rows := toList(min(first \ ks) .. max(first \ ks));
    cols := toList(min(last \ ks) .. max(last \ ks));
    T := table(rows, cols, (r, c) -> if H#?(r, c) then H#(r, c) else 0);
    T = prepend(apply(transpose T, sum), T);
    T = applyTable(T, v -> if v == 0 then symbol . else v);
    T = prepend(cols, T);
    apply(splice {, "total:", apply(toSequence rows, r -> RowExpression{r, symbol :})}, T, prepend)
);
-- the table, or, when the characters make it wider than the page, the
-- same table with the columns broken into panels that each fit, every
-- panel carrying the row labels, as Macaulay2 breaks a wide matrix into
-- blocks.  A single character wider than a panel is wrapped first, so
-- that no column alone overflows; wrap splits the two lines of a
-- character together, keeping each subscript under its Schur polynomial.
net EquivariantBettiTally := B -> (
    if #B == 0 then return net new BettiTally from {};
    rows := nhpRawBettiTable B;
    labelWidth := max apply(rows, r -> width net r#0);
    budget := max(24, printWidth - labelWidth - 7);
    rows = apply(rows, r -> prepend(r#0, apply(drop(r, 1), c -> (
        cell := net c;
        if width cell > budget then wrap(budget, cell) else cell))));
    panel := (a, b) -> netList(apply(rows, r -> prepend(r#0, take(r, {a+1, b}))),
        Alignment => Left, HorizontalSpace => 1, BaseRow => 1, Boxes => {false, true});
    ncols := #(rows#0) - 1;
    full := panel(0, ncols);
    if width full <= printWidth then return full;
    panels := {};
    j := 0;
    while j < ncols do (
        k := j + 1;
        while k < ncols and width panel(j, k + 1) <= printWidth do k = k + 1;
        panels = append(panels, panel(j, k));
        j = k);
    stack between("", panels)
);
-- a table of characters and a table of integers compare entry by entry
EquivariantBettiTally == BettiTally := (E, B) -> hashTable pairs E === hashTable pairs B;
BettiTally == EquivariantBettiTally := (B, E) -> hashTable pairs E === hashTable pairs B;

-- the accessors on the Core generics
numerator PoincareSeries := P -> P.numerator;
denominator PoincareSeries := P -> P.denominator;
ring PoincareSeries := P -> P.ring;
coefficientRing PoincareSeries := P -> nhpBaseRingOf P.ring;

------------------------------------------------------------------------
-- Partitions of the formulas
------------------------------------------------------------------------

-- lambda^{(r)}: insert r rows of length d below the Durfee square.
nhpLamPowerR = (lam, r) -> (
    lam = toList lam;
    if r <= 0 then return lam;
    d := hpFrobeniusRank lam;
    if d == 0 then return lam;
    take(lam, d) | toList(r : d) | drop(lam, d)
);

-- Convert Frobenius coordinates (aList, bList) to partition.
nhpFrobToPart = (aList, bList) -> (
    d := #aList;
    if d == 0 then return {};
    rows := for i from 1 to d list i + aList#(i-1);
    colLens := for j from 1 to d list j + bList#(j-1);
    maxRow := max colLens;
    extras := for i from d+1 to maxRow list #select(colLens, c -> c >= i);
    rows | extras
);

-- All partitions in n x m box (length <= n, parts <= m).
nhpAllInBox = (n, m) -> (
    flatten for k from 0 to n*m list (
        for p in select(partitions(k, m), q -> #q <= n) list toList p
    )
);

-- All Q_delta partitions with l(lambda) <= maxLen.
nhpQDeltaParts = (delta, maxLen) -> (
    minA := max(0, delta);
    maxA1 := maxLen + delta - 1;
    if maxA1 < minA then return {{}};
    result := {{}};
    for d from 1 to maxLen do (
        sets := subsets(toList(minA..maxA1), d);
        for s in sets do (
            aList := reverse sort toList s;
            bList := for v in aList list v - delta;
            result = append(result, nhpFrobToPart(aList, bList));
        );
    );
    result
);

------------------------------------------------------------------------
-- genericDetPoincare(n, m, r):
-- Poincare series of k over S/I_r where S = Sym(V (x) W), dim V = n,
-- dim W = m, and I_r is the ideal of r x r minors of the generic
-- n x m matrix.
------------------------------------------------------------------------

genericDetPoincare = method(TypicalValue => PoincareSeries);
genericDetPoincare(ZZ, ZZ, ZZ) := (n, m, r) -> (
    if not (r >= 2 and n >= 1 and m >= 1) then
        error "genericDetPoincare: need integers with r >= 2, n >= 1, m >= 1";
    key := ("generic", n, m, r);
    if nhpPoincareResultCache#?key then return nhpPoincareResultCache#key;
    Rxy := nhpSchurRingXY(m, n);
    Ry := coefficientRing Rxy;
    P := nhpPoincareBaseRing();
    sV := promote(P_0, Rxy);
    tV := promote(P_1, Rxy);

    num := 0_Rxy;
    for lam in nhpAllInBox(n, m) do (
        sz := sum lam;
        piece := Rxy_lam * promote(Ry_(hpConjugatePartition lam), Rxy);
        num = num + (sV * tV)^sz * piece;
    );

    den := 0_Rxy;
    denTerms := {};
    if n >= r and m >= r then (
        for lam in nhpAllInBox(n-r+1, m-r+1) do (
            rk := hpFrobeniusRank lam;
            sz := sum lam;
            muX := nhpLamPowerR(lam, r-1);
            muY := nhpLamPowerR(hpConjugatePartition lam, r-1);
            if #muX <= n and #muY <= m then (
                sign := (-1)^rk;
                piece := Rxy_muX * promote(Ry_muY, Rxy);
                term := sign * (sV * tV)^(sz + rk) * sV^((r-2)*rk) * piece;
                den = den + term;
                if lam != {} then denTerms = append(denTerms, new HashTable from {
                        "lambda" => lam, "mu" => {muX, muY}, "i" => sz, "d" => rk,
                        "j" => sz + (r-1)*rk, "sign" => sign, "character" => piece,
                        "term" => term});
            );
        );
    ) else (
        den = 1_Rxy;
    );
    nhpPoincareSeries(key, num, den, Rxy, "generic", (n, m, r), r, denTerms)
);

------------------------------------------------------------------------
-- symDetPoincare(n, r):
-- Poincare series of k over S/I_r where S = Sym(S^2 V), dim V = n,
-- and I_r is the ideal of r x r minors of the generic symmetric matrix.
------------------------------------------------------------------------

symDetPoincare = method(TypicalValue => PoincareSeries);
symDetPoincare(ZZ, ZZ) := (n, r) -> (
    if not (r >= 2 and n >= 1) then
        error "symDetPoincare: need integers with r >= 2, n >= 1";
    key := ("symmetric", n, r);
    if nhpPoincareResultCache#?key then return nhpPoincareResultCache#key;
    Rx := nhpSchurRingX n;
    P := nhpPoincareBaseRing();
    sV := promote(P_0, Rx);
    tV := promote(P_1, Rx);

    num := 0_Rx;
    for lam in nhpQDeltaParts(1, n) do (
        sz := sum lam;
        num = num + (sV * tV)^(sz // 2) * Rx_lam;
    );

    den := 0_Rx;
    denTerms := {};
    for lam in nhpQDeltaParts(0, n) do (
        rk := hpFrobeniusRank lam;
        if not even rk then continue;
        mu := nhpLamPowerR(lam, r-2);
        if #mu > n then continue;
        sz := sum lam;
        sign := (-1)^(rk // 2);
        term := sign * (sV * tV)^(sz // 2) * sV^((r-2)*rk // 2) * Rx_mu;
        den = den + term;
        if lam != {} then denTerms = append(denTerms, new HashTable from {
              "lambda" => lam, "mu" => mu, "i" => sz // 2 - rk // 2, "d" => rk // 2,
              "j" => sz // 2 + (r-2)*rk // 2, "sign" => sign, "character" => Rx_mu,
              "term" => term});
    );
    nhpPoincareSeries(key, num, den, Rx, "symmetric", (n, r), r, denTerms)
);

------------------------------------------------------------------------
-- symDetCoverPoincare(n, r):
-- Poincare series of k over the algebra M_r = Sym(k^{r-1} (x) V)^{SO_{r-1}},
-- the finite cover of S/I_r of Corollary 7.1.3(ii) (second formula), with
-- its standard grading (so the internal degree is doubled relative to
-- symDetPoincare).  For r = 2 the algebra is a polynomial ring.
------------------------------------------------------------------------

symDetCoverPoincare = method(TypicalValue => PoincareSeries);
symDetCoverPoincare(ZZ, ZZ) := (n, r) -> (
    if not (r >= 2 and n >= 1) then
        error "symDetCoverPoincare: need integers with r >= 2, n >= 1";
    key := ("symmetricCover", n, r);
    if nhpPoincareResultCache#?key then return nhpPoincareResultCache#key;
    Rx := nhpSchurRingX n;
    P := nhpPoincareBaseRing();
    sV := promote(P_0, Rx);
    tV := promote(P_1, Rx);
    num := 0_Rx;
    den := 0_Rx;
    denTerms := {};
    if r == 2 then (
        for k from 0 to n list num = num + (sV * tV)^k * Rx_(toList(k:1));
        den = 1_Rx;
    ) else (
        for lam in nhpQDeltaParts(1, n) do
            num = num + (sV^2 * tV)^((sum lam) // 2) * Rx_lam;
        for lam in nhpQDeltaParts(0, n) do (
            rk := hpFrobeniusRank lam;
            mu := nhpLamPowerR(lam, r-2);
            if #mu > n then continue;
            sz := sum lam;
            sign := (-1)^rk;
            term := sign * (sV^2 * tV)^((sz + rk) // 2) * sV^((r-3)*rk) * Rx_mu;
            den = den + term;
            if lam != {} then denTerms = append(denTerms, new HashTable from {
                   "lambda" => lam, "mu" => mu, "i" => (sz - rk) // 2, "d" => rk,
                   "j" => sz + (r-2)*rk, "sign" => sign, "character" => Rx_mu,
                   "term" => term});
        );
    );
    nhpPoincareSeries(key, num, den, Rx, "symmetricCover", (n, r), 2, denTerms)
);

------------------------------------------------------------------------
-- pfaffianPoincare(n, r):
-- Poincare series of k over S/I_{2r} where S = Sym(Wedge^2 V), dim V = n,
-- and I_{2r} is the ideal of 2r x 2r Pfaffians of the generic skew-
-- symmetric matrix.
------------------------------------------------------------------------

pfaffianPoincare = method(TypicalValue => PoincareSeries);
pfaffianPoincare(ZZ, ZZ) := (n, r) -> (
    if not (r >= 2 and n >= 1) then
        error "pfaffianPoincare: need integers with r >= 2, n >= 1";
    key := ("pfaffian", n, r);
    if nhpPoincareResultCache#?key then return nhpPoincareResultCache#key;
    Rx := nhpSchurRingX n;
    P := nhpPoincareBaseRing();
    sV := promote(P_0, Rx);
    tV := promote(P_1, Rx);

    num := 0_Rx;
    for lam in nhpQDeltaParts(-1, n) do (
        sz := sum lam;
        num = num + (sV * tV)^(sz // 2) * Rx_lam;
    );

    den := 0_Rx;
    denTerms := {};
    for lam in nhpQDeltaParts(-1, n) do (
        rk := hpFrobeniusRank lam;
        mu := nhpLamPowerR(lam, 2*r-2);
        if #mu > n then continue;
        sz := sum lam;
        sign := (-1)^rk;
        term := sign * (sV * tV)^(sz // 2 + rk) * sV^((r-2)*rk) * Rx_mu;
        den = den + term;
        if lam != {} then denTerms = append(denTerms, new HashTable from {
              "lambda" => lam, "mu" => mu, "i" => sz // 2, "d" => rk,
              "j" => sz // 2 + (r-1)*rk, "sign" => sign, "character" => Rx_mu,
              "term" => term});
    );
    nhpPoincareSeries(key, num, den, Rx, "pfaffian", (n, r), r, denTerms)
);

------------------------------------------------------------------------
-- Truncate a Schur-ring polynomial in (s, t) by the exponent predicate
-- keep(exponents, N): nhpTruncT keeps t-degree <= N and nhpTrunc keeps
-- total degree <= N.  Every nonconstant denominator term has t-degree at
-- least 1, so the geometric series for 1/den is finite modulo t^(N+1).
------------------------------------------------------------------------
nhpTruncBy = (e, N, R, keep) -> (
    if e == 0 then return 0_R;
    tms := listForm e;
    if schurLevel R == 0 then (
        sum for term in tms list (
            if keep(term#0, N) then term#1 * R_0^(term#0#0) * R_1^(term#0#1) else 0_R
        )
    ) else (
        sum for term in tms list (
            partAtLev := term#0;
            cf := term#1;
            truncCf := nhpTruncBy(cf, N, coefficientRing R, keep);
            if truncCf == 0 then 0_R else (promote(truncCf, R)) * R_(toList partAtLev)
        )
    )
);
-- truncation to homological (t) degree N, and to total degree N
nhpTruncT = (e, N, R) -> nhpTruncBy(e, N, R, (ex, N) -> ex#1 <= N);
nhpTrunc = (e, N, R) -> nhpTruncBy(e, N, R, (ex, N) -> sum ex <= N);

------------------------------------------------------------------------
-- All bigraded components at once: HashTable (sDeg, tDeg) => Schur-ring
-- element, containing exactly the nonzero components of e.
------------------------------------------------------------------------
nhpBigradeAll = (e, R) -> (
    out := new MutableHashTable;
    addTo := (k, v) -> hpAddTerm(out, k, v);
    if e == 0 then return new HashTable from out;
    if schurLevel R == 0 then (
        for term in listForm e do addTo(toSequence term#0, term#1 * 1_R);
    ) else (
        for term in listForm e do (
            partAtLev := term#0;
            inner := nhpBigradeAll(term#1, coefficientRing R);
            for k in keys inner do addTo(k, (promote(inner#k, R)) * R_(toList partAtLev));
        );
    );
    new HashTable from out
);

------------------------------------------------------------------------
-- dimensionSpecialization: replace every Schur functor in a (nested)
-- Schur ring element by its dimension, landing in the base ring
-- QQ[s,t] of the series.  Applied to a PoincareSeries this yields the
-- non-equivariant Poincare series of Theorem 1.1.1 of the paper as the
-- pair {num, den} at s = 1, that is the numerator (1+t)^{dim S_1} and
-- the denominator sum (-1)^d beta_{i,i+(r-1)d} t^{i+d} as polynomials
-- in t; KeepInternalDegree => true keeps s.
------------------------------------------------------------------------

-- the base ring QQ[s,t] under the (possibly nested) Schur ring R
nhpBaseRingOf = R -> (P := R; while schurLevel P > 0 do P = coefficientRing P; P);

dimensionSpecialization = method(Options => {KeepInternalDegree => false});
dimensionSpecialization RingElement := opts -> e -> (
    Rr := ring e;
    if schurLevel Rr == 0 then return e;
    if e == 0 then return 0_(nhpBaseRingOf Rr);
    sum for term in listForm e list (
        dim(Rr_(toList term#0)) * dimensionSpecialization term#1));
dimensionSpecialization PoincareSeries := opts -> P -> (
    key := ("dimensionSpecialization", opts#KeepInternalDegree);
    if P.cache#?key then return P.cache#key;
    numD := dimensionSpecialization P.numerator;
    denD := dimensionSpecialization P.denominator;
    P.cache#key = if opts#KeepInternalDegree then {numD, denD} else (
        s := (coefficientRing P)_0;
        {sub(numD, {s => 1}), sub(denD, {s => 1})}));

-- The ordinary, one-variable series as an actual rational function (in
-- lowest terms; dimensionSpecialization P gives the paper's numerator
-- and denominator unreduced).
ordinaryPoincareSeries = method(TypicalValue => RingElement);
ordinaryPoincareSeries PoincareSeries := P -> (
    specialized := dimensionSpecialization P;
    F := frac ring specialized#0;
    promote(specialized#0, F) / promote(specialized#1, F)
);

------------------------------------------------------------------------
-- The expansion of num/den as a power series in (s, t): the characters
-- of Tor^R(k,k).  nhpTorCharacters returns the HashTable (tDeg, sDeg)
-- => Schur ring element (the character of Tor_{tDeg}^R(k,k) in internal
-- degree sDeg) with exactly the nonzero bidegrees; with truncation
-- "Homological" every bidegree of homological degree tDeg <= N is
-- returned, complete in the internal degree, with "TotalDegree" the
-- bidegrees with tDeg + sDeg <= N.  The value is cached in P.cache.
------------------------------------------------------------------------
nhpTorCharacters = (caller, P, N, truncation) -> (
    if not instance(N, ZZ) or N < 0 then
        error(caller | ": N must be a nonnegative integer");
    if not member(truncation, {"Homological", "TotalDegree"}) then
        error(caller | ": Truncation must be \"Homological\" or \"TotalDegree\"");
    key := ("torCharacters", N, truncation);
    if P.cache#?key then return P.cache#key;
    homological := truncation === "Homological";
    truncate := if homological then nhpTruncT else nhpTrunc;
    num := P.numerator;
    den := P.denominator;
    R := P.ring;
    one := 1_R;
    rem := one - den;
    if homological and rem != 0 and any(listForm dimensionSpecialization rem, term -> term#0#1 < 1) then
        error(caller | ": the denominator has a term of homological degree 0, so the series cannot be truncated in homological degree; use Truncation => \"TotalDegree\"");
    inv := one;
    pwr := one;
    for k from 1 to N do (
        pwr = truncate(pwr * rem, N, R);
        if pwr == 0 then break;
        inv = inv + pwr;
    );
    result := truncate(num * inv, N, R);
    -- one pass over the expansion, instead of one full traversal per bidegree
    HT := new MutableHashTable;
    graded := nhpBigradeAll(result, R);
    for k in keys graded do (
        (sDeg, tDeg) := k;
        if (homological and tDeg <= N) or
             (not homological and sDeg + tDeg <= N) then HT#(tDeg, sDeg) = graded#k;
    );
    P.cache#key = new HashTable from HT
);

-- an (i, j) => value hash table as a BettiTally (keys (i, {j}, j)) of
-- integers, or as an EquivariantBettiTally of characters
nhpToBettiTally = B -> new BettiTally from apply(pairs B, kv -> (kv#0#0, {kv#0#1}, kv#0#1) => kv#1);
nhpToEquivariantBettiTally = B -> new EquivariantBettiTally from apply(pairs B, kv -> (kv#0#0, {kv#0#1}, kv#0#1) => kv#1);

-- the characters of Tor^R(k,k) as an EquivariantBettiTally
expandPoincare = method(Options => {Truncation => "Homological"}, TypicalValue => EquivariantBettiTally);
expandPoincare(PoincareSeries, ZZ) := opts -> (P, N) ->
    nhpToEquivariantBettiTally nhpTorCharacters("expandPoincare", P, N, opts#Truncation);

------------------------------------------------------------------------
-- Non-equivariant expansions of the Poincare series of k over R.
------------------------------------------------------------------------

-- the coefficients of the series: HashTable (i, j) => dim Tor_i^R(k,k)_j,
-- complete for every i <= N
nhpBettiNumbers = (caller, P, N) -> (
    E := nhpTorCharacters(caller, P, N, "Homological");
    new HashTable from for k in keys E list (
        v := lift(lift(dimensionSpecialization E#k, QQ), ZZ);
        if v == 0 then continue else (k#0, k#1) => v)
);

-- the Betti table of k over R to homological degree N (a BettiTally, as
-- printed by betti res); the options Weights and Minimize of betti are
-- accepted and ignored
betti(PoincareSeries, ZZ) := opts -> (P, N) -> (
    key := ("betti", N);
    if not P.cache#?key then
        P.cache#key = nhpToBettiTally nhpBettiNumbers("betti", P, N);
    P.cache#key
);

-- the total Betti numbers dim Tor_i^R(k,k), i = 0..N
totalBettiNumbers = method(TypicalValue => List);
totalBettiNumbers(PoincareSeries, ZZ) := (P, N) -> (
    B := nhpBettiNumbers("totalBettiNumbers", P, N);
    apply(N+1, i -> sum(select(keys B, k -> k#0 == i), k -> B#k))
);

-- the series truncated at t^N, in the base ring QQ[s,t] with s = 1 (or,
-- with KeepInternalDegree => true, as a polynomial in s and t)
poincareSeriesTruncation = method(Options => {KeepInternalDegree => false}, TypicalValue => RingElement);
poincareSeriesTruncation(PoincareSeries, ZZ) := opts -> (P, N) -> (
    B := nhpBettiNumbers("poincareSeriesTruncation", P, N);
    S := coefficientRing P;
    s := S_0; t := S_1;
    sum(pairs B, kv -> kv#1 * t^(kv#0#0) * (if opts#KeepInternalDegree then s^(kv#0#1) else 1_S))
);

------------------------------------------------------------------------
-- strandBettiTable: the graded Betti numbers beta_{i,j}(R) of R over S,
-- read off from the Poincare denominator (each term is
-- (-1)^d beta_{i,i+(r-1)d} t^{i+d} s^{i+(r-1)d}), as a BettiTally.  The
-- records of P#"denominatorTerms" carry the (i, d, j) of every term, so
-- this works for every r >= 2, including the Koszul case r = 2 where
-- the exponents alone would not separate the strands.
-- equivariantStrandBettiTable keeps the characters: the
-- EquivariantBettiTally with entries the characters of Tor_i^S(R,k)_j.
------------------------------------------------------------------------

strandBettiTable = method(TypicalValue => BettiTally);
strandBettiTable PoincareSeries := P -> (
    if P.cache#?"strandBettiTable" then return P.cache#"strandBettiTable";
    H := new MutableHashTable;
    H#(0,0) = 1;
    for rec in P#"denominatorTerms" do (
        key := (rec#"i", rec#"j");
        v := lift(dimensionSpecialization rec#"character", ZZ);
        if H#?key then H#key = H#key + v else H#key = v);
    P.cache#"strandBettiTable" = nhpToBettiTally new HashTable from H);

equivariantStrandBettiTable = method(TypicalValue => EquivariantBettiTally);
equivariantStrandBettiTable PoincareSeries := P -> (
    if P.cache#?"equivariantStrandBettiTable" then return P.cache#"equivariantStrandBettiTable";
    R := P.ring;
    H := new MutableHashTable;
    H#(0,0) = 1_R;
    for rec in P#"denominatorTerms" do (
        key := (rec#"i", rec#"j");
        v := rec#"character";
        if H#?key then H#key = H#key + v else H#key = v);
    P.cache#"equivariantStrandBettiTable" = nhpToEquivariantBettiTally new HashTable from H);

------------------------------------------------------------------------
-- The ring the series is about, and the checks of the series against
-- Macaulay2 itself.  Every check returns a Boolean and prints what it
-- compared when debugLevel > 0.
------------------------------------------------------------------------

-- the polynomial ring S and the ideal I of the family over QQ, as the
-- pair {S, I} (the variables are the default p_0, p_1, ... of Macaulay2;
-- the ring is not assigned to any global symbol)
nhpPoincareRing = P -> (
    family := P#"family";
    params := toList P#"parameters";
    n := params#0;
    r := last params;
    S := null; I := null;
    if family == "generic" then (
        m := params#1;
        S = QQ[Variables => n*m];
        I = minors(r, genericMatrix(S, n, m)))
    else if family == "symmetric" then (
        S = QQ[Variables => n*(n+1)//2];
        I = minors(r, genericSymmetricMatrix(S, n)))
    else if family == "pfaffian" then (
        S = QQ[Variables => n*(n-1)//2];
        I = pfaffians(2*r, genericSkewMatrix(S, n)))
    else if family == "symmetricCover" then (
        -- M_r = Sym(k^{r-1} (x) V)^{SO_{r-1}}; for r = 3 the group SO_2 is a
        -- torus and the invariant ring is the Segre ring k[x_i y_j] of an
        -- n x n matrix, for r = 2 the polynomial ring on V
        -- with the standard grading of M_r the generators have degree 2
        if r == 2 then (S = QQ[Variables => n]; I = ideal(0_S))
        else if r == 3 then (
            S = QQ[Variables => n*n, Degrees => toList(n*n : 2)];
            I = minors(2, genericMatrix(S, n, n)))
        else error "determinantalRing: the cover M_r is only constructed for r = 2, 3")
    else error "determinantalRing: unknown family";
    {S, I}
);

-- the quotient ring S/I (or the cover M_r) the series is about, cached
determinantalRing = method(TypicalValue => QuotientRing);
determinantalRing PoincareSeries := P -> (
    if not P.cache#?"determinantalRing" then (
        (S, I) := toSequence nhpPoincareRing P;
        P.cache#"determinantalRing" = S/I);
    P.cache#"determinantalRing"
);

-- true when every denominator term has strand index d = 1
isGolodPoincare = method(TypicalValue => Boolean);
isGolodPoincare PoincareSeries := P -> all(P#"denominatorTerms", rec -> rec#"d" == 1);

-- r = 2: the series must equal 1/H_R(-t) (Koszulness of S/I_2)
koszulPoincareCheck = method(TypicalValue => Boolean);
koszulPoincareCheck PoincareSeries := P -> (
    if P#"generatorDegree" != 2 then
        error "koszulPoincareCheck: only meaningful for r = 2 (a quadratic ideal)";
    A := determinantalRing P;
    S := ambient A;
    I := ideal A;
    if any(degrees S, d -> d != {1}) then (
        -- the identity P(t) = 1/H(-t) needs the generators in degree one
        S1 := newRing(S, Degrees => toList(numgens S : 1));
        I = sub(I, S1);
        A = S1/I;
    );
    h := reduceHilbert hilbertSeries A;
    T := QQ[Variables => 1];
    hNum := sub(value numerator h, {(ring value numerator h)_0 => -T_0});
    hDen := sub(value denominator h, {(ring value denominator h)_0 => -T_0});
    specialized := dimensionSpecialization P;
    B := ring specialized#0;
    pNum := sub(specialized#0, {B_0 => 1_T, B_1 => T_0});
    pDen := sub(specialized#1, {B_0 => 1_T, B_1 => T_0});
    -- P(t) = num/den must equal 1/h(-t) = hDen(-t)/hNum(-t)
    agree := pNum * hNum == pDen * hDen;
    if debugLevel > 0 then (
        << "koszulPoincareCheck " << toString describe P << ": the Hilbert series of the ring is" << endl
            << net h << endl
            << "the predicted Poincare series is" << endl
            << net ordinaryPoincareSeries P << endl
            << "P(t) = 1/H(-t): " << agree << endl);
    agree
);

-- resolve k over S/I to length N and compare with the formula
verifyPoincareSeries = method(TypicalValue => Boolean);
verifyPoincareSeries(PoincareSeries, ZZ) := (P, N) -> (
    if N < 0 then error "verifyPoincareSeries: N must be a nonnegative integer";
    A := determinantalRing P;
    C := freeResolution(coker vars A, LengthLimit => N);
    actual := new BettiTally from select(pairs betti C, kv -> kv#0#0 <= N);
    predicted := betti(P, N);
    agree := actual == predicted;
    if debugLevel > 0 then (
        << "verifyPoincareSeries " << toString describe P << ": the Betti table of the residue field" <<
            " resolved to length " << N << " is" << endl
            << net actual << endl
            << "the formula predicts" << endl
            << net predicted << endl
            << "total Betti numbers " << apply(N+1, i -> if i <= length C then rank C_i else 0) <<
            " (resolution) and " << totalBettiNumbers(P, N) << " (formula)" << endl
            << "agree: " << agree << endl);
    agree
);

-- resolve S/I over S and compare its Betti table with the strand table
verifyStrandBettiTable = method(TypicalValue => Boolean);
verifyStrandBettiTable PoincareSeries := P -> (
    A := determinantalRing P;
    -- The strand table of the cover M_r records Tor over the ring M_r is
    -- finite over, namely Sym(S^2 V) (Corollary 7.1.3(ii)), while
    -- determinantalRing presents M_r in its Segre form over an ambient ring
    -- on n^2 variables.  Resolving over that ambient would compare the table
    -- against the wrong base ring and report a correct table as wrong, so the
    -- cover is pushed forward to Sym(S^2 V) first.  For r = 2 the cover is a
    -- polynomial ring and the two bases agree.
    actual := if P#"family" === "symmetricCover" and last P#"parameters" >= 3 then (
        n := (P#"parameters")#0;
        m := n*(n+1)//2;
        B := (coefficientRing ambient A)[Variables => m, Degrees => toList(m : 2)];
        g := genericMatrix(A, A_0, n, n);
        f := map(A, B, flatten for i from 0 to n-1 list for j from i to n-1 list g_(i,j) + g_(j,i));
        betti freeResolution pushForward(f, A^1))
    else betti freeResolution((ambient A)^1/ideal A);
    predicted := strandBettiTable P;
    agree := actual == predicted;
    if debugLevel > 0 then (
        << "verifyStrandBettiTable " << toString describe P << ": the Betti table of the ring over" <<
            " the polynomial ring it is finite over is" << endl
            << net actual << endl
            << "the denominator predicts" << endl
            << net predicted << endl
            << "agree: " << agree << endl);
    agree
);

------------------------------------------------------------------------
-- Pieri maps on hook Schur functors (Section 4 of the paper)
--
-- Public interface; every producer takes CoefficientRing => K (default QQ)
-- and returns coefficients in K:
--   hookBasis(type, n)             the semistandard hook tabloids of type
--                                  {arm, leg} on the alphabet 1..n, as
--                                  HookTabloids in generator order
--   pieriRowRemove(T, m)           the row Pieri map P_m on a hook
--                                  tabloid: HashTable {beta, U} => c
--   juxtaposeSymToRow(T, alpha)    the multiplication Q_m of a symmetric
--                                  monomial into the first row:
--                                  HashTable HookTabloid => c
--   pieriColumnAdd(T, K)           the column Pieri map Q'_m:
--                                  HashTable HookTabloid => c
--   pieriMatrix(outer, inner, n)   the matrix of the hook Pieri injection
--                                  in the semistandard bases, one content
--                                  with Content => w; the bases are the
--                                  lists of {T1, T2} HookTabloid pairs at
--                                  M.cache#"sourceBasis", M.cache#"targetBasis"
--   pieriSourceBasis M, pieriTargetBasis M      those lists
--   pieriImage(M, i), pieriImage(M, pair)       one column of M as a
--                                  HashTable {U1, U2} => c
--   pieriImage(T1, T2)             the image of one nested pair without
--                                  the matrix
--   pieriPreimage(M, pair)         the Pieri preimage of a target pair:
--                                  HashTable {S1, S2} => c with
--                                  v = M x + w, w in the span of the nested
--                                  semistandard pairs
-- The engines below work on the native pair {rowTail, colFull} of a hook
-- (the arm, then the corner followed by the leg) and on the first row
-- lengths a = arm + 1; the public layer converts through tabloid and
-- hpHookToNative.  Every engine computes over the current field hpField().
------------------------------------------------------------------------

------------------------------------------------------------------------
-- The semistandard hook basis on the alphabet 1..n (native pairs, first
-- row length a, leg length b): columns in strict sequence order, then
-- row tails weakly increasing from the corner entry.  The name is kept
-- unprefixed for the external scripts (decisions.txt item 8).
------------------------------------------------------------------------

hookSSYTBasis = (a,b,n) -> (
    if a < 1 then error "a must be >= 1";
    if b < 0 then error "b must be >= 0";
    flatten for col in hpStrictSeqs(b+1, 1, n) list
        for rowTail in hpWeakSeqs(a-1, col#0, n) list {rowTail, col}
);

-- the record classes of the engines' values (section 05 builds and reads
-- them too; they carry no methods of their own)
hpHookCombinationData = new Type of HashTable;
hpRowPieriData = new Type of HashTable;

------------------------------------------------------------------------
-- Straightening of a single hook: the expansion of {rowTail, colFull} in
-- the semistandard hook basis, keyed by native pairs
------------------------------------------------------------------------

hpStraightenHookHT = (rowTail0, colFull0) -> (
    if not instance(rowTail0,List) or not instance(colFull0,List) then
        error "hpStraightenHookHT: expected a row tail and full column as lists";
    if #colFull0 == 0 then
        error "hpStraightenHookHT: the full column must contain the corner";
    if any(rowTail0 | colFull0,
        x -> not instance(x,ZZ) or x <= 0) then
        error "hpStraightenHookHT: tableau entries must be positive integers";
    H := new MutableHashTable;

    canonizeOne := (rowTail, colFull, coeff) -> (
        -- a repeated column letter is a zero wedge
        if #set(colFull) =!= #colFull then return;

        coeff1 := coeff * hpInvSign(colFull);
        colS := sort colFull;
        rowS := sort rowTail;

        if #rowS == 0 then (
            key0 := {rowS, colS};
            if H#?key0 then H#key0 = H#key0 + coeff1 else H#key0 = coeff1;
            return;
        );

        i1 := rowS#0;
        j1 := colS#0;

        if i1 >= j1 then (
            key1 := {rowS, colS};
            if H#?key1 then H#key1 = H#key1 + coeff1 else H#key1 = coeff1;
            return;
        );

        rowRest := drop(rowS,1);
        L := #colS;

        for ell from 1 to L do (
            jell := colS#(ell-1);
            row2 := sort ({jell} | rowRest);
            col2raw := {i1} | (take(colS, ell-1) | drop(colS, ell));

            if #set(col2raw) =!= #col2raw then continue;

            signLap := if (ell % 2 == 1) then 1 else -1;
            coeff2 := coeff1 * signLap;

            canonizeOne(row2, col2raw, coeff2);
        );
    );

    canonizeOne(rowTail0, colFull0, 1_(hpField()));
    new hpHookCombinationData from H
);

------------------------------------------------------------------------
-- The row Pieri map P_m on a hook tableau.
--
-- This is the closed formula of Section 4 of the paper (horizontal case)
-- in the d-model, with the tableau T = {rowTail, colFull} read as
-- T^alpha_I, alpha the row tail multiset and I the first column in wedge
-- order:
--
--   P_m(T^alpha_I) = sum_{beta <= alpha, |beta| = m} C(alpha,beta)
--                        e^beta (x) T^{alpha-beta}_I
--     + 1/(a+b-m) sum_{i in I} sgn(i,I) sum_{beta} sum_{s in supp(beta)}
--          beta_s C(alpha,beta) e^{beta - e_s + e_i} (x) T^{alpha-beta}_{s ^ (I \ i)},
--
-- where C(alpha,beta) = prod_s binomial(alpha_s, beta_s), sgn(i,I) is the
-- sign of e_i ^ e_{I \ i} = sgn(i,I) e_I, and every output hook is
-- straightened to the semistandard basis by hpStraightenHookHT.
------------------------------------------------------------------------

-- distinct sub-multisets of size m of the sorted multiset alpha
hpSubMultisets = (alpha, m) -> (
    vals := unique alpha;
    counts := hashTable apply(vals, v -> v => #select(alpha, x -> x == v));
    rec := (idx, remaining) -> (
        if idx == #vals then return (if remaining == 0 then {{}} else {});
        v := vals#idx;
        flatten for k from 0 to min(counts#v, remaining) list
            for rest in rec(idx+1, remaining-k) list (toList(k:v) | rest)
    );
    apply(rec(0, m), sort)
);

hpPieriRowRemoveHT = (rowTail, colFull, m) -> (
    if not instance(rowTail,List) or not instance(colFull,List) then
        error "hpPieriRowRemoveHT: expected a row tail and a full column as lists.";
    if #colFull == 0 then error "colFull must include corner.";
    if not instance(m,ZZ) or m < 1 then error "m must be >= 1.";
    if m > #rowTail then error("Need m <= #rowTail = " | toString(#rowTail) | ".");
    if any(rowTail | colFull, x -> not instance(x,ZZ) or x <= 0) then
        error "hpPieriRowRemoveHT: tableau entries must be positive integers.";

    H := new MutableHashTable;
    -- a repeated column letter is a zero wedge
    if #(set colFull) =!= #colFull then return new hpRowPieriData from H;
    sgnCol := hpInvSign colFull;
    I := sort colFull;
    alpha := sort rowTail;
    denom := #alpha + #I - m;          -- a + b - m
    invDenom := hpUnitAt(denom, "the row Pieri map P_" | toString m |
        " on the hook (" | toString(#alpha + 1) | ",1^" | toString(#I - 1) | ")");

    addTerm := (beta, rt, cf, c) -> (
        ht := hpStraightenHookHT(rt, cf);
        for k in keys ht do hpAddTerm(H, {beta, k}, c * ht#k);
    );

    for beta in hpSubMultisets(alpha, m) do (
        cab := product for v in unique beta list
            binomial(#select(alpha, x -> x == v), #select(beta, x -> x == v));
        gamma := hpMultisetDiff(alpha, beta);
        -- principal part
        addTerm(beta, gamma, I, sgnCol * cab);
        -- off-diagonal part: exchange a row letter s with a column letter i
        for p from 0 to #I-1 do (
            iEl := I#p;
            Irest := drop(I, {p,p});
            for s in unique beta do (
                betaS := #select(beta, x -> x == s);
                newBeta := sort append(hpRemoveOne(beta, s), iEl);
                addTerm(newBeta, gamma, prepend(s, Irest),
                    (sgnCol * (-1)^p * betaS * cab) * invDenom);
            );
        );
    );

    new hpRowPieriData from H
);

------------------------------------------------------------------------
-- The multiplication Q_m: the letters of a symmetric monomial are
-- appended to the row tail and the hook is straightened
------------------------------------------------------------------------

hpJuxtaposeSymToRowHT = (rowTail, colFull, alpha) -> (
    rowApp := sort (rowTail | alpha);
    hpStraightenHookHT(rowApp, colFull)
);

------------------------------------------------------------------------
-- The injection matrix in first row length coordinates (a,b,c,d,n): the
-- map S_(c,1^b) (x) S_(a,1^d) -> S_(a,1^b) (x) S_(c,1^d) as the composite
-- of id (x) P_(a-c) and Q_(a-c) (x) id, in the semistandard bases
------------------------------------------------------------------------

-- argument check shared by the injection matrix builders
hpValidateBatchArgs = (caller,a,b,c,d,n,wt) -> (
    if not all({a,b,c,d,n}, x -> instance(x,ZZ)) then
        error(caller | ": expected integers (a,b,c,d,n)");
    if c < 1 then error(caller | ": c must be >= 1 (a and c are first row" |
        " lengths, arm length plus one; pieriMatrix takes {arm,leg} types)");
    if d < 0 then error(caller | ": d must be >= 0");
    if a <= c then error(caller | ": need a > c (the outer hook (a,1^b) has" |
        " the longer first row)");
    if b <= d then error(caller | ": need b > d (the outer hook has the longer leg)");
    if n < 1 then error(caller | ": need n >= 1");
    if wt =!= null then (
        if not instance(wt,List) or #wt != n or
           any(wt, x -> not instance(x,ZZ) or x < 0) then
            error(caller | ": Content must be a list of " | toString n |
                " nonnegative integers");
        if sum wt != a+b+c+d then
            error(caller | ": Content must sum to a+b+c+d = " | toString(a+b+c+d) |
                " (the number of boxes of the two hooks)");
    );
);

-- Fill the columns of the sparse injection matrix Mmut: column colIndex is
-- the image of domPairs#colIndex, computed as the row Pieri map P_m on the
-- second factor followed by the juxtaposition of each symmetric monomial
-- onto the first factor; rowIndex(hook1, hook2) locates the codomain pair.
-- P_m is computed once per second factor and each juxtaposition once per
-- (first factor, symmetric monomial).
hpFillInjectionColumns = (Mmut, domPairs, rowIndex, m) -> (
    byT2 := new MutableHashTable;
    for colIndex from 0 to #domPairs-1 do (
        T2 := domPairs#colIndex#1;
        byT2#T2 = if byT2#?T2 then append(byT2#T2, colIndex) else {colIndex});
    juxCache := new MutableHashTable;
    for T2 in keys byT2 do (
        HT2 := hpPieriRowRemoveHT(T2#0, T2#1, m);
        for key2 in keys HT2 do (
            coeff2 := HT2#key2;
            symMon := key2#0;
            tab2 := key2#1;
            for colIndex in byT2#T2 do (
                T1 := domPairs#colIndex#0;
                ckey := (T1, symMon);
                ht1 := if juxCache#?ckey then juxCache#ckey
                    else juxCache#ckey = hpJuxtaposeSymToRowHT(T1#0, T1#1, symMon);
                for key1 in keys ht1 do (
                    rIndex := rowIndex(key1, tab2);
                    Mmut_(rIndex, colIndex) = Mmut_(rIndex, colIndex) + ht1#key1 * coeff2))));
);

-- the full injection matrix: {M, domPairs, codPairs} in native pairs
hpHookInjectionMatrixFull = (a,b,c,d,n) -> (
    B1 := hookSSYTBasis(c, b, n);
    B2 := hookSSYTBasis(a, d, n);
    C1 := hookSSYTBasis(a, b, n);
    C2 := hookSSYTBasis(c, d, n);
    dimCod2 := #C2;
    idxC1 := hashTable apply(#C1, i -> C1#i => i);
    idxC2 := hashTable apply(#C2, i -> C2#i => i);
    domPairs := flatten for T1 in B1 list for T2 in B2 list {T1, T2};
    codPairs := flatten for T1 in C1 list for T2 in C2 list {T1, T2};
    -- the injection matrix is extremely sparse; a dense QQ matrix of this
    -- size costs seconds to allocate and to garbage collect
    Mmut := mutableMatrix((hpField()), #codPairs, #domPairs, Dense => false);
    hpFillInjectionColumns(Mmut, domPairs,
        (key1, tab2) -> (idxC1#key1)*dimCod2 + idxC2#tab2, a - c);
    {matrix Mmut, domPairs, codPairs}
);

------------------------------------------------------------------------
-- The nested semistandard pairs: the codomain pairs (Touter, Tinner) whose
-- nested tabloid is semistandard; they complement the image of the Pieri
-- injection (Section 4 of the paper)
------------------------------------------------------------------------

hpIsNestedHookSSYTPair = (Touter, Tinner, a,b,c,d) -> (
    row1 := Touter#0;  col1 := Touter#1;
    row2 := Tinner#0;  col2 := Tinner#1;

    if #row1 < c then return false;
    if #col1 < (d+2) then return false;
    if #col2 < (d+1) then return false;

    if row1#0 >= col2#0 then return false;

    for k from 1 to c-1 do (
        if row1#k >= row2#(k-1) then return false;
    );

    if col1#1 > col2#0 then return false;

    for t from 2 to d+1 do (
        if col1#t > col2#(t-1) then return false;
    );

    true
);

------------------------------------------------------------------------
-- Rewriting a codomain pair: the injection matrix M (columns: domPairs)
-- is completed by the unit vectors of the nested semistandard codomain
-- pairs to a square matrix B, inverted once; hpRewriteCodPair then reads
-- the coordinates of a codomain pair off the corresponding column of Binv
-- (the image part on the domain pairs, the cokernel part on the nested
-- semistandard pairs)
------------------------------------------------------------------------

hpPrepareRewrite = (data0, a,b,c,d,n, wt) -> (
    M := data0#0;
    domPairs := data0#1;
    codPairs := data0#2;
    dimCod := numRows M;
    dimDom := numColumns M;
    goodIdx := select(toList(0..dimCod-1), idx ->
        hpIsNestedHookSSYTPair(codPairs#idx#0, codPairs#idx#1, a,b,c,d));
    if dimDom + #goodIdx =!= dimCod then hpFail(
        "HookPieri: the nested semistandard pairs do not complement the Pieri image: " |
        toString(#goodIdx) | " pairs where " | toString(dimCod - dimDom) | " are needed" |
        (if wt === null then "" else " on the content " | toString wt));
    G := mutableMatrix((hpField()), dimCod, #goodIdx, Dense => false);
    for kGood from 0 to #goodIdx-1 do G_(goodIdx#kGood, kGood) = 1;
    B := M | matrix G;
    Binv := (id_((hpField())^dimCod)) // B;
    if B * Binv != id_((hpField())^dimCod) then hpFail(
        "HookPieri: the Pieri complement matrix is singular in characteristic " |
        toString char (hpField()) |
        (if wt === null then "" else " on the weight " | toString wt));
    codIndexHT := new MutableHashTable;
    for idx from 0 to dimCod-1 do codIndexHT#(toString(codPairs#idx)) = idx;
    prepHT := new MutableHashTable from {
        "M" => M, "B" => B, "Binv" => Binv,
        "domPairs" => domPairs, "codPairs" => codPairs,
        "goodIdx" => goodIdx, "codIndexHT" => codIndexHT,
        "a" => a, "b" => b, "c" => c, "d" => d, "n" => n};
    if wt =!= null then prepHT#"weight" = wt;
    prepHT
);
hpPrepareNestedHookRewrite = (a,b,c,d,n) ->
    hpPrepareRewrite(hpHookInjectionMatrixFull(a,b,c,d,n), a,b,c,d,n, null);

hpRewriteCodPair = (prepHT, T1, T2) -> (
    M := prepHT#"M";
    Binv := prepHT#"Binv";
    domPairs := prepHT#"domPairs";
    codPairs := prepHT#"codPairs";
    goodIdx := prepHT#"goodIdx";
    codIndexHT := prepHT#"codIndexHT";

    dimCod := numRows M;
    dimDom := numColumns M;

    idx := codIndexHT#(toString({T1,T2}));

    -- Column idx of Binv is the coordinate vector of e_idx in basis B.
    coordCol := flatten entries (Binv_{idx});

    imgTerms := for j from 0 to dimDom-1 list (
        coeff := coordCol#j;
        if coeff != 0 then {coeff, domPairs#j} else continue
    );

    cokTerms := for j from 0 to #goodIdx-1 list (
        coeff := coordCol#(dimDom + j);
        if coeff != 0 then {coeff, codPairs#(goodIdx#j)} else continue
    );

    out := new MutableHashTable;
    out#"image" = imgTerms;
    out#"cokernel" = cokTerms;
    out
);

------------------------------------------------------------------------
-- Batch rewriting, weight by weight (the engine of the cokernel strategy
-- of section 06).
--
-- The crossed hook Pieri injection preserves content, so its cokernel
-- normal forms can be computed one content at a time on the small
-- weight space matrices (hpPrepareNestedHookRewriteWeight) instead of on
-- the full matrix; the results are identical and are returned in the
-- codomain order of the full injection matrix.  Each record is
-- {T1, T2, cokernelTerms, imageTerms} in native pairs.
------------------------------------------------------------------------
hpBatchRewriteRecords = (a,b,c,d,n,wt,strategy) -> (
    one := 1_(hpField());
    -- the terms of every record are listed in the basis order of the full
    -- injection matrix, whichever way they were computed
    C1 := hookSSYTBasis(a,b,n);
    C2 := hookSSYTBasis(c,d,n);
    B1 := hookSSYTBasis(c,b,n);
    B2 := hookSSYTBasis(a,d,n);
    codPairs := flatten for T1 in C1 list for T2 in C2 list {T1, T2};
    domPairs := flatten for T1 in B1 list for T2 in B2 list {T1, T2};
    codIndex := hashTable apply(#codPairs, i -> codPairs#i => i);
    domIndex := hashTable apply(#domPairs, i -> domPairs#i => i);
    fromPrep := (prepHT, rewrite) -> (
        pairs0 := prepHT#"codPairs";
        goodFlag := set prepHT#"goodIdx";
        for idx from 0 to #pairs0-1 list (
            (T1, T2) := toSequence pairs0#idx;
            if goodFlag#?idx then {T1, T2, {{one, {T1, T2}}}, {}}
            else (
                rw := rewrite(prepHT, T1, T2);
                {T1, T2,
                    sort(select(rw#"cokernel", t -> t#0 != 0), t -> codIndex#(t#1)),
                    sort(select(rw#"image", t -> t#0 != 0), t -> domIndex#(t#1))})));
    if wt =!= null then
        return sort(fromPrep(hpPrepareNestedHookRewriteWeight(a,b,c,d,n,wt), hpRewriteCodPair),
            rec -> codIndex#{rec#0, rec#1});
    if strategy === "Automatic" then
        strategy = if #codPairs <= 1500 then "FullMatrix" else "Weight";
    if strategy === "FullMatrix" then
        return fromPrep(hpPrepareNestedHookRewrite(a,b,c,d,n), hpRewriteCodPair);
    if strategy =!= "Weight" then
        error "HookPieri: Strategy must be \"Automatic\", \"Weight\" or \"FullMatrix\"";
    byWeight := new MutableHashTable;
    for pair in codPairs do (
        w := hpPairWeight(pair, n);
        if not byWeight#?w then byWeight#w = true;
    );
    results := new MutableHashTable;
    for w in keys byWeight do
        for rec in fromPrep(hpPrepareNestedHookRewriteWeight(a,b,c,d,n,w), hpRewriteCodPair) do
            results#{rec#0, rec#1} = rec;
    apply(codPairs, pair -> results#pair)
);

------------------------------------------------------------------------
-- Hook types and shapes
------------------------------------------------------------------------

-- the two hook types {arm,leg} of a nested pair, the outer one larger in
-- both coordinates
hpValidateTypePair = (caller,outerType,innerType) -> (
    if not instance(outerType,List) or #outerType != 2 or
       not instance(innerType,List) or #innerType != 2 then
        error(caller | ": hook types must be lists {arm,leg}");
    if any(outerType|innerType,x -> not instance(x,ZZ) or x < 0) then
        error(caller | ": arm and leg lengths must be nonnegative integers");
    if outerType#0 <= innerType#0 or outerType#1 <= innerType#1 then
        error(caller | ": the outer type must be larger in both coordinates");
);

-- one hook type {arm,leg}
hpValidateHookType = (caller, type) -> (
    if not instance(type,List) or #type != 2 or
       any(type, x -> not instance(x,ZZ) or x < 0) then
        error(caller | ": a hook type is a list {arm,leg} of nonnegative integers");
);

-- the first row length and the leg length of a native hook
hpHookShape = T -> (
    if not instance(T, List) or #T =!= 2 then error "Hook tableau must be {rowTail, colFull}.";
    { (#(T#0) + 1), (#(T#1) - 1) }
);

------------------------------------------------------------------------
-- The image of one nested pair (Tleft, Tright) under the Pieri injection
-- with row difference t = a - c: P_t on the right hook, then Q_t on the
-- left hook; a list of {coefficient, {hook1, hook2}} in native pairs
------------------------------------------------------------------------

hpPieriInjectLocalHT = (Tleft, Tright, t) -> (
    shL := hpHookShape(Tleft);
    shR := hpHookShape(Tright);

    c := shL#0;  b := shL#1;
    a := shR#0;  d := shR#1;

    if t < 0 then error "t must be >= 0.";
    if t =!= a - c then error("Inconsistent t: need t = a-c = " | toString(a-c) | ".");
    if t > #(Tright#0) then error("Need t <= #rowTail(Tright) = " | toString(#(Tright#0)) | ".");

    ht2 := hpPieriRowRemoveHT(Tright#0, Tright#1, t);

    coeffHT := new MutableHashTable;
    dataHT := new MutableHashTable;

    for key2 in keys ht2 do (
        coeff2 := ht2#key2;
        if coeff2 == 0 then continue;

        symMon := key2#0;
        T2out := key2#1;

        ht1 := hpJuxtaposeSymToRowHT(Tleft#0, Tleft#1, symMon);

        for key1 in keys ht1 do (
            coeff1 := ht1#key1;
            if coeff1 == 0 then continue;

            pairOut := {key1, T2out};
            kstr := toString(pairOut);

            if coeffHT#?kstr then (
                coeffHT#kstr = coeffHT#kstr + coeff1*coeff2
            ) else (
                coeffHT#kstr = coeff1*coeff2;
                dataHT#kstr = pairOut;
            );
        );
    );

    out := {};
    for kstr in keys coeffHT do (
        if coeffHT#kstr != 0 then out = out | {{coeffHT#kstr, dataHT#kstr}};
    );
    out
);

-- the nested pair (Tleft, Tright) of native hooks of the Pieri injection:
-- the first hook has the longer first column, the second the longer first
-- row; returns the row difference t
hpValidateNestedHooks = (caller, Tleft, Tright) -> (
    leftShape := hpHookShape Tleft;
    rightShape := hpHookShape Tright;
    if rightShape#0 <= leftShape#0 then
        error(caller | ": the second hook must have the longer first row");
    if leftShape#1 <= rightShape#1 then
        error(caller | ": the first hook must have the longer first column");
    rightShape#0 - leftShape#0
);

------------------------------------------------------------------------
-- Weight utilities and the weight restricted injection matrix (the block
-- of one content), cached per (a,b,c,d,n,content,field)
------------------------------------------------------------------------

-- weight of a single native hook on the alphabet 1..n
hpHookWeight = (T, n) -> (
    if not instance(T, List) or #T =!= 2 then error "hpHookWeight: expected hook tableau {rowTail,colFull}.";
    rowTail := T#0; colFull := T#1;

    wtM := new MutableList;
    for i from 0 to n-1 do wtM#i = 0;

    entries := rowTail | colFull;
    for x in entries do (
        if not instance(x, ZZ) then error "hpHookWeight: entries must be integers.";
        if x < 1 or x > n then error("hpHookWeight: entry " | toString x | " out of range 1.." | toString n);
        wtM#(x-1) = wtM#(x-1) + 1;
    );
    toList wtM
);

hpWeightNonneg = u -> all(u, x -> x >= 0);
hpWeightTotal = u -> sum u;
-- total weight of a tensor basis element (pair of native hooks)
hpPairWeight = (P, n) -> (
    if not instance(P, List) or #P =!= 2 then error "hpPairWeight: expected pair {T1,T2}.";
    hpWeightAdd(hpHookWeight(P#0,n), hpHookWeight(P#1,n))
);

-- bucket a basis list by weight: ht#(wt) = list of tableaux of that wt
hpBucketByWeight = (B, n) -> (
    ht := new MutableHashTable;
    for T in B do (
        wt := hpHookWeight(T,n);
        if ht#?wt then ht#wt = ht#wt | {T} else ht#wt = {T};
    );
    ht
);

hpWeightBasisBucketCache = new MutableHashTable;
hpWeightBasisBuckets = (a,b,n) -> (
    key := {a,b,n};
    if hpWeightBasisBucketCache#?key then
        return hpWeightBasisBucketCache#key;
    basis := hookSSYTBasis(a,b,n);
    data := {basis,hpBucketByWeight(basis,n)};
    hpWeightBasisBucketCache#key = data;
    data
);

hpInjectionMatrixWeightCache = new MutableHashTable;

-- the block of one content: {M_w, domPairs_w, codPairs_w} in native pairs;
-- the name is kept unprefixed for the external scripts (decisions.txt
-- item 8); the cokernel strategy of section 06 calls it
hookInjectionMatrixWeight = (a,b,c,d,n,wt) -> (
    hpValidateBatchArgs("hookInjectionMatrixWeight",a,b,c,d,n,wt);
    cacheKey := {a,b,c,d,n,wt,(hpField())};
    if hpInjectionMatrixWeightCache#?cacheKey then
        return hpInjectionMatrixWeightCache#cacheKey;

    m := a - c;

    -- bases in native pairs
    B1data := hpWeightBasisBuckets(c,b,n);
    B2data := hpWeightBasisBuckets(a,d,n);
    C1data := hpWeightBasisBuckets(a,b,n);
    C2data := hpWeightBasisBuckets(c,d,n);
    B1 := B1data#0;
    B2 := B2data#0;
    C1 := C1data#0;
    C2 := C2data#0;

    -- bucket by weights to avoid forming full cartesian products
    B1by := B1data#1;
    B2by := B2data#1;
    C1by := C1data#1;
    C2by := C2data#1;

    -- form the pairs of content wt only
    domPairs := flatten for u in keys B1by list (
        v := hpWeightSub(wt, u);
        if not (hpWeightNonneg v and B2by#?v) then continue;
        flatten for T1 in B1by#u list for T2 in B2by#v list {T1, T2});
    codPairs := flatten for u in keys C1by list (
        v := hpWeightSub(wt, u);
        if not (hpWeightNonneg v and C2by#?v) then continue;
        flatten for T1 in C1by#u list for T2 in C2by#v list {T1, T2});
    rowIndexHT := hashTable apply(#codPairs, i -> codPairs#i => i);
    -- the injection matrix is extremely sparse; a dense QQ matrix of this
    -- size costs seconds to allocate and to garbage collect
    Mmut := mutableMatrix((hpField()), #codPairs, #domPairs, Dense => false);
    hpFillInjectionColumns(Mmut, domPairs, (key1, tab2) -> (
        pair := {key1, tab2};
        if not rowIndexHT#?pair then error(
            "hookInjectionMatrixWeight: output pair not found in codPairs for this weight: " |
            toString pair);
        rowIndexHT#pair), m);
    answer := {matrix Mmut, domPairs, codPairs};
    hpInjectionMatrixWeightCache#cacheKey = answer;
    answer
);

hpPrepareNestedHookRewriteWeight = (a,b,c,d,n,wt) ->
    hpPrepareRewrite(hookInjectionMatrixWeight(a,b,c,d,n,wt), a,b,c,d,n, wt);

-- binomial coefficient for multisets: choose submultiset B from A
hpBinomMultiset = (A,B) -> (
    HA := hpCountHT A;
    HB := hpCountHT B;
    prod := 1;
    for k in keys HB do (
        if not HA#?k then return 0;
        prod = prod * binomial(HA#k, HB#k);
    );
    prod
);

-- wedge peeling sign sgn_I(i)=(-1)^(pos-1), with I sorted
hpSgnInSet = (I,i) -> (
    p := position(I, x -> x==i);
    if p === null then error("hpSgnInSet: " | toString i | " not in " | toString I);
    if (p % 2 == 0) then 1 else -1
);

-- sign to reorder W into increasing order; duplicates give 0 (the wedge
-- is zero)
hpWedgeReorderSign = W -> (
    if #set(W) =!= #W then return 0;
    hpInvSign(W)
);

------------------------------------------------------------------------
-- The public layer: HookTabloids in, HashTables keyed by HookTabloids
-- out.  A hook argument may be a HookTabloid, a list of rows or a
-- Filling; it must be hook shaped with positive integer entries.
------------------------------------------------------------------------

-- the native pair {rowTail, colFull} of a hook argument
hpHookArgument = (caller, T) -> (
    U := if instance(T, HookTabloid) then T
        else if instance(T, List) or instance(T, Filling) then tabloid T
        else error(caller | ": expected a hook shaped tabloid (a HookTabloid," |
            " a list of rows or a Filling)");
    p := hpHookToNative(caller, U);
    if any(p#0 | p#1, x -> not instance(x, ZZ) or x <= 0) then
        error(caller | ": the entries of the hook must be positive integers");
    p
);

-- a list of letters (positive integers)
hpValidateLetters = (caller, what, L) -> (
    if not instance(L, List) or any(L, x -> not instance(x, ZZ) or x <= 0) then
        error(caller | ": " | what | " must be a list of positive integers (letters)");
    L
);

-- the HookTabloid of a native pair, and a HashTable keyed by native pairs
-- re-keyed by HookTabloids
hpNativeToTabloid = p -> tabloid(p#0, p#1);
hpTabloidTerms = H -> hashTable apply(keys H, k -> hpNativeToTabloid k => H#k);

-- a pair label {T1, T2} of hook tabloids, each given as a HookTabloid, a
-- list of rows or a Filling, in the form stored in the matrix caches
hpPairLabel = (caller, pair) -> (
    if not instance(pair, List) or #pair != 2 then
        error(caller | ": expected a pair {T1, T2} of tabloids");
    apply(pair, T -> if instance(T, HookTabloid) then T
        else if instance(T, List) or instance(T, Filling) then tabloid T
        else error(caller | ": expected a pair {T1, T2} of tabloids"))
);

-- hookBasis(type, n): the semistandard hook tabloids of one type; section
-- 07 installs the Ring methods (hookBasis R, hookBasis(R, type)) on this
-- method function
hookBasis = method(TypicalValue => List);
hookBasis(List, ZZ) := (type, n) -> (
    hpValidateHookType("hookBasis", type);
    if n < 0 then error "hookBasis: the alphabet size must be a nonnegative integer";
    apply(hookSSYTBasis(type#0 + 1, type#1, n), hpNativeToTabloid)
);

-- pieriRowRemove(T, m): the row Pieri map P_m, keys {beta, U} with beta
-- the sorted list of the m removed letters and U a semistandard hook
pieriRowRemove = method(Options => {CoefficientRing => QQ}, TypicalValue => HashTable);
pieriRowRemove(HookTabloid, ZZ) := opts -> (T, m) -> (
    K := hpValidateCoefficientRing("pieriRowRemove", opts#CoefficientRing);
    p := hpHookArgument("pieriRowRemove", T);
    if m < 1 or m > #(p#0) then
        error("pieriRowRemove: m must be between 1 and the arm length " | toString(#(p#0)));
    hpWithField(K, () -> (
        H := hpPieriRowRemoveHT(p#0, p#1, m);
        hashTable apply(keys H, k -> {k#0, hpNativeToTabloid k#1} => H#k)))
);
pieriRowRemove(List, ZZ) := opts -> (T, m) -> pieriRowRemove(tabloid T, m, CoefficientRing => opts#CoefficientRing);
pieriRowRemove(Filling, ZZ) := opts -> (T, m) -> pieriRowRemove(tabloid T, m, CoefficientRing => opts#CoefficientRing);

-- juxtaposeSymToRow(T, alpha): the multiplication Q_m of the symmetric
-- monomial with letters alpha into the first row of T
juxtaposeSymToRow = method(Options => {CoefficientRing => QQ}, TypicalValue => HashTable);
juxtaposeSymToRow(HookTabloid, List) := opts -> (T, alpha) -> (
    K := hpValidateCoefficientRing("juxtaposeSymToRow", opts#CoefficientRing);
    p := hpHookArgument("juxtaposeSymToRow", T);
    hpValidateLetters("juxtaposeSymToRow", "alpha", alpha);
    hpWithField(K, () -> hpTabloidTerms hpJuxtaposeSymToRowHT(p#0, p#1, alpha))
);
juxtaposeSymToRow(List, List) := opts -> (T, alpha) -> juxtaposeSymToRow(tabloid T, alpha, CoefficientRing => opts#CoefficientRing);
juxtaposeSymToRow(Filling, List) := opts -> (T, alpha) -> juxtaposeSymToRow(tabloid T, alpha, CoefficientRing => opts#CoefficientRing);

-- pieriColumnAdd(T, K): the column Pieri map Q'_m adjoining the wedge e_K
-- to the first column of T; the engine hpPieriColumnAddHT(rowTail, colFull,
-- K) lives in section 05 and keeps that name
pieriColumnAdd = method(Options => {CoefficientRing => QQ}, TypicalValue => HashTable);
pieriColumnAdd(HookTabloid, List) := opts -> (T, K) -> (
    kk := hpValidateCoefficientRing("pieriColumnAdd", opts#CoefficientRing);
    p := hpHookArgument("pieriColumnAdd", T);
    hpValidateLetters("pieriColumnAdd", "K", K);
    if #K == 0 then error "pieriColumnAdd: K must be a nonempty list of letters";
    hpWithField(kk, () -> hpTabloidTerms hpPieriColumnAddHT(p#0, p#1, K))
);
pieriColumnAdd(List, List) := opts -> (T, K) -> pieriColumnAdd(tabloid T, K, CoefficientRing => opts#CoefficientRing);
pieriColumnAdd(Filling, List) := opts -> (T, K) -> pieriColumnAdd(tabloid T, K, CoefficientRing => opts#CoefficientRing);

-- the labeled Pieri matrix: the source and target bases as lists of
-- {T1, T2} HookTabloid pairs in the matrix cache
hpLabelPieriMatrix = (M, domPairs, codPairs) -> (
    M.cache#"sourceBasis" = apply(domPairs, p -> apply(p, hpNativeToTabloid));
    M.cache#"targetBasis" = apply(codPairs, p -> apply(p, hpNativeToTabloid));
    M
);

-- the block of one content in the order of the full matrix: the engine
-- hookInjectionMatrixWeight lists the pairs of a content bucket by
-- bucket, and the rows and columns are permuted here into the order of
-- the full injection matrix (first factor slow, second factor fast, each
-- in generator order), so that the block is literally the restriction of
-- the full matrix
hpOrderedWeightBlock = (a, b, c, d, n, wt) -> (
    data := hookInjectionMatrixWeight(a, b, c, d, n, wt);
    fullOrder := (pairs0, X1, X2) -> (
        i1 := hashTable apply(#X1, i -> X1#i => i);
        i2 := hashTable apply(#X2, i -> X2#i => i);
        apply(sort apply(#pairs0, k -> {i1#(pairs0#k#0) * #X2 + i2#(pairs0#k#1), k}), x -> x#1));
    colPerm := fullOrder(data#1, (hpWeightBasisBuckets(c, b, n))#0, (hpWeightBasisBuckets(a, d, n))#0);
    rowPerm := fullOrder(data#2, (hpWeightBasisBuckets(a, b, n))#0, (hpWeightBasisBuckets(c, d, n))#0);
    {(data#0)^rowPerm_colPerm, (data#1)_colPerm, (data#2)_rowPerm}
);

-- pieriMatrix(outerType, innerType, n): the injection
--   S_(c,1^b) (x) S_(a,1^d) -> S_(a,1^b) (x) S_(c,1^d)
-- for the nested hook types outerType = {a-1, b} and innerType = {c-1, d}
-- of the codomain, or its block of one content
pieriMatrix = method(Options => {Content => null, CoefficientRing => QQ}, TypicalValue => Matrix);
pieriMatrix(List, List, ZZ) := opts -> (outerType, innerType, n) -> (
    hpValidateTypePair("pieriMatrix", outerType, innerType);
    (a, b, c, d) := (outerType#0 + 1, outerType#1, innerType#0 + 1, innerType#1);
    hpValidateBatchArgs("pieriMatrix", a, b, c, d, n, opts#Content);
    K := hpValidateCoefficientRing("pieriMatrix", opts#CoefficientRing);
    hpWithField(K, () -> (
        data := if opts#Content === null then hpHookInjectionMatrixFull(a, b, c, d, n)
            else hpOrderedWeightBlock(a, b, c, d, n, opts#Content);
        hpLabelPieriMatrix(data#0, data#1, data#2)))
);

-- the labeled bases of a matrix returned by pieriMatrix or
-- frobeniusUnionMatrix
hpLabeledMatrixCache = (caller, M, key) -> (
    if not M.cache#?key then
        error(caller | ": expected a matrix returned by pieriMatrix or frobeniusUnionMatrix");
    M.cache#key
);
pieriSourceBasis = method(TypicalValue => List);
pieriSourceBasis Matrix := M -> hpLabeledMatrixCache("pieriSourceBasis", M, "sourceBasis");
pieriTargetBasis = method(TypicalValue => List);
pieriTargetBasis Matrix := M -> hpLabeledMatrixCache("pieriTargetBasis", M, "targetBasis");

-- pieriImage: one column of a labeled matrix, by index or by source
-- label, as target label => coefficient; or the image of one nested pair
-- of hook tabloids computed without the matrix.  The matrix forms read
-- the coefficient field from the matrix.
pieriImage = method(Options => {CoefficientRing => QQ}, TypicalValue => HashTable);
pieriImage(Matrix, ZZ) := opts -> (M, i) -> (
    src := pieriSourceBasis M;
    tgt := pieriTargetBasis M;
    if i < 0 or i >= #src then
        error("pieriImage: the source basis index must be between 0 and " | toString(#src - 1));
    col := flatten entries M_{i};
    hashTable for j from 0 to #tgt - 1 list (
        if col#j != 0 then tgt#j => col#j else continue)
);
pieriImage(Matrix, List) := opts -> (M, pair) -> (
    src := pieriSourceBasis M;
    key := hpPairLabel("pieriImage", pair);
    i := position(src, p -> p === key);
    if i === null then error "pieriImage: the pair is not in the source basis of the matrix";
    pieriImage(M, i)
);
pieriImage(HookTabloid, HookTabloid) := opts -> (T1, T2) -> (
    K := hpValidateCoefficientRing("pieriImage", opts#CoefficientRing);
    p1 := hpHookArgument("pieriImage", T1);
    p2 := hpHookArgument("pieriImage", T2);
    t := hpValidateNestedHooks("pieriImage", p1, p2);
    hpWithField(K, () -> hashTable apply(hpPieriInjectLocalHT(p1, p2, t),
        term -> apply(term#1, hpNativeToTabloid) => term#0))
);
pieriImage(List, List) := opts -> (T1, T2) -> pieriImage(tabloid T1, tabloid T2, CoefficientRing => opts#CoefficientRing);
pieriImage(Filling, Filling) := opts -> (T1, T2) -> pieriImage(tabloid T1, tabloid T2, CoefficientRing => opts#CoefficientRing);

-- the whole map as a hash table: every source pair to its image table
-- (target pair => coefficient); the symbolic form of a Pieri matrix
hookSymbolicForm = method(TypicalValue => HashTable);
hookSymbolicForm Matrix := M -> (
    src := pieriSourceBasis M;
    hashTable apply(#src, i -> src#i => pieriImage(M, i))
);

-- the complement data of a Pieri matrix: M completed by the unit vectors
-- of the nested semistandard target pairs to a square matrix and
-- inverted once, in the field of M; cached on the matrix
hpPieriComplement = M -> (
    if M.cache#?"pieriComplement" then return M.cache#"pieriComplement";
    src := pieriSourceBasis M;
    tgt := pieriTargetBasis M;
    isPair := p -> instance(p, List) and #p == 2 and all(p, T -> instance(T, HookTabloid));
    if #tgt == 0 or not all(tgt, isPair) or not all(src, isPair) then
        error "pieriPreimage: expected a matrix returned by pieriMatrix";
    cod := apply(tgt, p -> apply(p, T -> hpHookToNative("pieriPreimage", T)));
    a := #(cod#0#0#0) + 1; b := #(cod#0#0#1) - 1;
    c := #(cod#0#1#0) + 1; d := #(cod#0#1#1) - 1;
    kk := ring M;
    dimCod := numRows M;
    dimDom := numColumns M;
    goodIdx := select(toList(0..dimCod-1), idx ->
        hpIsNestedHookSSYTPair(cod#idx#0, cod#idx#1, a, b, c, d));
    if dimDom + #goodIdx != dimCod then
        error("pieriPreimage: the nested semistandard pairs do not complement the Pieri image: " |
            toString(#goodIdx) | " pairs where " | toString(dimCod - dimDom) | " are needed");
    G := mutableMatrix(kk, dimCod, #goodIdx, Dense => false);
    for k from 0 to #goodIdx-1 do G_(goodIdx#k, k) = 1;
    B := M | matrix G;
    Binv := id_(kk^dimCod) // B;
    if B * Binv != id_(kk^dimCod) then
        error("pieriPreimage: the Pieri complement matrix is singular in characteristic " |
            toString char kk);
    M.cache#"pieriComplement" = hashTable {"Binv" => Binv, "goodIdx" => goodIdx}
);

-- pieriPreimage(M, pair): the coefficients x on the source basis with
-- v = M x + w, where v is the unit vector of the target pair and w lies
-- in the span of the nested semistandard target pairs (the complement of
-- the image); equivalently (v - w) // M
pieriPreimage = method(TypicalValue => HashTable);
pieriPreimage(Matrix, List) := (M, pair) -> (
    src := pieriSourceBasis M;
    tgt := pieriTargetBasis M;
    key := hpPairLabel("pieriPreimage", pair);
    idx := position(tgt, p -> p === key);
    if idx === null then error "pieriPreimage: the pair is not in the target basis of the matrix";
    prep := hpPieriComplement M;
    coordCol := flatten entries (prep#"Binv")_{idx};
    hashTable for j from 0 to #src - 1 list (
        if coordCol#j != 0 then src#j => coordCol#j else continue)
);

------------------------------------------------------------
-- Row elimination systems (Section 5.2 of the paper): the lexicographic
-- closure of a row state and its coefficient matrix, its rows with a fixed
-- output row (the elimination submatrix), and the closed-formula version
-- solved by hpPieriRowSolveCached.
------------------------------------------------------------

------------------------------------------------------------
-- Closure process + coefficient matrix
------------------------------------------------------------

hpPieriLexClosureMatrix = method(Options => {BaseSymMon => null, KeyBase => 1000});

hpPieriLexClosureMatrix(List, List, ZZ) := o -> (rowTail0, colFull0, m) -> (
    if m < 1 then error "Need m >= 1.";
    if m > #rowTail0 then error("Need m <= #rowTail0 = " | toString(#rowTail0) | ".");

    base := o.BaseSymMon;
    if base === null then base = hpBetaMin(rowTail0,m);
    base = sort base;
    if #base =!= m then error("BaseSymMon must be a list of length " | toString m | ".");

    keyB := o.KeyBase;

    -- BFS over tableaux created by "move symMon to row of right tableau"
    tabs := new MutableList;
    queue := new MutableList;
    seen := new MutableHashTable;

    T0 := {sort rowTail0, sort colFull0};
    tabs#0 = T0;
    queue#0 = T0;
    seen#(toString T0) = true;

    -- store encountered row-keys {symMon, tabOut} with symMon >= base
    termData := new MutableHashTable;

    symMax := base;

    q := 0;
    while q < #queue do (
        T := queue#q; q = q + 1;

        HT := hpPieriRowRemoveHT(T#0, T#1, m);

        for key in keys HT do (
            coeff := HT#key;
            if coeff == 0 then continue;

            symMon := sort(key#0);
            tabOut := key#1;

            if hpLexGE(symMon, base) then (
                if hpLexGT(symMon, symMax) then symMax = symMon;

                tStr := toString({symMon, tabOut});
                if not termData#?tStr then termData#tStr = {symMon, tabOut};

                if hpLexGT(symMon, base) then (
                    htMove := hpJuxtaposeSymToRowHT(tabOut#0, tabOut#1, symMon);
                    for newTab in keys htMove do (
                        if htMove#newTab == 0 then continue;
                        newTabCan := {sort(newTab#0), sort(newTab#1)};
                        sNew := toString newTabCan;
                        if not seen#?sNew then (
                            seen#sNew = true;
                            tabs#(#tabs) = newTabCan;
                            queue#(#queue) = newTabCan;
                        );
                    );
                );
            );
        );
    );

    -- rows: list of {symMon, tabOut}, sorted by hpLexKey(symMon)
    terms := for k in keys termData list termData#k;
    terms = sort(terms, t -> hpLexKey(t#0, keyB));

    r := #terms;
    c := #tabs;

    rowIndex := new MutableHashTable;
    for i from 0 to r-1 do rowIndex#(toString terms#i) = i;

    Mmut := mutableMatrix((hpField()), r, c);

    -- fill columns by recomputing restricted Pieri images
    for j from 0 to c-1 do (
        T := tabs#j;
        HT := hpPieriRowRemoveHT(T#0, T#1, m);

        for key in keys HT do (
            coeff := HT#key;
            if coeff == 0 then continue;

            symMon := sort(key#0);
            tabOut := key#1;

            if hpLexGE(symMon, base) then (
                tStr := toString({symMon, tabOut});
                if rowIndex#?tStr then (
                    i := rowIndex#tStr;
                    Mmut_(i,j) = Mmut_(i,j) + coeff;
                );
            );
        );
    );

    out := new MutableHashTable;
    out#"base" = base;
    out#"symMax" = symMax;
    out#"tabs" = toList tabs;
    out#"terms" = terms;
    out#"M" = matrix Mmut;
    out
);

------------------------------------------------------------
-- The rows of hpPieriLexClosureMatrix whose output row tail equals FixedRow:
-- the elimination submatrix used by hpRowStepRank2Data.
--
-- Options:
--   BaseSymMon => null   : default hpBetaMin(rowTail0,m)
--   FixedRow   => null   : if null, fixedRow := rowTail0 \ BaseSymMon  (multiset diff)
--   KeyBase    => 1000   : passed through to hpPieriLexClosureMatrix
------------------------------------------------------------

hpPieriLexClosureSameRowSubmatrix = method(Options => {BaseSymMon => null, FixedRow => null, KeyBase => 1000});

hpPieriLexClosureSameRowSubmatrix(List, List, ZZ) := o -> (rowTail0, colFull0, m) -> (
    -- run the full closure
    data := hpPieriLexClosureMatrix(rowTail0, colFull0, m, BaseSymMon => o.BaseSymMon, KeyBase => o.KeyBase);

    base := data#"base";
    terms := data#"terms";
    tabs  := data#"tabs";
    M     := data#"M";

    -- choose the fixed rowTail to filter on
    fixedRow := o.FixedRow;
    if fixedRow === null then (
        fixedRow = hpMultisetDiff(sort rowTail0, base);
    ) else (
        fixedRow = sort fixedRow;
    );

    -- pick row indices whose tabOut has rowTail == fixedRow
    keepRows := {};
    for i from 0 to #terms-1 do (
        tabOut := (terms#i)#1;
        if sort(tabOut#0) == fixedRow then keepRows = keepRows | {i};
    );

    subM := submatrix(M, keepRows, toList(0..numColumns(M)-1));
    subTerms := for i in keepRows list terms#i;

    out := new MutableHashTable;
    out#"base" = base;
    out#"fixedRow" = fixedRow;
    out#"tabs" = tabs;              -- column labels (tableaux reached in closure)
    out#"terms" = terms;            -- all rows
    out#"keepRows" = keepRows;      -- indices kept
    out#"subTerms" = subTerms;      -- row labels kept
    out#"subM" = subM;              -- the extracted submatrix
    out
);

------------------------------------------------------------
hpPieriFixedRowClosureMatrixFormula = method(Options => {BaseSymMon => null, FixedRow => null});

hpPieriFixedRowClosureMatrixFormula(List, List, ZZ) := o -> (rowTail0, colFull0, m) -> (
    if m < 1 then error "Need m >= 1.";
    if m > #rowTail0 then error("Need m <= #rowTail0 = " | toString(#rowTail0) | ".");

    base := o.BaseSymMon;
    if base === null then base = sort hpBetaMin(rowTail0,m) else base = sort base;

    fixedRow := o.FixedRow;
    if fixedRow === null then fixedRow = hpMultisetDiff(sort rowTail0, base) else fixedRow = sort fixedRow;

    if #base =!= m then error("BaseSymMon must have length " | toString m | ".");
    if sort(rowTail0) =!= sort(fixedRow | base) then (
        error("rowTail0 must equal FixedRow union BaseSymMon as multisets.");
    );

    -- D = a+b-m = (#rowTail + #colFull - m)
    D := (#rowTail0 + #colFull0 - m);
    if D == 0 then error "Denominator D=a+b-m is 0.";
    kk := (hpField());
    invD := hpUnitAt(D, "the row elimination system with m = " | toString m |
        " on the hook (" | toString(#rowTail0 + 1) | ",1^" | toString(#colFull0 - 1) | ")");

    -- vertices are stored as {symMon, colFull} (both sorted lists)
    verts := new MutableList;
    queue := new MutableList;
    seen  := new MutableHashTable;

    v0 := {base, sort colFull0};
    verts#0 = v0;
    queue#0 = v0;
    -- use sequence keys (symMon, I) instead of toString for O(1) hashing
    seen#((v0#0, v0#1)) = true;

    addVertex := v -> (
        sk := (v#0, v#1);
        if not seen#?sk then (
            seen#sk = true;
            verts#(#verts) = v;
            queue#(#queue) = v;
        );
    );

    -- BFS closure
    q := 0;
    while q < #queue do (
        v := queue#q; q = q + 1;
        symMon := v#0;
        I := v#1;

        if not hpLexGE(symMon, base) then continue;

        Hsym := hpCountHT symMon;
        for i in I do (
            for s in keys Hsym do (
                if i == s then continue;
                if Hsym#s == 0 then continue;

                symMon2 := sort (hpRemoveOne(symMon,s) | {i});
                if not hpLexGE(symMon2, base) then continue;

                I2 := sort (hpRemoveOne(I,i) | {s});
                if #set(I2) =!= #I2 then continue;

                if hpLexGT(symMon2, base) then addVertex({symMon2, I2});
            );
        );
    );

    keyB := 1000;

    vertsList := toList verts;
    vertsList = sort(vertsList, v -> (hpLexKey(v#0,keyB), hpLexKey(v#1,keyB)));

    N := #vertsList;

    idx := new MutableHashTable;
    for j from 0 to N-1 do (
        vj := vertsList#j;
        idx#((vj#0, vj#1)) = j;
    );

    Mmut := mutableMatrix((hpField()), N, N);

    for j from 0 to N-1 do (
        v := vertsList#j;
        tau := v#0;
        I := v#1;

        rowTail := sort (fixedRow | tau);

        bin := hpBinomMultiset(rowTail, tau);
        if bin == 0 then error "hpPieriFixedRowClosureMatrixFormula: tau is not a submultiset of the row tail";

        sumDiag := 0;
        Htau := hpCountHT tau;
        for i in I do (
            if Htau#?i then sumDiag = sumDiag + Htau#i;
        );
        diagCoeff := bin * (1_kk + sumDiag * invD);

        rDiag := idx#((tau, I));
        Mmut_(rDiag, j) = Mmut_(rDiag, j) + diagCoeff;

        for i in I do (
            sgn := hpSgnInSet(I,i);

            for s in keys Htau do (
                if i == s then continue;
                mult := Htau#s;
                if mult == 0 then continue;

                tau2 := sort (hpRemoveOne(tau,s) | {i});
                if not hpLexGE(tau2, base) then continue;

                Iminus := hpRemoveOne(I,i);
                W := {s} | Iminus;
                insSign := hpWedgeReorderSign(W);
                if insSign == 0 then continue;

                I2 := sort (Iminus | {s});
                k2 := (tau2, I2);
                if not idx#?k2 then continue;

                coeff := bin * mult * invD * (sgn*insSign);

                r2 := idx#k2;
                Mmut_(r2, j) = Mmut_(r2, j) + coeff;
            );
        );
    );

    out := new MutableHashTable;
    out#"base" = base;
    out#"fixedRow" = fixedRow;
    out#"verts" = vertsList;
    out#"M" = matrix Mmut;
    out
);

------------------------------------------------------------
-- Column elimination system (Section 5.3 of the paper): the Theta closure
-- of a column state and its coefficient matrix, solved by hpThetaSolveCached.
------------------------------------------------------------
hpThetaEliminationMatrix = method(Options => {BaseAlpha => null, Pivot => null, BadSet => null});

hpThetaEliminationMatrix(List, List, ZZ) := o -> (K0, T0, t) -> (
    if not instance(K0, List) then error "K0 must be a list.";
    K0 = sort K0;
    if #set(K0) =!= #K0 then error "K0 must have no repeats.";
    if t =!= #K0 then error("Need t = #K0 = " | toString(#K0) | ".");
    if not instance(T0, List) or #T0 =!= 2 then error "T0 must be {rowTail0, colFull(I)}.";

    rowTail0 := sort(T0#0);
    I := sort(T0#1);

    -- pivot: "smallest element being moved onto the column"
    pivot := o#Pivot;
    if pivot === null then pivot = K0#0;

    -- determine badSet unless supplied:
    -- badSet = { s in supp(rowTail0) : s > pivot, s not in I, s not in K0 }
    badSet := o#BadSet;
    if badSet === null then (
        supp := sort toList set rowTail0;
        badSet = select(supp, s -> (s > pivot) and (not member(s,I)) and (not member(s,K0)));
    ) else (
        badSet = sort toList set badSet;
    );

    -- BaseAlpha is the row tail of the target state; here it is only
    -- length-checked and echoed as out#"baseAlpha".  The callers
    -- (hpThetaSolveCached, hpColStepRank2Data) locate the target state from
    -- their own arguments and key their caches with it.
    baseAlpha := o#BaseAlpha;
    if baseAlpha === null then baseAlpha = rowTail0 else baseAlpha = sort baseAlpha;
    if #baseAlpha =!= #rowTail0 then (
        error("BaseAlpha must have same length as rowTail0 = " | toString(#rowTail0) | ".");
    );

    ------------------------------------------------------------
    -- BFS closure on states (alpha,K), fixed I,
    -- using ONLY swaps that move s ∈ badSet from row to column.
    ------------------------------------------------------------
    states := new MutableList;
    queue := new MutableList;
    seen := new MutableHashTable;

    st0 := {rowTail0, K0};
    states#0 = st0;
    queue#0 = st0;
    -- use sequence keys (alpha, K) instead of toString for O(1) hashing
    seen#((st0#0, st0#1)) = true;

    addState := st -> (
        sk := (st#0, st#1);
        if not seen#?sk then (
            seen#sk = true;
            states#(#states) = st;
            queue#(#queue) = st;
        );
    );

    q := 0;
    while q < #queue do (
        st := queue#q; q = q + 1;
        alpha := st#0;
        K := sort st#1;

        alphaCounts := hpCountHT(alpha);

        -- for each u ∈ K and each bad s present in alpha, swap s into K in place of u
        for u in K do (
            Kminus := hpRemoveOne(K,u);
            for s in badSet do (
                if not alphaCounts#?s then continue;
                if alphaCounts#s <= 0 then continue;

                -- wedge nonzero constraints: s not in I and s not already in Kminus
                if member(s, I) then continue;
                if member(s, Kminus) then continue;

                -- new state
                alpha2 := sort (hpRemoveOne(alpha,s) | {u});
                K2 := sort (Kminus | {s});
                if #set(K2) =!= #K2 then continue; -- safety

                addState({alpha2, K2});
            );
        );
    );

    stList := toList states;

    ------------------------------------------------------------
    -- Build square matrix: rows/cols indexed by stList
    -- We project Θ_t to the span of { (alpha,K) in stList }.
    ------------------------------------------------------------
    N := #stList;
    idx := new MutableHashTable;
    for j from 0 to N-1 do (
        sj := stList#j;
        idx#((sj#0, sj#1)) = j;
    );

    Mmut := mutableMatrix((hpField()), N, N);

    for j from 0 to N-1 do (
        st := stList#j;
        alpha := st#0;
        K := st#1;

        Himg := hpPsiThetaHT(K, {alpha, I});
        for Tout in keys Himg do (
            coeff := Himg#Tout;
            if coeff == 0 then continue;

            alphaOut := sort(Tout#0);
            colOut := sort(Tout#1);

            KOut := hpSetMinusList(colOut, I);
            if #KOut =!= t then continue;

            kOut := (alphaOut, sort KOut);

            if idx#?kOut then (
                i := idx#kOut;
                Mmut_(i,j) = Mmut_(i,j) + coeff;
            );
        );
    );

    out := new MutableHashTable;
    out#"I" = I;
    out#"pivot" = pivot;
    out#"badSet" = badSet;
    out#"baseAlpha" = baseAlpha;
    out#"states" = stList;
    out#"M" = matrix Mmut;
    out
);

-- SchurFunctors stores a Filling by columns, whereas the hook-straightening
-- code stores a tableau by rows.  Keep the conversion in one place and
-- validate the ragged shape before transposing: conjugate(F) silently drops
-- cells when the column heights are not weakly decreasing.
hpFillingToRows = (caller,F) -> (
    if not instance(F,Filling) then
        error(caller | ": expected a Filling");
    cols := toList F;
    if #cols == 0 then return {};
    if any(cols,col -> not instance(col,List)) then
        error(caller | ": Filling columns must be lists");
    if any(cols,col -> #col == 0) then
        error(caller | ": Filling columns must be nonempty");
    heights := apply(cols,col -> #col);
    if #heights > 1 and
       any(1..#heights-1,j -> heights#(j-1) < heights#j) then
        error(caller | ": Filling column heights must form a partition");
    apply(heights#0,i ->
        for j from 0 to #cols-1 when i < heights#j list (cols#j)#i)
);

hpRowsToFilling = (caller,T) -> (
    if instance(T,Filling) then (
        hpFillingToRows(caller,T);
        return T;
    );
    if not instance(T,BasicList) then
        error(caller | ": expected a tableau as a list of rows");
    rows := if instance(T,List) then T else toList T;
    if not instance(rows,List) or
       any(rows,row -> not instance(row,List)) then
        error(caller | ": expected a tableau as a list of rows");
    if any(rows,row -> #row == 0) then
        error(caller | ": tableau rows must be nonempty");
    lengths := apply(rows,row -> #row);
    if #lengths > 1 and
       any(1..#lengths-1,i -> lengths#(i-1) < lengths#i) then
        error(caller | ": row lengths must form a partition");
    if rows == {} then return new Filling from {};
    new Filling from apply(lengths#0,j ->
        for i from 0 to #rows-1 when j < lengths#i list (rows#i)#j)
);

hpToRows = T -> (
    if instance(T,Filling) then hpFillingToRows("hpToRows",T)
    else if instance(T,List) then T
    else if instance(T,HashTable) then
        -- a normal form: the same table with row-list keys
        new HashTable from apply(pairs T, kv -> (hpToRows kv#0, kv#1))
    else toList T
);


-- Validate the row-reading format used by every public tabloid
-- straightener.  The empty tableau is allowed; otherwise the row lengths
-- form a partition and every entry is a positive integer.
hpValidateStraighteningRows = (caller,T) -> (
    if not instance(T,BasicList) then
        error(caller | ": expected a hook tabloid as a list of rows");
    T = if instance(T,Filling) then hpFillingToRows(caller,T)
        else toList T;
    if not instance(T,List) or any(T,row -> not instance(row,List)) then
        error(caller | ": expected a hook tabloid as a list of rows");
    if any(T,row -> #row == 0) then
        error(caller | ": tableau rows must be nonempty");
    lengths := apply(T,row -> #row);
    if #lengths > 1 and
       any(1..#lengths-1,i -> lengths#(i-1) < lengths#i) then
        error(caller | ": row lengths must form a partition");
    if any(flatten T,x -> not instance(x,ZZ) or x <= 0) then
        error(caller | ": tableau entries must be positive integers");
    T
);

hpValidateRankTwoRows = (caller,T) -> (
    T = hpValidateStraighteningRows(caller,T);
    if hpFrobeniusRank apply(T, row -> #row) != 2 then
        error(caller | ": expected a hook tabloid of Frobenius rank two");
    T
);

hpIsCanonicalHook = hook -> (
    rowTail := hook#0;
    colFull := hook#1;
    #colFull > 0 and
    colFull === sort colFull and #colFull == #(set colFull) and
    rowTail === sort rowTail and
    (#rowTail == 0 or rowTail#0 >= colFull#0)
);

------------------------------------------------------------
-- Convert a rank-2 nested tableau (row-reading form)
-- into its two internal hooks {rowTail, colFull}.
------------------------------------------------------------

hpNestedToHooksInternal = T -> (
    T = hpToRows T;
    if #T < 2 then error "expected a hook tabloid of Frobenius rank two (need at least 2 rows)";

    outerCorner := (T#0)#0;
    outerRowTail := if #(T#0) <= 1 then {} else drop(T#0,1);
    outerColFull := {outerCorner} | apply(drop(T,1), r -> r#0);

    if #(T#1) < 2 then error "expected a hook tabloid of Frobenius rank two (the second row must have at least 2 entries)";
    innerCorner := (T#1)#1;
    innerRowTail := if #(T#1) <= 2 then {} else drop(T#1,2);

    innerLeg := {};
    for i from 2 to #T-1 do (
        if #(T#i) >= 2 then innerLeg = innerLeg | {(T#i)#1};
    );
    innerColFull := {innerCorner} | innerLeg;

    {
        {outerRowTail, outerColFull},
        {innerRowTail, innerColFull}
    }
);

------------------------------------------------------------
-- First row obstruction:
-- scan rows from top to bottom, starting with row 2,
-- and detect first row where first entry > second entry.
-- Returns 0-based row index, or null.
------------------------------------------------------------

hpFirstRowObstructionRank2 = T -> (
    T = hpToRows T;
    for r from 1 to #T-1 do (
        if #(T#r) >= 2 then (
            if (T#r)#0 > (T#r)#1 then return r;
        );
    );
    null
);

------------------------------------------------------------
-- First column obstruction:
-- scan overlapping columns in rows 1 and 2, starting at column 2,
-- and detect first c with T_(1,c) >= T_(2,c).
-- Returns 0-based column index, or null.
------------------------------------------------------------

hpFirstColObstructionRank2 = T -> (
    T = hpToRows T;
    if #T < 2 then return null;
    maxOverlap := min(#(T#0), #(T#1)) - 1;
    for c from 1 to maxOverlap do (
        if (T#0)#c >= (T#1)#c then return c;
    );
    null
);

------------------------------------------------------------
-- Local obstruction data of a rank-two tabloid (Section 6 of the paper):
-- a row obstruction is resolved by the column triple move, a column
-- obstruction by the row move with the bumped row factor.
------------------------------------------------------------

-- kind is "Automatic" (a row obstruction takes priority, as in the
-- algorithm), "row" or "column" (resolve that obstruction, which must be
-- present).  The keys carry both the descriptive names and the paper's:
-- in the row case L0, I0, R0 and the triple T1, T2, T3 of Definition
-- def:rank2-row-obstruction-data, in the column case tau0, rho, sigma and
-- T1, T2, T3 of def:rank2-col-obstruction-data; obstructionIndex is the
-- paper's k (equal to the zero-based tableau index).
hpRank2LocalObstructionData = (T,kind) -> (
    T = hpToRows T;
    hooks := hpNestedToHooksInternal T;
    Touter := hooks#0;
    Tinner := hooks#1;

    outerRowTail := sort(Touter#0);
    outerColFull := sort(Touter#1);
    innerRowTail := sort(Tinner#0);
    innerColFull := sort(Tinner#1);

    --------------------------------------------------------
    -- Priority 1: row obstruction ==> column triple move
    --------------------------------------------------------
    rObs := hpFirstRowObstructionRank2 T;
    cObs := hpFirstColObstructionRank2 T;
    -- hpFail, not error: these two are user-facing validation messages, and a
    -- straightening runs inside hpWithField, which can only re-raise a message
    -- the package recorded; a plain error here reaches the user as the generic
    -- "an error that the package did not record" fallback instead
    if kind === "row" and rObs === null then
        hpFail "straighteningStep: this tabloid has no row obstruction (Obstruction => \"row\")";
    if kind === "column" and cObs === null then
        hpFail "straighteningStep: this tabloid has no column obstruction (Obstruction => \"column\")";
    if rObs =!= null and kind =!= "column" then (
        L0 := drop(outerColFull, rObs);
        if #L0 == 0 then error "hpRank2LocalObstructionData: empty moved column tail.";
        ell := L0#0;

        I0 := {};
        for x in innerColFull do (
            if (x > ell) or member(x,L0) then I0 = I0 | {x};
        );
        I0 = sort I0;

        Jminus := take(outerColFull, rObs);
        Krest0 := hpSetMinusList(innerColFull, I0);
        Kmid0 := sort(Krest0 | L0);

        return hashTable{
            "obstructionType" => "row",
            "obstructionRowIndex0" => rObs,
            "obstructionRowIndex1" => rObs + 1,
            "obstructionIndex" => rObs,
            "L0" => L0, "I0" => I0, "R0" => sort Krest0,
            "T1" => {outerRowTail, Jminus}, "T2" => {innerRowTail, Kmid0}, "T3" => I0,

            "outerHook" => {outerRowTail, outerColFull},
            "innerHook" => {innerRowTail, innerColFull},

            "movedColumnTail" => L0,
            "pivot" => ell,
            "bumpedColumnSegment" => I0,

            "leftHook" => {outerRowTail, Jminus},
            "middleHook" => {innerRowTail, Kmid0},
            "thirdFactorKind" => "wedge",
            "thirdFactor" => I0
        };
    );

    --------------------------------------------------------
    -- Priority 2: column obstruction ==> row move
    --
    -- If obstruction is at tableau column cObs+1, then:
    --   tau0      = outerRowTail tail starting there
    --   innerKeep = innerRowTail prefix before that spot
    --   bumpRow   = innerRowTail tail from that spot onward
    --------------------------------------------------------
    if cObs =!= null then (
        splitIdx := cObs - 1;
        if splitIdx < 0 then error "hpRank2LocalObstructionData: bad split index in column case.";

        tau0 := drop(outerRowTail, splitIdx);
        if #tau0 == 0 then error "hpRank2LocalObstructionData: empty moved row tail.";

        innerKeep := take(innerRowTail, splitIdx);
        bumpRow := drop(innerRowTail, splitIdx);

        leftHook := {take(outerRowTail, splitIdx), outerColFull};
        middleHook := {sort(innerKeep | tau0), innerColFull};

        return hashTable{
            "obstructionType" => "column",
            "obstructionColIndex0" => cObs,
            "obstructionColIndex1" => cObs + 1,
            "obstructionIndex" => cObs,
            "tau0" => tau0, "rho" => sort innerKeep, "sigma" => bumpRow,
            "T1" => leftHook, "T2" => middleHook, "T3" => bumpRow,

            "outerHook" => {outerRowTail, outerColFull},
            "innerHook" => {innerRowTail, innerColFull},

            "movedRowTail" => tau0,
            "fixedRightRow" => sort innerKeep,
            "bumpedRowTail" => bumpRow,

            "leftHook" => leftHook,
            "middleHook" => middleHook,
            "thirdFactorKind" => "row",
            "thirdFactor" => bumpRow
        };
    );

    hashTable{
        "obstructionType" => "none",
        "tableau" => T,
        "outerHook" => {outerRowTail, outerColFull},
        "innerHook" => {innerRowTail, innerColFull},
        "message" => "No row or column obstruction detected."
    }
);

------------------------------------------------------------
-- Helpers
------------------------------------------------------------

hpSingletonHookHT = T -> (
    H := new MutableHashTable;
    H#T = 1_(hpField());
    H
);

------------------------------------------------------------
-- Re-nest two internal hooks {rowTail,colFull} into rows
------------------------------------------------------------

hpHooksInternalToNestedRows = (Touter, Tinner) -> (
    outerRowTail := Touter#0;
    outerColFull := Touter#1;
    innerRowTail := Tinner#0;
    innerColFull := Tinner#1;

    rows := {};

    rows = rows | {{outerColFull#0} | outerRowTail};

    if #outerColFull >= 2 then (
        rows = rows | {{outerColFull#1, innerColFull#0} | innerRowTail};
    );

    for r from 2 to #outerColFull-1 do (
        rowNow := {outerColFull#r};
        if (r-1) < #innerColFull then rowNow = rowNow | {innerColFull#(r-1)};
        rows = rows | {rowNow};
    );

    rows
);

------------------------------------------------------------
-- Psi_row evaluator: the row-move image of a middle-hook combination
------------------------------------------------------------

hpPsiRowEvaluateHT = (leftHook, midComb, bumpRow, m) -> (
    Hout := new MutableHashTable;

    for termIndex from 0 to #midComb-1 do (
        termNow := midComb#termIndex;
        coeffMidInput := termNow#0;
        Tmid := termNow#1;

        Hmid := hpPieriRowRemoveHT(Tmid#0, Tmid#1, m);

        for keyMid in keys Hmid do (
            coeffMid := coeffMidInput * Hmid#keyMid;
            if coeffMid != 0 then (
                symMon := sort(keyMid#0);
                rightBase := keyMid#1;

                Hleft := hpJuxtaposeSymToRowHT(leftHook#0, leftHook#1, symMon);

                Hright := null;
                if #bumpRow == 0 then (
                    Hright = hpSingletonHookHT(rightBase);
                ) else (
                    Hright = hpJuxtaposeSymToRowHT(rightBase#0, rightBase#1, bumpRow);
                );

                for leftKey in keys Hleft do (
                    coeffLeft := Hleft#leftKey;
                    if coeffLeft != 0 then (
                        for rightKey in keys Hright do (
                            coeffRight := Hright#rightKey;
                            if coeffRight != 0 then (
                                coeffTotal := coeffMid * coeffLeft * coeffRight;
                                if coeffTotal != 0 then (
                                    nestedTab := hpHooksInternalToNestedRows(leftKey, rightKey);
                                    hpAddTerm(Hout, nestedTab, coeffTotal);
                                );
                            );
                        );
                    );
                );
            );
        );
    );

    hpFreezeHT Hout
);

------------------------------------------------------------
-- Normalize a raw image hash table by the coefficient of orig,
-- then return the rewrite orig = - (other terms)
--
-- Input:
--   Himg : ordinary HashTable or MutableHashTable
--   orig : tableau key that should appear in Himg
--
-- Output:
--   ordinary HashTable of the rewrite terms
------------------------------------------------------------

hpNormalizeRewriteHT = (Himg, orig) -> (
    cOrig := if Himg#?orig then Himg#orig else 0;
    if cOrig == 0 then error "hpNormalizeRewriteHT: original tableau not present in image.";

    Hout := new MutableHashTable;

    for key in keys Himg do (
        if key =!= orig then (
            cc := -(Himg#key / cOrig);
            if cc != 0 then Hout#key = cc;
        );
    );

    hpFreezeHT Hout
);

------------------------------------------------------------
-- Canonical-relabel cache for the Pieri/theta linear solves.
--
-- The matrices built by hpPieriFixedRowClosureMatrixFormula and
-- hpThetaEliminationMatrix, as well as the BFS state lists they are
-- indexed by, are invariant under any *order-preserving* relabeling
-- of the literal values that appear in the inputs.  Concretely:
--
--   * The BFS transitions depend only on multiplicities and lex
--     comparisons, both preserved by order-preserving relabel.
--   * hpBinomMultiset, hpSgnInSet, hpWedgeReorderSign all depend on
--     multiplicities or relative position in sorted order.
--   * The implicit target row of the linear system is determined by
--     the canonical inputs alone.
--
-- We canonicalize the inputs to labels 1..n (sorted distinct values)
-- and cache the canonical (verts, coeffVec) result.  Cache hits skip
-- the BFS, the matrix build, and the linear solve entirely.
------------------------------------------------------------

-- Build an order-preserving relabel sending the union of the supplied
-- lists to {1..n}, and return the inverse map (literal-value lookup).
hpCanonRelabelMap = lists -> (
    seen := new MutableHashTable;
    for L in lists do for x in L do seen#x = true;
    sortedVals := sort keys seen;
    fwd := new MutableHashTable;
    for i from 0 to #sortedVals - 1 do fwd#(sortedVals#i) = i + 1;
    -- inverse map is just sortedVals (canonical i+1 -> sortedVals#i)
    (fwd, sortedVals)
);

hpApplyRelabel = (fwd, L) -> apply(L, x -> fwd#x);
hpApplyInvRelabel = (inv, L) -> apply(L, c -> inv#(c-1));

-- Cache, one table per coefficient field (hpFieldCache): canonical inputs
-- -> (canonical states, coeffVec).  coeffVec is label-independent, so the
-- canonical states can be relabeled back.
pieriRowSolveCache = new MutableHashTable;

-- Same idea but for hpThetaEliminationMatrix (used by hpColStepRank2).
thetaSolveCache = new MutableHashTable;

-- Solve M x = e_target for the elimination matrix M built by buildData(),
-- where the target is the unique state satisfying isTarget, and memoize the
-- pair (states, x) per field under cKey.
hpCachedUnitSolve = (cacheTable, cKey, buildData, statesKey, isTarget, label) -> (
    cache := hpFieldCache(cacheTable, hpField());
    if cache#?cKey then return cache#cKey;
    data := buildData();
    Mc := data#"M";
    states := data#statesKey;
    if numRows Mc =!= numColumns Mc then
        error("HookPieri: the " | label | " elimination matrix is not square");
    targetCanon := position(states, isTarget);
    if targetCanon === null then
        error("HookPieri: the " | label | " elimination target was not found");
    eC := hpStdBasisVec(numRows Mc, targetCanon);
    x := eC // Mc;
    if Mc * x != eC then hpFail(
        "HookPieri: a " | label | " elimination system of size " | toString numRows Mc |
        " is singular in characteristic " | toString char (hpField()));
    cache#cKey = (states, x)
);

hpPieriRowSolveCached = (rowTail0, colFull0, m, base, fixedRow) -> (
    (fwd, inv) := hpCanonRelabelMap({rowTail0, colFull0, base, fixedRow});
    cR := hpApplyRelabel(fwd, rowTail0);
    cC := hpApplyRelabel(fwd, colFull0);
    cB := hpApplyRelabel(fwd, base);
    cF := hpApplyRelabel(fwd, fixedRow);
    cBSorted := sort cB;
    cCSorted := sort cC;
    (vertsCanon, coeffVec) := hpCachedUnitSolve(pieriRowSolveCache, (cR, cC, m, cB, cF),
        () -> hpPieriFixedRowClosureMatrixFormula(cR, cC, m, BaseSymMon => cB, FixedRow => cF),
        "verts", v -> sort(v#0) == cBSorted and sort(v#1) == cCSorted, "row");
    -- relabel canonical verts back to literal labels
    vertsLit := apply(vertsCanon, v -> {hpApplyInvRelabel(inv, v#0), hpApplyInvRelabel(inv, v#1)});
    (vertsLit, coeffVec)
);
-- Wrapper around hpThetaEliminationMatrix.  Inputs are canonicalized to
-- 1..n; the cache stores (states, coeffVec) for the implicit target
-- target = position of (sort baseAlpha, sort K0) in states.
hpThetaSolveCached = (K0, T0, t, baseAlpha, pivot) -> (
    rowTail0Lit := sort(T0#0);
    ILit        := sort(T0#1);
    K0Lit       := sort K0;
    baseAlphaLit := sort baseAlpha;
    (fwd, inv) := hpCanonRelabelMap({K0Lit, rowTail0Lit, ILit, baseAlphaLit, {pivot}});
    cK  := hpApplyRelabel(fwd, K0Lit);
    cR  := hpApplyRelabel(fwd, rowTail0Lit);
    cI  := hpApplyRelabel(fwd, ILit);
    cBA := hpApplyRelabel(fwd, baseAlphaLit);
    cPivot := fwd#pivot;
    cBASorted := sort cBA;
    cKSorted  := sort cK;
    (stCanon, coeffVec) := hpCachedUnitSolve(thetaSolveCache, (cK, cR, cI, t, cBA, cPivot),
        () -> hpThetaEliminationMatrix(cK, {cR, cI}, t, BaseAlpha => cBA, Pivot => cPivot),
        "states", st -> sort(st#0) == cBASorted and sort(st#1) == cKSorted, "column");
    stLit := apply(stCanon, st -> {hpApplyInvRelabel(inv, st#0), hpApplyInvRelabel(inv, st#1)});
    (stLit, coeffVec)
);
------------------------------------------------------------
-- Row step: resolves a column obstruction (hpRowStepRank2)
------------------------------------------------------------

hpRowStepRank2 = (T,D) -> (
    T = hpToRows T;
    if D#"obstructionType" =!= "column" then (
        error("hpRowStepRank2: expected column obstruction, got "
            | toString(D#"obstructionType"));
    );

    tau0 := sort(D#"movedRowTail");
    fixedRow := sort(D#"fixedRightRow");
    leftHook := D#"leftHook";
    middleHook := D#"middleHook";
    bumpRow := sort(D#"thirdFactor");

    m := #tau0;
    if m < 1 then error "hpRowStepRank2: m=0.";

    -- canonical-relabel cached solve: (verts, coeffVec) for the
    -- target = (sort tau0, sort middleHook#1)
    (verts, coeffVec) := hpPieriRowSolveCached(middleHook#0, middleHook#1, m, tau0, fixedRow);

    midComb := {};
    for j from 0 to #verts-1 do (
        cj := coeffVec_(j,0);
        if cj != 0 then (
            v := verts#j;
            tau := sort(v#0);
            Icol := sort(v#1);
            Tmid := {sort(fixedRow | tau), Icol};
            midComb = midComb | {{cj, Tmid}};
        );
    );

    Himg := hpPsiRowEvaluateHT(leftHook, midComb, bumpRow, m);
    hpNormalizeRewriteHT(Himg, hpToRows T)
);

------------------------------------------------------------
-- Semistandardness of a rank-two tabloid
------------------------------------------------------------

-- the predicate used inside the engines on tabloids they generated
-- themselves (always valid rank-two row forms)
hpIsSemistandardRank2Unchecked = T -> (
    T = hpToRows T;
    hpNestedToHooksInternal T;
    hpFirstRowObstructionRank2 T === null and hpFirstColObstructionRank2 T === null
);


-- diagonal hook shapes in Frobenius form:
-- returns list of pairs {rowLength, legLength}
hpDiagonalHookShapes = lam -> (
    lam = hpAsList lam;
    conj := hpConjugatePartition lam;
    d := hpFrobeniusRank lam;
    for i from 1 to d list { lam#(i-1) - i + 1, conj#(i-1) - i }
);

------------------------------------------------------------
-- Assemble a tuple of diagonal-hook tableaux into one tableau
-- in row-reading form.
--
-- Input:
--   lam   = partition shape
--   hooks = list of hook tableaux, one for each diagonal hook,
--           in order i=1,...,hpFrobeniusRank(lam)
--
-- Output:
--   list of rows of the full hook tabloid
------------------------------------------------------------

hpAssembleHookTabloid = (lam, hooks) -> (
    lam = hpAsList lam;
    hooks = hpAsList hooks;

    d := hpFrobeniusRank lam;
    if #hooks =!= d then (
        error("hpAssembleHookTabloid: expected " | toString d
            | " hooks, got " | toString(#hooks) | ".");
    );

    rowsM := new MutableList;
    for i from 0 to #lam-1 do (
        row := new MutableList;
        for j from 0 to lam#i-1 do row#j = null;
        rowsM#i = row;
    );

    for i from 1 to d do (
        T := hooks#(i-1);
        rowTail := T#0;
        colFull := T#1;

        a := #rowTail + 1;    -- first row length of hook
        b := #colFull - 1;    -- leg length of hook

        -- place the corner and row part in row i
        (rowsM#(i-1))#(i-1) = colFull#0;
        for j from 1 to a-1 do (
            (rowsM#(i-1))#(i-1+j) = rowTail#(j-1);
        );

        -- place the column part below the corner
        for t from 1 to b do (
            (rowsM#(i-1+t))#(i-1) = colFull#t;
        );
    );

    out := {};
    for i from 0 to #lam-1 do (
        row := toList(rowsM#i);
        if #select(row, x -> x === null) > 0 then (
            error("hpAssembleHookTabloid: failed to fill all boxes in row " | toString(i+1));
        );
        out = out | {row};
    );

    out
);

------------------------------------------------------------
-- Enumerate the semistandard hook tableaux (hookSSYTBasis) on each
-- diagonal hook of a shape
------------------------------------------------------------

hpDiagonalHookBases = (lam, n) -> (
    shs := hpDiagonalHookShapes lam;
    for sh in shs list hookSSYTBasis(sh#0, sh#1, n)
);

------------------------------------------------------------
-- Enumerate ALL hook tabloids of shape lam on alphabet 1..n
--
-- Output variants:
--   hpAllHookTabloidHookData(lam,n)  = list of tuples of hook tableaux
--   hpAllHookTabloids(lam,n)         = list of full tableaux in row-reading form
------------------------------------------------------------

hpAllHookTabloidHookData = (lam, n) -> (
    hookBases := hpDiagonalHookBases(lam, n);
    hpCartesianProductLists hookBases
);

hpAllHookTabloids = (lam, n) -> (
    apply(hpAllHookTabloidHookData(lam,n), hooks -> hpAssembleHookTabloid(lam, hooks))
);

------------------------------------------------------------
-- Enumerate hook tabloids of FIXED content wt
--
-- wt is a list of length n:
--   wt#0 = number of 1's,
--   wt#1 = number of 2's, etc.
------------------------------------------------------------

-- memoized on (position, remaining content): the suffix enumeration for a
-- given remaining content is shared by every prefix that leaves it
hpHookTupleWeightRec = (hookBases, n, idx, remWt) -> (
    memo := new MutableHashTable;
    weights := apply(hookBases, base -> apply(base, T -> hpHookWeight(T, n)));
    rec := (k, rem) -> (
        if k == #hookBases then (
            if hpWeightTotal(rem) == 0 then return {{}};
            return {};
        );
        key := (k, rem);
        if memo#?key then return memo#key;
        out := new MutableList;
        base := hookBases#k;
        for t from 0 to #base-1 do (
            rem2 := hpWeightSub(rem, weights#k#t);
            if hpWeightNonneg(rem2) then (
                T := base#t;
                for rest in rec(k+1, rem2) do out#(#out) = {T} | rest;
            );
        );
        memo#key = toList out;
        memo#key
    );
    rec(idx, remWt)
);

hpAllHookTabloidHookDataWeight = (lam, n, wt) -> (
    lam = hpAsList lam;
    wt = hpAsList wt;

    if #wt =!= n then error("hpAllHookTabloidHookDataWeight: wt must have length n = " | toString n);

    hookBases := hpDiagonalHookBases(lam, n);
    totalBoxes := sum lam;
    if hpWeightTotal(wt) =!= totalBoxes then (
        error("hpAllHookTabloidHookDataWeight: sum(wt)=" | toString(hpWeightTotal wt)
            | " but shape has " | toString totalBoxes | " boxes.");
    );

    hpHookTupleWeightRec(hookBases, n, 0, wt)
);

hpAllHookTabloidsWeight = (lam, n, wt) -> (
    apply(hpAllHookTabloidHookDataWeight(lam,n,wt), hooks -> hpAssembleHookTabloid(lam, hooks))
);

hpSqfreeTabloids = lam -> (
    lam = hpAsList lam;
    n := sum lam;
    wt := for i from 1 to n list 1;
    hpAllHookTabloidsWeight(lam, n, wt)
);

-- The comparison of two tabloids of the same shape in the running
-- partial order of the paper, as the codes -1 (T before U), 1, 0 (equal)
-- and null (incomparable); the exported runningCompare returns symbols
hpRunningPreorderCompare = (T, U) -> (
    T = hpValidateStraighteningRows("hpRunningPreorderCompare", T);
    U = hpValidateStraighteningRows("hpRunningPreorderCompare", U);
    if hpShapeOfTabloid T != hpShapeOfTabloid U then
        error "hpRunningPreorderCompare: tabloids must have the same shape";
    N := max(hpMaxEntryTabloid T, hpMaxEntryTabloid U);
    hpRunningCompareVectors(hpRunningVectorsFast(T, N), hpRunningVectorsFast(U, N))
);

-- For each term U of one rank-two straightening step of T, the comparison
-- hpRunningPreorderCompare(U,T) in the running partial order of the paper:
-- every value is -1 when the step is triangular (null marks an
-- incomparable term).  verifyTriangularity is the exported, general-rank
-- version.
hpCarefulStep = T -> (H := straightenStepRank2(T);
    applyPairs(H, (U,c) -> (U, hpRunningPreorderCompare(U,T)))
    )

------------------------------------------------------------
-- helper: canonicalize a wedge list
-- returns {sign, sortedList}; sign = 0 if repetition occurs
------------------------------------------------------------

hpCanonicalWedgeData = L -> (
    L = toList L;
    S := sort L;
    if #set(S) =!= #S then return {0, {}};

    invCount := 0;
    if #L > 1 then (
        for i from 0 to #L-1 do (
            for j from i+1 to #L-1 do (
                if L#i > L#j then invCount = invCount + 1;
            );
        );
    );

    sgn := if (invCount % 2 == 0) then 1 else -1;
    {sgn, S}
);

------------------------------------------------------------
-- Transported Schur-side Pieri map, already straightened
--
-- Input:
--   Iw = wedge list to add to the column
--   T  = hook tableau {rowTail,colFull} in the Schur model
--
-- Output:
--   HashTable of semistandard Schur hook tableaux
--
-- Formula:
--   hpPsiThetaHT(Iw,T) = (1/N) * d( Iw wedge kappa(T) )
-- where N = #rowTail + #colFull = a+b.
--
-- hpPsiThetaHTRaw computes it; hpPsiThetaHT is the canonical-relabel cache in
-- front of it (see below).
------------------------------------------------------------

-- Canonical-relabel cache for hpPsiThetaHT: same observation as for the
-- elimination-matrix builders -- the function is invariant under any
-- order-preserving relabeling of values, since wedge signs depend on
-- relative order (preserved) and downstream hpStraightenHookHT is itself
-- relabel-invariant.  This is by far the hottest function in the
-- worklist (hpPsiColEvaluateHT calls it twice per (term, posList) pair).
psiThetaHTCache = new MutableHashTable;

hpPsiThetaHTRaw = (Iw, T) -> (
    if not instance(Iw, List) then error "hpPsiThetaHT: Iw must be a list.";
    if not instance(T, List) or #T =!= 2 then error "hpPsiThetaHT: T must be {rowTail,colFull}.";

    rowTail0 := sort toList (T#0);
    colFull0Raw := toList (T#1);
    IwRaw := toList Iw;

    -- canonicalize the input wedges
    dataCol0 := hpCanonicalWedgeData(colFull0Raw);
    sgnCol0 := dataCol0#0;
    colFull0 := dataCol0#1;

    dataIw := hpCanonicalWedgeData(IwRaw);
    sgnIw := dataIw#0;
    Iw0 := dataIw#1;

    if sgnCol0 == 0 or sgnIw == 0 then return new HashTable from {};

    N := #rowTail0 + #colFull0;   -- = a+b
    invN := hpUnitAt(N, "the column Pieri map on the hook (" |
        toString(#rowTail0 + 1) | ",1^" | toString(#colFull0 - 1) | ")");

    Hout := new MutableHashTable;

    addHookTerm := (coeff, rtRaw, cfRaw) -> (
        if coeff == 0 then return;
        ht := hpStraightenHookHT(rtRaw, cfRaw);
        for key in keys ht do hpAddTerm(Hout, key, coeff * ht#key);
    );

    --------------------------------------------------------
    -- First apply kappa: remove one column entry ci and move it to the row
    --------------------------------------------------------
    for i from 0 to #colFull0-1 do (
        ci := colFull0#i;
        colRem := hpRemoveAtPos(colFull0, i);

        -- sign from removing ci from the wedge colFull0
        sgnKappa := if (i % 2 == 0) then 1 else -1;

        ----------------------------------------------------
        -- Weyl-side naive column concatenation: Iw wedge colRem
        ----------------------------------------------------
        dataWeylCol := hpCanonicalWedgeData(Iw0 | colRem);
        sgnWeylCol := dataWeylCol#0;
        colWeyl := dataWeylCol#1;

        if sgnWeylCol == 0 then continue;

        rowWeyl := sort(rowTail0 | {ci});

        ----------------------------------------------------
        -- Then apply d: move one row entry x back to the column
        ----------------------------------------------------
        for j from 0 to #rowWeyl-1 do (
            x := rowWeyl#j;
            rowSchur := hpRemoveAtPos(rowWeyl, j);  -- still sorted

            dataSchurCol := hpCanonicalWedgeData({x} | colWeyl);
            sgnSchurCol := dataSchurCol#0;
            colSchur := dataSchurCol#1;

            if sgnSchurCol == 0 then continue;

            coeff :=
                (sgnCol0 * sgnIw * sgnKappa * sgnWeylCol * sgnSchurCol) * invN;

            addHookTerm(coeff, rowSchur, colSchur);
        );
    );

    new HashTable from Hout
);

-- Cached wrapper: canonical-relabel inputs and store result by canonical key.
hpPsiThetaHT = (Iw, T) -> (
    rt0 := sort toList (T#0);
    cf0 := toList (T#1);
    iw0 := toList Iw;

    (fwd, inv) := hpCanonRelabelMap({rt0, cf0, iw0});
    cRT := hpApplyRelabel(fwd, rt0);
    cCF := hpApplyRelabel(fwd, cf0);
    cIW := hpApplyRelabel(fwd, iw0);
    cKey := (cIW, cRT, cCF);

    cache := hpFieldCache(psiThetaHTCache, (hpField()));
    cached := if cache#?cKey then cache#cKey else (
        result := hpPsiThetaHTRaw(cIW, {cRT, cCF});
        cache#cKey = result;
        result
    );

    -- Relabel canonical-key entries back to literal labels.
    out := new MutableHashTable;
    for k in keys cached do (
        rtLit := hpApplyInvRelabel(inv, k#0);
        cfLit := hpApplyInvRelabel(inv, k#1);
        out#{rtLit, cfLit} = cached#k;
    );
    new HashTable from out
);

------------------------------------------------------------------------
-- hpPieriColumnAddHT: the column Pieri map Q'_m of Section 4 of the paper,
--   Q'_m : S_{(a,1^b)}(V) (x) Wedge^m V -> S_{(a,1^{b+m})}(V),
--   Q'_m(T^alpha_I (x) e_K) = T^alpha_{I wedge K}
--        - 1/(a+b+m) sum_{k in K} sgn(k,K) sum_j T^{alpha - eps_j + eps_k}_{...},
-- on the hook tableau T = {rowTail, colFull} and the wedge K.  The
-- internal evaluator hpPsiThetaHT computes the same map normalized by
-- 1/(a+b) instead of 1/(a+b+m) and with the opposite wedge order; the two
-- are proportional, and this wrapper rescales by (-1)^{bm} (a+b)/(a+b+m) so
-- that the output agrees with the paper's formula (Section 4).  The
-- column elimination matrices of Section 5 use hpPsiThetaHT directly.
-- Output hooks are straightened to the semistandard basis.
------------------------------------------------------------------------

hpPieriColumnAddHT = (rowTail, colFull, K) -> (
    if not instance(K, List) then error "hpPieriColumnAddHT: K must be a list of letters.";
    N := #rowTail + #colFull;       -- = a+b for the hook of shape (a,1^b)
    m := #K;
    if m < 1 then error "hpPieriColumnAddHT: K must be nonempty.";
    -- hpPsiThetaHT wedges K on the left of the (length b) column left by
    -- kappa, whereas the paper's mu_m wedges it on the right; the two differ
    -- by (-1)^{b m}.  Include that sign so that the output is literally the
    -- paper's Q'_m (verified against the closed formula of Section 4).
    scale := (-1)^((#colFull - 1) * m) * N * hpUnitAt(N + m,
        "the column Pieri map Q'_" | toString m | " on the hook (" |
        toString(#rowTail + 1) | ",1^" | toString(#colFull - 1) | ")");   -- (-1)^{bm} (a+b)/(a+b+m)
    H := hpPsiThetaHT(K, {rowTail, colFull});
    out := new MutableHashTable;
    for k in keys H do (
        c := scale * H#k;
        if c != 0 then out#k = c);
    new hpHookCombinationData from out
);

-- position helpers for the column split of hpPsiColEvaluateHT
hpSplitSignFromPositions = posList -> (
    e := 0;
    for j from 0 to #posList-1 do e = e + (posList#j - j);
    if (e % 2 == 0) then 1 else -1
);
hpSubsetByPositions = (L,posList) -> (for p in posList list L#p);
hpComplementByPositions = (L,posList) -> (
    flag := new MutableHashTable;
    for p in posList do flag#p = true;
    out := {};
    for q from 0 to #L-1 do if not flag#?q then out = out | {L#q};
    out
);

------------------------------------------------------------
-- Psi_col evaluator:
-- split off an m-subset L from the middle column,
-- map L onto T1, and map T3 onto the leftover of T2.
------------------------------------------------------------

hpPsiColEvaluateHT = (tripleComb, m) -> (
    Hout := new MutableHashTable;

    for term in tripleComb do (
        coeff0 := term#0;
        T1 := term#1;
        T2 := term#2;
        T3 := sort(term#3);

        rowMid := sort(T2#0);
        colMid := sort(T2#1);

        if m > #colMid then error "hpPsiColEvaluateHT: m larger than middle column length.";

        posLists := hpStrictSeqs(m, 0, #colMid-1);

        for posList in posLists do (
            L := hpSubsetByPositions(colMid, posList);
            restCol := hpComplementByPositions(colMid, posList);
            sgnSplit := hpSplitSignFromPositions(posList);

            Hleft := hpPsiThetaHT(L, T1);
            Hright := hpPsiThetaHT(T3, {rowMid, sort restCol});

            for Lkey in keys Hleft do (
                cL := Hleft#Lkey;
                if cL == 0 then continue;

                for Rkey in keys Hright do (
                    cR := Hright#Rkey;
                    if cR == 0 then continue;

                    coeff := coeff0 * sgnSplit * cL * cR;
                    if coeff == 0 then continue;

                    nested := hpHooksInternalToNestedRows(Lkey, Rkey);
                    hpAddTerm(Hout, nested, coeff);
                );
            );
        );
    );

    new HashTable from Hout
);

------------------------------------------------------------
-- Column step: resolves a row obstruction (hpColStepRank2) by the left and
-- right elimination systems of Section 5 of the paper and the transported
-- column Pieri map hpPsiThetaHT.
------------------------------------------------------------

hpColStepRank2 = (T,D) -> (
    T = hpToRows T;
    if D#"obstructionType" =!= "row" then (
        error("hpColStepRank2: expected row obstruction, got "
            | toString(D#"obstructionType"));
    );

    --------------------------------------------------------
    -- local triple data
    --------------------------------------------------------
    L0 := sort(D#"movedColumnTail");
    leftHook0 := D#"leftHook";
    middleHook0 := D#"middleHook";
    I0 := sort(D#"thirdFactor");

    m := #L0;
    if m < 1 then error "hpColStepRank2: m=0.";

    beta0 := sort(middleHook0#0);
    C0 := sort(middleHook0#1);
    R0 := hpSetMinusList(C0, L0);

    --------------------------------------------------------
    -- LEFT elimination system (canonical-relabel cached)
    --------------------------------------------------------
    (stL, cLvec) := hpThetaSolveCached(L0, leftHook0, m,
        sort(leftHook0#0), L0#0);

    leftTerms := {};
    for j from 0 to #stL-1 do (
        cj := cLvec_(j,0);
        if cj != 0 then leftTerms = leftTerms | {{cj, stL#j}};
    );

    --------------------------------------------------------
    -- RIGHT elimination system
    --
    -- built on the fixed column R0, not on the full middle column
    --------------------------------------------------------
    rightTerms := {};
    if #I0 == 0 then (
        rightTerms = {{1_(hpField()), {beta0, {}}}};
    ) else (
        (stR, cRvec) := hpThetaSolveCached(I0, {beta0, R0}, #I0, beta0, I0#0);

        for j from 0 to #stR-1 do (
            cj := cRvec_(j,0);
            if cj != 0 then rightTerms = rightTerms | {{cj, stR#j}};
        );
    );

    --------------------------------------------------------
    -- Lift to a triple combination
    --
    -- each left state is (alphaL, Kleft)
    -- each right state is (betaR, Iw)
    --
    -- middle column is R0 union Kleft
    --------------------------------------------------------
    tripleComb := {};

    for lt in leftTerms do (
        cL := lt#0;
        alphaL := sort((lt#1)#0);
        Kleft := sort((lt#1)#1);

        for rt in rightTerms do (
            cR := rt#0;
            betaR := sort((rt#1)#0);
            Iw := sort((rt#1)#1);

            Kmid := sort(R0 | Kleft);
            if #set(Kmid) =!= #Kmid then continue;

            T1 := {alphaL, sort(leftHook0#1)};
            T2 := {betaR, Kmid};

            tripleComb = tripleComb | {{cL*cR, T1, T2, Iw}};
        );
    );

    --------------------------------------------------------
    -- Evaluate Psi_col and normalize
    --------------------------------------------------------
    Himg := hpPsiColEvaluateHT(tripleComb, m);
    hpNormalizeRewriteHT(Himg, hpToRows T)
);

------------------------------------------------------------
-- Dispatcher
------------------------------------------------------------

-- straightenStepRank2, straightenStepRank2Data and the caches pieriRowSolveCache,
-- thetaSolveCache and psiThetaHTCache keep their unprefixed names: the paper's
-- audit scripts use them under debug.
straightenStepRank2 = T -> hpStraightenStepRank2(T,"Automatic");
hpStraightenStepRank2 = (T,which) -> (
    T = hpToRows T;
    D := hpRank2LocalObstructionData(T,which);
    kind := D#"obstructionType";

    if kind == "none" then (
        H := new MutableHashTable;
        H#T = 1_(hpField());
        return hpFreezeHT H;
    );

    -- a step is named by the direction it moves, an obstruction by the
    -- direction it violates: a column obstruction is removed by the row step
    if kind == "column" then return hpRowStepRank2(T,D);
    if kind == "row" then return hpColStepRank2(T,D);

    error("straightenStepRank2: unknown obstruction type " | toString kind);
);

------------------------------------------------------------
-- helper: normalize a raw image by the coefficient of orig
-- and also keep the intermediate data
------------------------------------------------------------

hpNormalizeRewriteHTData = (Himg, orig) -> (
    cOrig := if Himg#?orig then Himg#orig else 0;
    if cOrig == 0 then error "hpNormalizeRewriteHTData: original tableau not present in image.";

    Hnorm := new MutableHashTable;
    Hrew := new MutableHashTable;

    for key in keys Himg do (
        cc := Himg#key / cOrig;
        if cc != 0 then Hnorm#key = cc;
    );

    for key in keys Hnorm do (
        if key =!= orig then Hrew#key = -(Hnorm#key);
    );

    out := new MutableHashTable;
    out#"origCoeff" = cOrig;
    out#"normalizedImage" = hpFreezeHT Hnorm;
    out#"rewrite" = hpFreezeHT Hrew;
    new HashTable from out
);

------------------------------------------------------------
-- Row step, data version: the same computation as hpRowStepRank2, but
-- returning every intermediate (the obstruction data, the elimination
-- submatrix of hpPieriLexClosureSameRowSubmatrix, the solved coefficient
-- vector, the Psi_row images and the normalized rewrite) in one hash
-- table, for straighteningObstruction.
------------------------------------------------------------

hpRowStepRank2Data = (T,D) -> (
    T = hpToRows T;
    if D#"obstructionType" =!= "column" then (
        error("hpRowStepRank2Data: expected column obstruction, got "
            | toString(D#"obstructionType"));
    );

    tau0 := sort(D#"movedRowTail");
    fixedRow := sort(D#"fixedRightRow");
    bumpRow := sort(D#"thirdFactor");
    leftHook := D#"leftHook";
    middleHook := D#"middleHook";

    m := #tau0;
    if m < 1 then error "hpRowStepRank2Data: m=0.";

    --------------------------------------------------------
    -- elimination submatrix on the row side
    --------------------------------------------------------
    dataElim := hpPieriLexClosureSameRowSubmatrix(middleHook#0, middleHook#1, m,
        BaseSymMon => tau0,
        FixedRow => fixedRow
    );

    subM := dataElim#"subM";
    subTerms := dataElim#"subTerms";
    tabs := dataElim#"tabs";

    if numRows subM =!= numColumns subM then (
        error("hpRowStepRank2Data: expected square elimination matrix, got "
            | toString(numRows subM) | "x" | toString(numColumns subM));
    );

    --------------------------------------------------------
    -- target row = distinguished term
    --------------------------------------------------------
    targetIndex := null;
    for i from 0 to #subTerms-1 do (
        symMon := sort((subTerms#i)#0);
        tabOut := (subTerms#i)#1;
        if symMon == tau0 and sort(tabOut#0) == fixedRow and sort(tabOut#1) == sort(middleHook#1) then (
            targetIndex = i;
            break;
        );
    );
    if targetIndex === null then error "hpRowStepRank2Data: target row not found.";

    e := hpStdBasisVec(numRows subM, targetIndex);
    coeffVec := e // subM;

    if not (subM * coeffVec == e) then (
        error "hpRowStepRank2Data: elimination system not solved exactly.";
    );

    --------------------------------------------------------
    -- middle-hook linear combination used in the rewrite
    --------------------------------------------------------
    midComb := {};
    for j from 0 to #tabs-1 do (
        cj := coeffVec_(j,0);
        if cj != 0 then midComb = midComb | {{cj, tabs#j}};
    );

    --------------------------------------------------------
    -- evaluate Psi_row and normalize
    --------------------------------------------------------
    Himg := hpPsiRowEvaluateHT(leftHook, midComb, bumpRow, m);
    normData := hpNormalizeRewriteHTData(Himg, T);

    out := new MutableHashTable;
    out#"input" = T;
    out#"localObstructionData" = D;

    out#"m" = m;
    out#"tau0" = tau0;
    out#"fixedRow" = fixedRow;
    out#"bumpRow" = bumpRow;
    out#"leftHook" = leftHook;
    out#"middleHook" = middleHook;

    out#"eliminationData" = dataElim;
    out#"subM" = subM;
    out#"subTerms" = subTerms;
    out#"tabs" = tabs;
    out#"targetIndex" = targetIndex;
    out#"coeffVec" = coeffVec;
    out#"midComb" = midComb;

    out#"rawImage" = Himg;
    out#"origCoeffInRawImage" = normData#"origCoeff";
    out#"normalizedImage" = normData#"normalizedImage";
    out#"rewrite" = normData#"rewrite";

    new HashTable from out
);

------------------------------------------------------------
-- Column step, data version: the same computation as hpColStepRank2, but
-- returning every intermediate (the obstruction data, the left and right
-- elimination matrices of hpThetaEliminationMatrix with their solved
-- coefficient vectors, the hpPsiColEvaluateHT images and the normalized
-- rewrite) in one hash table, for straighteningObstruction.
------------------------------------------------------------

hpColStepRank2Data = (T,D) -> (
    T = hpToRows T;
    if D#"obstructionType" =!= "row" then (
        error("hpColStepRank2Data: expected row obstruction, got "
            | toString(D#"obstructionType"));
    );

    --------------------------------------------------------
    -- local triple data
    --------------------------------------------------------
    L0 := sort(D#"movedColumnTail");
    leftHook0 := D#"leftHook";
    middleHook0 := D#"middleHook";
    I0 := sort(D#"thirdFactor");

    m := #L0;
    if m < 1 then error "hpColStepRank2Data: m=0.";

    beta0 := sort(middleHook0#0);
    C0 := sort(middleHook0#1);
    R0 := hpSetMinusList(C0, L0);

    --------------------------------------------------------
    -- LEFT elimination system
    --------------------------------------------------------
    dataL := hpThetaEliminationMatrix(L0, leftHook0, m,
        BaseAlpha => sort(leftHook0#0),
        Pivot => L0#0
    );

    ML := dataL#"M";
    stL := dataL#"states";

    if numRows ML =!= numColumns ML then (
        error("hpColStepRank2Data: left elimination matrix not square: "
            | toString(numRows ML) | "x" | toString(numColumns ML));
    );

    idxL := null;
    for i from 0 to #stL-1 do (
        if sort((stL#i)#0) == sort(leftHook0#0) and sort((stL#i)#1) == L0 then (
            idxL = i;
            break;
        );
    );
    if idxL === null then error "hpColStepRank2Data: left target state not found.";

    eL := hpStdBasisVec(numRows ML, idxL);
    cLvec := eL // ML;
    if not (ML * cLvec == eL) then error "hpColStepRank2Data: left system not solved.";

    leftTerms := {};
    for j from 0 to #stL-1 do (
        cj := cLvec_(j,0);
        if cj != 0 then leftTerms = leftTerms | {{cj, stL#j}};
    );

    --------------------------------------------------------
    -- RIGHT elimination system
    --------------------------------------------------------
    rightTerms := {};
    dataR := null;
    MR := null;
    stR := null;
    idxR := null;
    cRvec := null;

    if #I0 == 0 then (
        rightTerms = {{1_(hpField()), {beta0, {}}}};
    ) else (
        dataR = hpThetaEliminationMatrix(I0, {beta0, R0}, #I0,
            BaseAlpha => beta0,
            Pivot => I0#0
        );

        MR = dataR#"M";
        stR = dataR#"states";

        if numRows MR =!= numColumns MR then (
            error("hpColStepRank2Data: right elimination matrix not square: "
                | toString(numRows MR) | "x" | toString(numColumns MR));
        );

        idxR = null;
        for i from 0 to #stR-1 do (
            if sort((stR#i)#0) == beta0 and sort((stR#i)#1) == I0 then (
                idxR = i;
                break;
            );
        );
        if idxR === null then error "hpColStepRank2Data: right target state not found.";

        eR := hpStdBasisVec(numRows MR, idxR);
        cRvec = eR // MR;
        if not (MR * cRvec == eR) then error "hpColStepRank2Data: right system not solved.";

        for j from 0 to #stR-1 do (
            cj := cRvec_(j,0);
            if cj != 0 then rightTerms = rightTerms | {{cj, stR#j}};
        );
    );

    --------------------------------------------------------
    -- lift to the triple combination
    --------------------------------------------------------
    tripleComb := {};

    for lt in leftTerms do (
        cL := lt#0;
        alphaL := sort((lt#1)#0);
        Kleft := sort((lt#1)#1);

        for rt in rightTerms do (
            cR := rt#0;
            betaR := sort((rt#1)#0);
            Iw := sort((rt#1)#1);

            Kmid := sort(R0 | Kleft);
            if #set(Kmid) =!= #Kmid then continue;

            T1 := {alphaL, sort(leftHook0#1)};
            T2 := {betaR, Kmid};

            tripleComb = tripleComb | {{cL*cR, T1, T2, Iw}};
        );
    );

    --------------------------------------------------------
    -- evaluate Psi_col and normalize
    --------------------------------------------------------
    Himg := hpPsiColEvaluateHT(tripleComb, m);
    normData := hpNormalizeRewriteHTData(Himg, T);

    out := new MutableHashTable;
    out#"input" = T;
    out#"localObstructionData" = D;

    out#"m" = m;
    out#"L0" = L0;
    out#"I0" = I0;
    out#"R0" = R0;
    out#"leftHook" = leftHook0;
    out#"middleHook" = middleHook0;

    out#"leftEliminationData" = dataL;
    out#"ML" = ML;
    out#"leftStates" = stL;
    out#"leftTargetIndex" = idxL;
    out#"leftCoeffVec" = cLvec;
    out#"leftTerms" = leftTerms;

    out#"rightEliminationData" = dataR;
    out#"MR" = MR;
    out#"rightStates" = stR;
    out#"rightTargetIndex" = idxR;
    out#"rightCoeffVec" = cRvec;
    out#"rightTerms" = rightTerms;

    out#"tripleComb" = tripleComb;

    out#"rawImage" = Himg;
    out#"origCoeffInRawImage" = normData#"origCoeff";
    out#"normalizedImage" = normData#"normalizedImage";
    out#"rewrite" = normData#"rewrite";

    new HashTable from out
);

------------------------------------------------------------
-- Dispatcher returning data for the first straightening step
------------------------------------------------------------

straightenStepRank2Data = T -> hpStraightenStepRank2Data(T,"Automatic");
hpStraightenStepRank2Data = (T,which) -> (
    T = hpToRows T;
    D := hpRank2LocalObstructionData(T,which);
    kind := D#"obstructionType";

    if kind == "none" then (
        H := new MutableHashTable;
        H#T = 1_(hpField());

        out := new MutableHashTable;
        out#"input" = T;
        out#"localObstructionData" = D;
        out#"rawImage" = hpFreezeHT H;
        out#"origCoeffInRawImage" = 1_(hpField());
        out#"normalizedImage" = hpFreezeHT H;
        out#"rewrite" = new HashTable from {};
        return new HashTable from out;
    );

    if kind == "column" then return hpRowStepRank2Data(T,D);
    if kind == "row" then return hpColStepRank2Data(T,D);

    error("hpStraightenStepRank2Data: unknown obstruction type " | toString kind);
);

------------------------------------------------------------
-- Cached semistandardness test
------------------------------------------------------------

hpIsSemistandardRank2Cached = (T, ssCache) -> (
    if ssCache#?T then return ssCache#T;
    ssCache#T = hpIsSemistandardRank2Unchecked T
);
------------------------------------------------------------
-- Cached one-step rewrite
------------------------------------------------------------

hpGetRewriteCached = (T, rewriteCache) -> (
    if rewriteCache#?T then return rewriteCache#T;
    rewriteCache#T = straightenStepRank2 T
);
------------------------------------------------------------
-- Processing order.  Every rewrite replaces a tabloid by tabloids that are
-- strictly smaller in the running order of the paper (Definition 3.2.3), so
-- if the worklist always rewrites its largest pending tabloid first, no
-- tabloid is rewritten twice.  hpTabloidOrderKey is a total order refining
-- the running order: compare the running vectors from the last index
-- backwards, and at the first disagreement compare (sum, entries); a
-- coordinatewise smaller vector (= larger tabloid) has a smaller sum, so the
-- largest tabloid has the lexicographically smallest key.  A binary
-- min-heap on these keys replaces the earlier first-in-first-out queue,
-- which could rewrite the same tabloid thousands of times.
------------------------------------------------------------

-- The order key of a tabloid: one pass over the diagonal hooks producing,
-- last running stage first, the running vectors of the paper (Definition
-- 3.2.3), each prefixed by its sum.  It is the primitive the engines call
-- once per tabloid; runningVectors and hpRunningVectorsFast are derived
-- from it.
hpTabloidOrderKey = (T, N) -> (
    lambda := apply(T, row -> #row);
    r := hpFrobeniusRank lambda;
    cnt := new MutableList from toList(N:0);
    addEntry := x -> for q from x-1 to N-1 do cnt#q = cnt#q + 1;
    snapshot := () -> (v := toList cnt; prepend(sum v, v));
    out := new MutableList;
    for t from 0 to r-1 do (
        for i from t to #T-1 do if lambda#i > t then addEntry T#i#t;
        out#(#out) = snapshot();
        for j from t+1 to lambda#t-1 do (addEntry T#t#j; out#(#out) = snapshot());
    );
    reverse toList out
);

hpHeapNew = () -> new MutableHashTable from {
    "data" => new MutableList from toList(64:null), "size" => 0};
hpHeapLess = (a, b) -> (a ? b) === symbol <;
hpHeapPush = (H, key, item) -> (
    n := H#"size"; data := H#"data";
    if n == #data then (
        bigger := new MutableList from toList(2*#data : null);
        for i from 0 to n-1 do bigger#i = data#i;
        data = bigger; H#"data" = data;
    );
    data#n = (key, item); H#"size" = n+1;
    i := n;
    while i > 0 do (
        p := (i-1)//2;
        if hpHeapLess(data#i#0, data#p#0) then (
            tmp := data#p; data#p = data#i; data#i = tmp; i = p)
        else break;
    );
);
hpHeapPop = H -> (
    n := H#"size"; data := H#"data";
    top := data#0;
    lastEntry := data#(n-1); data#(n-1) = null; n = n-1; H#"size" = n;
    if n > 0 then (
        data#0 = lastEntry;
        i := 0;
        while true do (
            l := 2*i+1; r := l+1; m := i;
            if l < n and hpHeapLess(data#l#0, data#m#0) then m = l;
            if r < n and hpHeapLess(data#r#0, data#m#0) then m = r;
            if m == i then break;
            tmp := data#m; data#m = data#i; data#i = tmp; i = m;
        );
    );
    top
);

------------------------------------------------------------
-- Largest-first memoized engine
--
-- Input:
--   T            = rank-2 tableau in row-reading form
--   maxIters     = safety cutoff
--   verboseFlag  = whether to print progress
--
-- Output:
--   (ordinary HashTable { semistandard tableau => coefficient }, iterations)
--
-- Notes:
--   * `todo` stores the coefficients of the pending non-semistandard tableaux.
--   * the heap orders them by hpTabloidOrderKey; an entry whose tableau is no
--     longer pending is skipped when popped.
--   * the result is independent of the processing order (each rewrite is an
--     identity in the Schur functor); the order only controls the work.
------------------------------------------------------------

-- one-step rewrites and rank-two normal forms of extracted pairs are
-- memoized across calls (separately for each coefficient field): the same
-- intermediate tabloids recur in different inputs of one shape and content
hpRewriteMemoCache = new MutableHashTable;
hpSubPairMemoCache = new MutableHashTable;

hpStraightenRank2EngineFast = (T, maxIters, verboseFlag) -> (
    T = hpToRows T;

    rewriteCache := hpFieldCache(hpRewriteMemoCache, hpField());
    ssCache      := new MutableHashTable;

    todo := new MutableHashTable;
    done := new MutableHashTable;

    -- every tableau reached from T has the same content, so one alphabet
    -- bound serves for all running-vector keys
    N := max flatten T;
    keyCache := new MutableHashTable;
    keyOf := U -> (if not keyCache#?U then keyCache#U = hpTabloidOrderKey(U, N); keyCache#U);
    heap := hpHeapNew();

    if hpIsSemistandardRank2Cached(T, ssCache) then (
        done#T = 1_(hpField());
    ) else (
        todo#T = 1_(hpField());
        hpHeapPush(heap, keyOf T, T);
    );

    iterNo := 0;

    while heap#"size" > 0 do (
        badKey := (hpHeapPop heap)#1;
        if not todo#?badKey then continue;
        coeffBad := todo#badKey;
        remove(todo, badKey);
        if coeffBad == 0 then continue;

        iterNo = iterNo + 1;
        if iterNo > maxIters then (
            hpFail("HookPieri: the rank-two straightening exceeded maxIters = " |
                toString maxIters | " rewrites (each pending tabloid is rewritten" |
                " at most once); raise maxIters, or use hookStraighten");
        );
        if hpState#"progress" > 0 and iterNo % hpState#"progress" == 0 then (
            print("HookPieri: rewrites=" | toString iterNo | " pending=" |
                toString heap#"size" | " done=" | toString(#done));
            stdio << flush;
        );

        if verboseFlag then (
            cachedStr := if rewriteCache#?badKey then "yes" else "no";
            print(
                "Iter " | toString iterNo
                | " | rewriting coeff=" | toString coeffBad
                | " | tableau=" | toString badKey
                | " | cached=" | cachedStr
                | " | todoSize=" | toString(#keys todo)
                | " | queuePending=" | toString(heap#"size")
            );
        );

        rew := hpGetRewriteCached(badKey, rewriteCache);

        for newKey in keys rew do (
            coeffNew := coeffBad * rew#newKey;
            if coeffNew != 0 then (
                if hpIsSemistandardRank2Cached(newKey, ssCache) then (
                    hpAddTerm(done, newKey, coeffNew);
                ) else (
                    wasPresent := todo#?newKey;
                    hpAddTerm(todo, newKey, coeffNew);
                    -- enqueue only when the tableau has just become pending
                    if not wasPresent and todo#?newKey then
                        hpHeapPush(heap, keyOf newKey, newKey);
                );
            );
        );
    );

    (hpFreezeHT(done), iterNo)
);

------------------------------------------------------------
-- Simple wrapper with a fresh context
------------------------------------------------------------

straightenRank2Fast = (T, maxIters, verboseFlag) -> (
    if not instance(maxIters,ZZ) or maxIters < 0 then
        error "straightenRank2Fast: maxIters must be a nonnegative integer";
    if not instance(verboseFlag,Boolean) then
        error "straightenRank2Fast: verboseFlag must be Boolean";
    T = hpValidateRankTwoRows("straightenRank2Fast",T);
    hooks := hpNestedToHooksInternal T;
    if not all(hooks,hpIsCanonicalHook) then
        error "straightenRank2Fast: each constituent hook must already be semistandard";
    hpStraightenRank2EngineFast(T, maxIters, verboseFlag)
);

------------------------------------------------------------
-- hpStraightenRank2FromAnyHooks
--
-- Accepts a rank-2 nested-hook tabloid T whose constituent
-- hooks need NOT themselves be semistandard. Pre-straightens
-- each hook via the hook relations (hpStraightenHookHT), takes
-- the bilinear product to obtain rank-2 tabloids with valid
-- (semistandard) constituent hooks, then runs the rank-2
-- engine on each and sums the weighted contributions.
--
-- Returns (HashTable : semistandard-rank-2-tabloid => coeff,
--          ZZ       : total rank-2 engine iterations).
------------------------------------------------------------

hpStraightenRank2FromAnyHooks = (caller,T) -> (
    T = hpValidateRankTwoRows(caller,T);

    hooks := hpNestedToHooksInternal T;
    Touter := hooks#0;
    Tinner := hooks#1;

    HT1 := hpStraightenHookHT(Touter#0, Touter#1);
    HT2 := hpStraightenHookHT(Tinner#0, Tinner#1);

    result := new MutableHashTable;
    totalIters := 0;

    for kOuter in keys HT1 do (
        cOuter := HT1#kOuter;
        if cOuter == 0 then continue;
        for kInner in keys HT2 do (
            cInner := HT2#kInner;
            coeffPair := cOuter * cInner;
            if coeffPair == 0 then continue;

            Tnew := hpHooksInternalToNestedRows(kOuter, kInner);
            (ht, iters) := hpStraightenRank2EngineFast(Tnew, 100000, false);
            totalIters = totalIters + iters;

            for k in keys ht do (
                c := ht#k * coeffPair;
                if c == 0 then continue;
                if result#?k then result#k = result#k + c
                else result#k = c;
                if result#?k and result#k == 0 then remove(result, k);
            );
        );
    );

    (hpFreezeHT result, totalIters)
);

------------------------------------------------------------------------
-- Straightening of hook tabloids (Section 6 of the paper).
--
-- A hook tabloid of shape lambda is the product of the hook tabloids on
-- the diagonal hooks of lambda, and it is semistandard when every
-- diagonal hook is semistandard and every consecutive pair of diagonal
-- hooks is semistandard as a tabloid of Frobenius rank two.  The
-- straightening algorithm writes a hook tabloid in the basis of the
-- semistandard ones: it first applies the single-hook relation to every
-- diagonal hook, then rewrites the south-east-most nonsemistandard pair
-- of consecutive hooks (rows k..lambda^t_k - 1, columns
-- k..max(lambda_k, lambda_{k+1}) - 1) by the rank two step of Section 6
-- and re-embeds the terms, until no bad pair remains.  A rewrite may
-- break the pairs (k-1, k) and (k+1, k+2), so the engine keeps a
-- worklist ordered by hpTabloidOrderKey, largest tabloid first, and runs
-- it to convergence.  Every term of a step is strictly smaller than its
-- input in the running order of Definition 3.2.3, which is what makes the
-- algorithm terminate; verifyTriangularity checks that inequality on
-- every tabloid of a shape.
--
-- Public interface of this section (every tabloid argument may be a
-- HookTabloid, a list of rows or a Filling; every returned table is keyed
-- by HookTabloids; every producer takes CoefficientRing => K):
--   hookStraighten T             the normal form, HashTable tabloid => c
--                                (Strategy "Automatic", "Rank2" or
--                                "Cokernel"; Progress => n prints)
--   hookStraighten H             the normal form of a linear combination
--   straighteningStep T          one rewrite of the algorithm
--   straighteningObstruction T   the obstruction data of the next rewrite
--   isStepTriangular T           one step decreases the running order
--   verifyTriangularity          the VerificationReport of that check on a
--                                tabloid, a shape and alphabet, or a shape
--                                and content
--   verifyStraighteningAgainstCokernel  the algorithm against the linear
--                                algebra of the Pieri cokernel
--   isHookSemistandard, frobeniusRank, hookTabloids
--   runningVectors, runningIndices, runningCompare  the running order
-- The forms hookStraighten(T, Ring) and hookStraighten RingElement need
-- a hook algebra and are installed in section 09.
------------------------------------------------------------------------

-- the Frobenius rank: the number of diagonal hooks of a partition, or of
-- the shape of a tabloid
frobeniusRank = method(TypicalValue => ZZ);
frobeniusRank List := lambda -> (
    -- a list of lists is a tabloid given by its rows
    if #lambda > 0 and all(lambda, r -> instance(r, List)) then return frobeniusRank tabloid lambda;
    if not instance(lambda,List) or
       any(lambda,x -> not instance(x,ZZ) or x <= 0) or
       any(1..#lambda-1,i -> lambda#(i-1) < lambda#i) then
        error "frobeniusRank: expected a partition (a weakly decreasing list of positive integers)";
    hpFrobeniusRank lambda
);
frobeniusRank HookTabloid := T -> hpFrobeniusRank apply(toList T, row -> #row);
frobeniusRank Filling := F ->
    hpFrobeniusRank apply(hpFillingToRows("frobeniusRank", F), row -> #row);

------------------------------------------------------------
-- Row form helpers: the sub-tabloid of a pair of hooks, contents, and
-- the extraction and embedding of one diagonal hook
------------------------------------------------------------

-- Relative shape of the rank two sub-tabloid spanned by hooks (k, k+1).
-- Rows are indexed k, k+1, ..., (lambda^t_k - 1) in the original tabloid.
-- Relative row 0 = original row k, with cells in columns k..lambda_k-1.
-- Relative row 1 = original row k+1, with cells in columns k..lambda_{k+1}-1.
-- Relative row i (>= 2) = original row k+i, with cells in
--   columns k, k+1 (length 2) if lambda_{k+i} >= k+2,
--   else only column k (length 1) if lambda_{k+i} >= k+1,
--   else excluded.
hpShapeOfHookPair = (lambda, k) -> (
    if k+1 >= #lambda then error "hpShapeOfHookPair: k+1 out of range.";
    nrows := #lambda;
    rel := {lambda#k - k, lambda#(k+1) - k};
    for i from k+2 to nrows - 1 do (
        if lambda#i >= k + 2 then rel = rel | {2}
        else if lambda#i >= k + 1 then rel = rel | {1}
        else break;
    );
    rel
);

hpExtractHookPair = (T, lambda, k) -> (
    rel := hpShapeOfHookPair(lambda, k);
    for i from 0 to #rel - 1 list
        for j from 0 to rel#i - 1 list T#(k + i)#(k + j)
);

hpEmbedHookPair = (T, lambda, k, sub) -> (
    rel := hpShapeOfHookPair(lambda, k);
    Tnew := apply(T, r -> new MutableList from r);
    for i from 0 to #rel - 1 do (
        for j from 0 to rel#i - 1 do (
            Tnew#(k + i)#(k + j) = sub#i#j;
        );
    );
    apply(Tnew, r -> toList r)
);

-- the content vector of a tabloid on the alphabet 1..N
hpTabloidContent = (T, N) -> (
    entries := flatten T;
    apply(N, q -> #select(entries, x -> x == q+1))
);

-- Replace hook k of a row form tabloid by the hook (rt, cf).
hpEmbedHookK = (T0, lambda, k, rt, cf) -> (
    Tnew := apply(T0, r -> new MutableList from r);
    Tnew#k#k = cf#0;
    for j from 0 to #rt - 1 do Tnew#k#(k+1+j) = rt#j;
    idx := 1;
    for i from k+1 to #T0 - 1 do (
        if lambda#i > k then (
            Tnew#i#k = cf#idx;
            idx = idx + 1;
        );
    );
    apply(Tnew, r -> toList r)
);

-- Extract the (rowTail, colFull) of hook k from a row form tabloid.
hpHookOfTabloid = (T, lambda, k) -> (
    rowTail := for j from k+1 to lambda#k - 1 list T#k#j;
    colFull := flatten for i from k to #T - 1 list (
        if lambda#i > k then {T#i#k} else {}
    );
    (rowTail, colFull)
);

-- a table keyed by row lists, re-keyed by HookTabloids (the rows of the
-- engines are validated already, so the constructor is bypassed)
hpTabloidTable = H -> hashTable apply(pairs H, kv -> (new HookTabloid from kv#0) => kv#1);

------------------------------------------------------------
-- Semistandard hook tabloids
------------------------------------------------------------

-- the test on a list of rows; anything that is not a hook tabloid with
-- positive integer entries is not semistandard
hpIsHookSemistandardRows = T -> (
    if not instance(T,List) or any(T,row -> not instance(row,List)) then return false;
    if T == {} then return true;
    lambda := apply(T, r -> #r);
    if any(lambda,x -> x <= 0) or
       (#lambda > 1 and
        any(1..#lambda-1,i -> lambda#(i-1) < lambda#i)) or
       any(flatten T,x -> not instance(x,ZZ) or x <= 0) then return false;
    r := hpFrobeniusRank lambda;
    -- Each individual hook must be canonical: column strictly
    -- increasing, row tail weakly increasing,
    -- and rowTail#0 >= colFull#0 (corner) when rowTail is nonempty.
    for k from 0 to r - 1 do (
        (rt, cf) := hpHookOfTabloid(T, lambda, k);
        if cf =!= sort cf then return false;
        if #cf =!= #(set cf) then return false;
        if rt =!= sort rt then return false;
        if #rt > 0 and rt#0 < cf#0 then return false;
    );
    -- Then each consecutive pair must be rank two semistandard.
    if r <= 1 then return true;
    for k from 0 to r - 2 do (
        sub := hpExtractHookPair(T, lambda, k);
        if not hpIsSemistandardRank2Unchecked sub then return false;
    );
    true
);

isHookSemistandard = method(TypicalValue => Boolean);
isHookSemistandard Thing := T -> false;
isHookSemistandard List := T -> hpIsHookSemistandardRows T;
isHookSemistandard HookTabloid := T -> hpIsHookSemistandardRows toList T;
isHookSemistandard Filling := F -> (
    rows := try hpFillingToRows("isHookSemistandard", F) else null;
    if rows === null then false else hpIsHookSemistandardRows rows
);

-- Pick the SE-most pair (largest k) that is bad, or null if none.
hpFindSEmostBadPair = (T, lambda) -> (
    r := frobeniusRank lambda;
    k := r - 2;
    while k >= 0 do (
        sub := hpExtractHookPair(T, lambda, k);
        if not hpIsSemistandardRank2Unchecked sub then return k;
        k = k - 1;
    );
    null
);

------------------------------------------------------------
-- The general rank engine: a largest-first worklist that resolves bad
-- pairs one at a time.  Returns (HashTable: semistandard rows => coeff,
-- total iterations); the keys are row lists, and the public functions
-- re-key by HookTabloids.
------------------------------------------------------------

hpHookStraightenFromAnyHooks = (caller,T) -> (
    T = hpValidateStraighteningRows(caller,T);
    lambda := apply(T, r -> #r);
    r := frobeniusRank lambda;

    if r == 0 then return (new HashTable from {T => 1_(hpField())}, 0);

    if r == 1 then (
        -- Single hook: row 0 is corner + row tail, column 0 is full column.
        rowTail := drop(T#0, 1);
        colFull := for i from 0 to #T - 1 list T#i#0;
        ht := hpStraightenHookHT(rowTail, colFull);
        out := new MutableHashTable;
        for k in keys ht do (
            rt := k#0;
            cf := k#1;
            rowsNew := for i from 0 to #cf - 1 list (
                if i == 0 then {cf#0} | rt
                else {cf#i}
            );
            out#rowsNew = ht#k;
        );
        return (new HashTable from out, 0);
    );

    if r == 2 then return hpStraightenRank2FromAnyHooks(caller,T);

    -- r >= 3
    -- Step 1: pre-straighten each individual hook of T into its
    -- canonical-hook expansion.  Iteratively expand hook 0, then
    -- hook 1, ..., hook r-1, multiplying coefficients across the
    -- tensor product of the r single-hook expansions.  After this
    -- step every tabloid in `dict` has all hooks in canonical form;
    -- only rank two pair obstructions remain.
    embedHookK := (T0, k, rt, cf) -> hpEmbedHookK(T0, lambda, k, rt, cf);

    dict := new MutableHashTable;
    dict#T = 1_(hpField());
    for k from 0 to r - 1 do (
        nextDict := new MutableHashTable;
        for T0 in keys dict do (
            c0 := dict#T0;
            (rt, cf) := hpHookOfTabloid(T0, lambda, k);
            ht := hpStraightenHookHT(rt, cf);
            for hkey in keys ht do (
                cNew := c0 * (ht#hkey);
                if cNew == 0 then continue;
                Tnew := embedHookK(T0, k, hkey#0, hkey#1);
                if nextDict#?Tnew then nextDict#Tnew = nextDict#Tnew + cNew
                else nextDict#Tnew = cNew;
                if nextDict#Tnew == 0 then remove(nextDict, Tnew);
            );
        );
        dict = nextDict;
    );

    -- Step 2: worklist over rank two pair obstructions, largest tabloid
    -- first (see hpTabloidOrderKey; the sub-pair's running vectors differ
    -- from the full tabloid's by constants, so a rank two rewrite strictly
    -- decreases the full tabloid too).  `todo` holds the pending
    -- coefficients; a popped tabloid that is no longer pending is skipped.
    -- Rank two normal forms of the extracted sub-tabloids are memoized,
    -- since the same pair recurs in many different tabloids.
    todo := new MutableHashTable;
    done := new MutableHashTable;
    N := max flatten T;
    keyCache := new MutableHashTable;
    keyOf := U -> (if not keyCache#?U then keyCache#U = hpTabloidOrderKey(U, N); keyCache#U);
    heap := hpHeapNew();
    for T0 in keys dict do (todo#T0 = dict#T0; hpHeapPush(heap, keyOf T0, T0));
    subMemo := hpFieldCache(hpSubPairMemoCache, hpField());

    iters := 0;

    while heap#"size" > 0 do (
        T0 := (hpHeapPop heap)#1;
        if not todo#?T0 then continue;
        c0 := todo#T0;
        remove(todo, T0);
        if c0 == 0 then continue;

        iters = iters + 1;
        if iters > 1000000 then hpFail "HookPieri: the straightening exceeded 1000000 pair rewrites";
        if hpState#"progress" > 0 and iters % hpState#"progress" == 0 then (
            print("HookPieri: pair rewrites=" | toString iters | " pending=" |
                toString heap#"size" | " done=" | toString(#done));
            stdio << flush;
        );

        kBad := hpFindSEmostBadPair(T0, lambda);
        if kBad === null then (
            hpAddTerm(done, T0, c0);
        ) else (
            sub := hpExtractHookPair(T0, lambda, kBad);
            htSub := if subMemo#?sub then subMemo#sub else (
                subMemo#sub = first hpStraightenRank2FromAnyHooks(caller,sub));
            for newSub in keys htSub do (
                cNew := c0 * (htSub#newSub);
                if cNew == 0 then continue;
                Tnew := hpEmbedHookPair(T0, lambda, kBad, newSub);
                wasPresent := todo#?Tnew;
                if wasPresent then todo#Tnew = todo#Tnew + cNew else todo#Tnew = cNew;
                if todo#Tnew == 0 then remove(todo, Tnew)
                else if not wasPresent then hpHeapPush(heap, keyOf Tnew, Tnew);
            );
        );
    );

    (new HashTable from done, iters)
);

-- run f() printing a progress line every `progress` rewrites
hpWithProgress = (caller, progress, f) -> (
    -- hpFail so that the message survives an enclosing hpWithField
    if not instance(progress,ZZ) or progress < 0 then
        hpFail(caller | ": Progress must be a nonnegative integer");
    if progress == 0 then return f();
    old := hpState#"progress";
    hpState#"progress" = progress;
    hpLastError = null;
    result := try f() else (
        hpState#"progress" = old;
        error(if hpLastError =!= null then hpLastError
            else caller | ": the straightening failed; rerun without Progress to see the message");
    );
    hpState#"progress" = old;
    result
);

------------------------------------------------------------------------
-- hookStraighten: the normal form of a hook tabloid, or of a linear
-- combination of hook tabloids, in the semistandard basis.  Strategy
-- "Automatic" runs the algorithm above, "Rank2" runs the rank two engine
-- alone (the input must have Frobenius rank two), and "Cokernel" computes
-- the normal form by linear algebra on the Pieri relations of the weight
-- space (below), which involves no straightening step at all.
------------------------------------------------------------------------

hpValidateStrategy = (caller, strategy) -> (
    if not member(strategy, {"Automatic", "Rank2", "Cokernel"}) then
        error(caller | ": Strategy must be \"Automatic\", \"Rank2\" or \"Cokernel\"");
    strategy
);

-- the Rank2 strategy needs a rank two input; checked before the field is
-- set so that the message reaches the user unchanged
hpCheckStrategyRank = (caller, T, strategy) -> (
    if strategy === "Rank2" and hpFrobeniusRank apply(T, row -> #row) != 2 then
        error(caller | ": Strategy => \"Rank2\" expects a hook tabloid of Frobenius rank two");
);

-- the normal form of validated rows by the chosen strategy: rows => c
hpStraightenRowsBy = (caller, T, strategy) -> (
    if strategy === "Cokernel" then return hpCokernelNormalFormRows(caller, T);
    if strategy === "Rank2" then return first hpStraightenRank2FromAnyHooks(caller, T);
    first hpHookStraightenFromAnyHooks(caller, T)
);

-- the (HashTable HookTabloid => c, iteration count) form, for the
-- benchmark scripts (the count is the number of pair rewrites of the
-- worklist; it is zero in rank at most one and for the Cokernel strategy)
hpHookStraightenCount = method(Options => {CoefficientRing => QQ, Strategy => "Automatic", Progress => 0});
hpHookStraightenCount BasicList := opts -> T -> (
    T = hpValidateStraighteningRows("hookStraighten", T);
    strategy := hpValidateStrategy("hookStraighten", opts#Strategy);
    hpCheckStrategyRank("hookStraighten", T, strategy);
    K := hpValidateCoefficientRing("hookStraighten", opts#CoefficientRing);
    (H, iters) := hpWithField(K, () -> hpWithProgress("hookStraighten", opts#Progress, () -> (
        if strategy === "Cokernel" then (hpCokernelNormalFormRows("hookStraighten", T), 0)
        else if strategy === "Rank2" then hpStraightenRank2FromAnyHooks("hookStraighten", T)
        else hpHookStraightenFromAnyHooks("hookStraighten", T))));
    (hpTabloidTable H, iters)
);

-- no TypicalValue: the (Thing, Ring) and RingElement forms of the algebra
-- section return ring elements
hookStraighten = method(Options => {CoefficientRing => QQ, Strategy => "Automatic", Progress => 0});

hpHookStraighten = (T, opts) -> (
    T = hpValidateStraighteningRows("hookStraighten", T);
    strategy := hpValidateStrategy("hookStraighten", opts#Strategy);
    hpCheckStrategyRank("hookStraighten", T, strategy);
    K := hpValidateCoefficientRing("hookStraighten", opts#CoefficientRing);
    hpTabloidTable hpWithField(K, () -> hpWithProgress("hookStraighten", opts#Progress,
        () -> hpStraightenRowsBy("hookStraighten", T, strategy)))
);

hookStraighten HookTabloid := opts -> T -> hpHookStraighten(toList T, opts);
hookStraighten List := opts -> T -> hpHookStraighten(T, opts);
hookStraighten Filling := opts -> F -> hpHookStraighten(F, opts);
-- one hook given by its row tail and its full column
hookStraighten(List, List) := opts -> (rowTail, colFull) ->
    hpHookStraighten(hpNativeToRows("hookStraighten", rowTail, colFull), opts);
-- a linear combination: the normal forms of the keys, weighted by the
-- values and summed; the values are numbers or elements of the field
hookStraighten HashTable := opts -> H -> (
    strategy := hpValidateStrategy("hookStraighten", opts#Strategy);
    K := hpValidateCoefficientRing("hookStraighten", opts#CoefficientRing);
    combination := apply(pairs H, kv -> (
        T := hpValidateStraighteningRows("hookStraighten", kv#0);
        hpCheckStrategyRank("hookStraighten", T, strategy);
        if not (instance(kv#1, ZZ) or instance(kv#1, QQ) or instance(kv#1, RingElement)) then
            error "hookStraighten: the values of the table must be coefficients";
        (T, kv#1)));
    hpTabloidTable hpWithField(K, () -> hpWithProgress("hookStraighten", opts#Progress, () -> (
        out := new MutableHashTable;
        for term in combination do (
            nf := hpStraightenRowsBy("hookStraighten", term#0, strategy);
            for U in keys nf do hpAddTerm(out, U, nf#U * term#1);
        );
        new HashTable from out)))
);

------------------------------------------------------------------------
-- One local step of the straightening algorithm, and triangularity.
--
-- straighteningStep T performs exactly one rewrite of the algorithm on a
-- hook tabloid T of any rank: if a diagonal hook is not semistandard, the
-- single-hook relation (6.1a) on the leftmost such hook; otherwise, in rank
-- two, the row or column step of Section 6 attached to the first
-- obstruction, and in rank r >= 3 the same step applied to the
-- south-east-most nonsemistandard consecutive pair of hooks and
-- re-embedded.  It returns the rewrite T = sum_U c_U U as a HashTable
-- keyed by HookTabloids; a semistandard T returns {T => 1}.
--
-- Every term U of a step is strictly smaller than T in the running order
-- of Definition 3.2.3 (the paper's triangularity statements); since all
-- terms have the content of T and only finitely many tabloids of a given
-- shape and content exist, this alone proves that the algorithm terminates
-- on every tabloid of that shape and content.  verifyTriangularity checks
-- the inequality for one step on every nonsemistandard tabloid of a shape
-- and alphabet (or a shape and content), without running the algorithm.
------------------------------------------------------------------------

hpRequireCanonicalHooks = (caller, T, lambda) -> (
    r := frobeniusRank lambda;
    for k from 0 to r-1 do (
        (rt, cf) := hpHookOfTabloid(T, lambda, k);
        if not hpIsCanonicalHook {rt, cf} then error(caller |
            ": diagonal hook " | toString(k+1) | " of the tabloid is not semistandard" |
            " (straighteningStep applies the single-hook relation to it first;" |
            " hookStraighten straightens everything)");
    );
);

hpValidateObstructionOption = (caller, kind) -> (
    if not member(kind, {"Automatic","row","column"}) then
        error(caller | ": Obstruction must be \"Automatic\", \"row\" or \"column\"");
    kind
);

hpValidateEngineStep = (caller, engine) -> (
    if not instance(engine, Boolean) then error(caller | ": EngineStep must be Boolean");
    engine
);

-- the index of the pair the algorithm rewrites next: for rank two, 0 when
-- the tabloid is not semistandard; for rank >= 3 the south-east-most bad
-- consecutive pair; null when the tabloid is semistandard
hpNextBadPair = (T, lambda, r) -> (
    if r == 2 then (if hpIsSemistandardRank2Unchecked T then null else 0)
    else hpFindSEmostBadPair(T, lambda)
);

-- one rewrite on validated rows: HashTable rows => coefficient
hpStraighteningStepRows = (caller, T, kind, engine) -> (
    one := 1_(hpField());
    lambda := apply(T, row -> #row);
    r := frobeniusRank lambda;
    if r == 0 then return new HashTable from {T => one};
    -- (i) a diagonal hook that is not semistandard: the single-hook
    -- relation (6.1a) on the leftmost one
    for k from 0 to r-1 do (
        (rt, cf) := hpHookOfTabloid(T, lambda, k);
        if not hpIsCanonicalHook {rt, cf} then (
            ht := hpStraightenHookHT(rt, cf);
            out := new MutableHashTable;
            for hkey in keys ht do
                hpAddTerm(out, hpEmbedHookK(T, lambda, k, hkey#0, hkey#1), ht#hkey);
            return new HashTable from out;
        );
    );
    if r == 1 then return new HashTable from {T => one};
    -- (ii) the rank two step on the next bad pair
    kBad := hpNextBadPair(T, lambda, r);
    if kBad === null then return new HashTable from {T => one};
    sub := if r == 2 then T else hpExtractHookPair(T, lambda, kBad);
    H := if engine then first hpStraightenRank2FromAnyHooks(caller, sub)
        else hpStraightenStepRank2(sub, kind);
    if r == 2 then return H;
    out := new MutableHashTable;
    for U in keys H do hpAddTerm(out, hpEmbedHookPair(T, lambda, kBad, U), H#U);
    new HashTable from out
);

straighteningStep = method(Options => {Obstruction => "Automatic", EngineStep => false,
    CoefficientRing => QQ}, TypicalValue => HashTable);
hpStraighteningStep = (T, opts) -> (
    T = hpValidateStraighteningRows("straighteningStep", T);
    kind := hpValidateObstructionOption("straighteningStep", opts#Obstruction);
    engine := hpValidateEngineStep("straighteningStep", opts#EngineStep);
    K := hpValidateCoefficientRing("straighteningStep", opts#CoefficientRing);
    hpTabloidTable hpWithField(K, () -> hpStraighteningStepRows("straighteningStep", T, kind, engine))
);
straighteningStep HookTabloid := opts -> T -> hpStraighteningStep(toList T, opts);
straighteningStep List := opts -> T -> hpStraighteningStep(T, opts);
straighteningStep Filling := opts -> F -> hpStraighteningStep(F, opts);

-- the obstruction data of the pair the algorithm rewrites next, together
-- with everything the rank two step computes on it: a string keyed
-- diagnostic record
straighteningObstruction = method(Options => {Obstruction => "Automatic", CoefficientRing => QQ},
    TypicalValue => HashTable);
hpStraighteningObstructionRows = (T, kind) -> (
    lambda := apply(T, row -> #row);
    r := frobeniusRank lambda;
    kBad := hpNextBadPair(T, lambda, r);
    one := 1_(hpField());
    if kBad === null then return new HashTable from {
        "obstructionType" => "none", "input" => new HookTabloid from T,
        "pairIndex" => null, "subTabloid" => null,
        "step" => new HashTable from {(new HookTabloid from T) => one},
        "message" => "the tabloid is semistandard"};
    sub := if r == 2 then T else hpExtractHookPair(T, lambda, kBad);
    D := hpStraightenStepRank2Data(sub, kind);
    embed := H -> if r == 2 then hpTabloidTable H else
        hpTabloidTable hashTable apply(pairs H, kv -> hpEmbedHookPair(T, lambda, kBad, kv#0) => kv#1);
    new HashTable from (pairs D#"localObstructionData" | {
        "input" => new HookTabloid from T,
        "pairIndex" => kBad,
        "subTabloid" => new HookTabloid from sub,
        "localObstructionData" => D#"localObstructionData",
        "rawImage" => hpTabloidTable D#"rawImage",
        "origCoeffInRawImage" => D#"origCoeffInRawImage",
        "normalizedImage" => hpTabloidTable D#"normalizedImage",
        "rewrite" => hpTabloidTable D#"rewrite",
        "step" => embed D#"rewrite",
        "internal" => D})
);
hpStraighteningObstruction = (T, opts) -> (
    T = hpValidateStraighteningRows("straighteningObstruction", T);
    kind := hpValidateObstructionOption("straighteningObstruction", opts#Obstruction);
    K := hpValidateCoefficientRing("straighteningObstruction", opts#CoefficientRing);
    lambda := apply(T, row -> #row);
    if frobeniusRank lambda < 2 then
        error "straighteningObstruction: expected a hook tabloid of Frobenius rank at least two";
    hpRequireCanonicalHooks("straighteningObstruction", T, lambda);
    hpWithField(K, () -> hpStraighteningObstructionRows(T, kind))
);
straighteningObstruction HookTabloid := opts -> T -> hpStraighteningObstruction(toList T, opts);
straighteningObstruction List := opts -> T -> hpStraighteningObstruction(T, opts);
straighteningObstruction Filling := opts -> F -> hpStraighteningObstruction(F, opts);

------------------------------------------------------------
-- Triangularity of one step and of a whole shape
------------------------------------------------------------

-- the running vectors of a valid row form tabloid, first stage first
-- (the public runningVectors with the validation removed)
hpRunningVectorsFast = (T, N) -> apply(reverse hpTabloidOrderKey(T, N), v -> drop(v, 1));

-- the symbol of a comparison code of hpRunningCompareVectors
hpRunningSymbol = code -> (
    if code === -1 then symbol <
    else if code === 1 then symbol >
    else if code === 0 then symbol ==
    else incomparable
);

-- the StepTriangularity report of one step on validated rows
hpStepTriangularityRows = (caller, T, kind, engine) -> (
    N := if #T == 0 then 0 else max flatten T;
    H := hpStraighteningStepRows(caller, T, kind, engine);
    semistandard := hpIsHookSemistandardRows T;
    lambda := apply(T, row -> #row);
    hookRelation := any(frobeniusRank lambda, k -> not hpIsCanonicalHook toList hpHookOfTabloid(T, lambda, k));
    vT := hpRunningVectorsFast(T, N);
    contentT := hpTabloidContent(T, N);
    terms := for U in keys H list (
        if U == T then continue;
        {H#U, new HookTabloid from U, hpRunningSymbol hpRunningCompareVectors(hpRunningVectorsFast(U, N), vT)}
    );
    failures := select(terms, t -> t#2 =!= symbol <);
    contentOK := all(keys H, U -> hpTabloidContent(U, N) == contentT);
    -- the single-hook relation permutes the entries of one hook and
    -- leaves the running vectors unchanged; it is applied at most once
    -- per hook, so it is not a triangularity question
    passed := (hookRelation or #failures == 0) and contentOK;
    hpVerificationReport("StepTriangularity", {
        "input" => new HookTabloid from T,
        "semistandard" => semistandard,
        "hookRelation" => hookRelation,
        "step" => hpTabloidTable H,
        "terms" => terms,
        "failures" => failures,
        "contentPreserved" => contentOK,
        "passed" => passed,
        "conclusion" => (
            if semistandard then "the tabloid is semistandard, so the step is the identity"
            else if not contentOK then "a term of the step has a different content"
            else if hookRelation then "the step is the single-hook relation, which permutes the entries of one hook"
            else if passed then "every term of the step is strictly smaller in the running order"
            else "a term of the step is not strictly smaller in the running order")})
);

hpVerifyStepTriangularity = (T, opts) -> (
    T = hpValidateStraighteningRows("verifyTriangularity", T);
    kind := hpValidateObstructionOption("verifyTriangularity", opts#Obstruction);
    engine := hpValidateEngineStep("verifyTriangularity", opts#EngineStep);
    K := hpValidateCoefficientRing("verifyTriangularity", opts#CoefficientRing);
    hpWithField(K, () -> hpStepTriangularityRows("verifyTriangularity", T, kind, engine))
);

-- the Triangularity report of one step on every tabloid of a list
hpVerifyTriangularity = (lambda, tabloids, restriction, value, N, kind, engine) -> (
    t0 := cpuTime();
    steps := 0; maxTerms := 0; termsChecked := 0; zeroSteps := 0;
    semistandard := 0; incomparableTerms := 0; contentViolations := 0;
    violations := {}; firstViolation := null;
    for T in tabloids do (
        if hpIsHookSemistandardRows T then (semistandard = semistandard + 1; continue);
        H := hpStraighteningStepRows("verifyTriangularity", T, kind, engine);
        steps = steps + 1;
        if #H > maxTerms then maxTerms = #H;
        if #H == 0 then zeroSteps = zeroSteps + 1;
        vT := hpRunningVectorsFast(T, N);
        contentT := hpTabloidContent(T, N);
        for U in keys H do (
            if U == T then continue;
            termsChecked = termsChecked + 1;
            code := hpRunningCompareVectors(hpRunningVectorsFast(U, N), vT);
            contentOK := hpTabloidContent(U, N) == contentT;
            if code =!= -1 or not contentOK then (
                if code === null then incomparableTerms = incomparableTerms + 1;
                if not contentOK then contentViolations = contentViolations + 1;
                violations = append(violations, {new HookTabloid from T, new HookTabloid from U});
                if firstViolation === null then firstViolation = {
                    new HookTabloid from T, new HookTabloid from U,
                    if not contentOK then "the term has a different content"
                    else if code === null then "the running vectors are incomparable at their last disagreement"
                    else if code === 0 then "the running vectors agree"
                    else "the term is larger in the running order"};
            );
        );
    );
    passed := #violations == 0;
    hpVerificationReport("Triangularity", {
        "shape" => lambda,
        "restriction" => restriction,
        "restrictionValue" => value,
        "obstruction" => kind,
        "engine" => engine,
        "tabloids" => #tabloids,
        "semistandard" => semistandard,
        "steps" => steps,
        "terms" => termsChecked,
        "maxTerms" => maxTerms,
        "zeroSteps" => zeroSteps,
        "incomparable" => incomparableTerms,
        "contentViolations" => contentViolations,
        "violations" => violations,
        "firstViolation" => firstViolation,
        "seconds" => cpuTime() - t0,
        "passed" => passed,
        "conclusion" => (if passed then
            "every step strictly decreases the running order: hookStraighten terminates on this set"
            else "a step does not decrease the running order")})
);

hpValidatePartition = (caller, lambda) -> (
    if not instance(lambda, List) or #lambda == 0 or
       any(lambda, x -> not instance(x, ZZ) or x <= 0) or
       any(1..#lambda-1, i -> lambda#(i-1) < lambda#i) then
        error(caller | ": expected a partition as a weakly decreasing list of positive integers");
);

hpValidateContent = (caller, lambda, content) -> (
    if not instance(content, List) or #content == 0 or
       any(content, x -> not instance(x, ZZ) or x < 0) or sum content != sum lambda then
        error(caller | ": the content must be a list of nonnegative integers summing to the size of the shape");
);

hpValidateAlphabet = (caller, n) -> (
    if not instance(n, ZZ) or n < 1 then error(caller | ": the alphabet size must be a positive integer");
);

-- all hook tabloids of a shape: products of semistandard diagonal hooks,
-- with entries in 1..n or of a given content, as HookTabloids
hookTabloids = method(TypicalValue => List);
hookTabloids(List, ZZ) := (lambda, n) -> (
    hpValidatePartition("hookTabloids", lambda);
    hpValidateAlphabet("hookTabloids", n);
    apply(hpAllHookTabloids(lambda, n), T -> new HookTabloid from T)
);
hookTabloids(List, List) := (lambda, content) -> (
    hpValidatePartition("hookTabloids", lambda);
    hpValidateContent("hookTabloids", lambda, content);
    apply(hpAllHookTabloidsWeight(lambda, #content, content), T -> new HookTabloid from T)
);

verifyTriangularity = method(Options => {Obstruction => "Automatic", EngineStep => false,
    CoefficientRing => QQ}, TypicalValue => VerificationReport);
verifyTriangularity(List, ZZ) := opts -> (lambda, n) -> (
    hpValidatePartition("verifyTriangularity", lambda);
    hpValidateAlphabet("verifyTriangularity", n);
    kind := hpValidateObstructionOption("verifyTriangularity", opts#Obstruction);
    engine := hpValidateEngineStep("verifyTriangularity", opts#EngineStep);
    K := hpValidateCoefficientRing("verifyTriangularity", opts#CoefficientRing);
    hpWithField(K, () -> hpVerifyTriangularity(lambda, hpAllHookTabloids(lambda, n),
        "alphabet", n, n, kind, engine))
);
verifyTriangularity(List, List) := opts -> (lambda, content) -> (
    hpValidatePartition("verifyTriangularity", lambda);
    hpValidateContent("verifyTriangularity", lambda, content);
    kind := hpValidateObstructionOption("verifyTriangularity", opts#Obstruction);
    engine := hpValidateEngineStep("verifyTriangularity", opts#EngineStep);
    K := hpValidateCoefficientRing("verifyTriangularity", opts#CoefficientRing);
    hpWithField(K, () -> hpVerifyTriangularity(lambda,
        hpAllHookTabloidsWeight(lambda, #content, content), "content", content, #content, kind, engine))
);
-- one tabloid: the StepTriangularity report of one step
verifyTriangularity HookTabloid := opts -> T -> hpVerifyStepTriangularity(toList T, opts);
verifyTriangularity List := opts -> T -> hpVerifyStepTriangularity(T, opts);
verifyTriangularity Filling := opts -> F -> hpVerifyStepTriangularity(F, opts);

isStepTriangular = method(Options => {Obstruction => "Automatic", EngineStep => false,
    CoefficientRing => QQ}, TypicalValue => Boolean);
isStepTriangular HookTabloid := opts -> T -> (hpVerifyStepTriangularity(toList T, opts))#"passed";
isStepTriangular List := opts -> T -> (hpVerifyStepTriangularity(T, opts))#"passed";
isStepTriangular Filling := opts -> F -> (hpVerifyStepTriangularity(F, opts))#"passed";

------------------------------------------------------------------------
-- The normal form from the cokernel of the Pieri relations.
--
-- For a hook tabloid T of shape lambda and content w, let W be the span
-- of all hook tabloids of shape lambda and content w (all tuples of
-- semistandard hooks of the diagonal hook shapes).  The degree lambda
-- relations of the universal hook algebra restricted to W are the images
-- of the crossed-hook Pieri injections of every pair of hooks (i,j), i<j,
-- with the remaining hooks fixed (Section 3.1: the relation space
-- R_{(a,b),(c,d)} is the image of Psi_{a-c,0}).  The semistandard tabloids
-- form a complement of that relation space, and the coordinates of T in
-- that complement are its normal form.  No straightening algorithm is
-- involved: this is linear algebra on the weight space, and it is the
-- reference against which hookStraighten is checked.  The relation data
-- of a weight space is memoized per (shape, content, field), so that the
-- Cokernel strategy on a weight space costs one elimination.
------------------------------------------------------------------------

hpHookTypesOfShape = lambda -> (
    conj := hpConjugatePartition lambda;
    apply(frobeniusRank lambda, k -> {lambda#k - k - 1, conj#k - k - 1})
);

-- expand a tabloid whose hooks need not be semistandard into canonical-hook
-- tabloids (the single-hook relations only): HashTable rows => coefficient
hpCanonicalHookExpansion = T -> (
    lambda := apply(T, row -> #row);
    r := frobeniusRank lambda;
    dict := new MutableHashTable;
    dict#T = 1_(hpField());
    for k from 0 to r-1 do (
        nextDict := new MutableHashTable;
        for T0 in keys dict do (
            (rt, cf) := hpHookOfTabloid(T0, lambda, k);
            ht := hpStraightenHookHT(rt, cf);
            hooks0 := apply(r, l -> toList hpHookOfTabloid(T0, lambda, l));
            for hkey in keys ht do (
                cNew := dict#T0 * ht#hkey;
                if cNew == 0 then continue;
                Tnew := hpAssembleHookTabloid(lambda, replace(k, {hkey#0, hkey#1}, hooks0));
                hpAddTerm(nextDict, Tnew, cNew);
            );
        );
        dict = nextDict;
    );
    new HashTable from dict
);

hpCokernelRelationData = new Type of HashTable;
hpCokernelDataCache = new MutableHashTable;

-- the weight space of shape lambda and content w with its relations,
-- memoized per field
hpCokernelData = (lambda, w) -> (
    memo := hpFieldCache(hpCokernelDataCache, hpField());
    memoKey := (lambda, w);
    if memo#?memoKey then return memo#memoKey;
    N := #w;
    kk := (hpField());
    class := hpAllHookTabloidsWeight(lambda, N, w);
    if #class == 0 then hpFail "hookStraighten: no hook tabloids of this shape and content";
    idx := hashTable apply(#class, i -> class#i => i);
    r := frobeniusRank lambda;
    types := hpHookTypesOfShape lambda;
    seen := new MutableHashTable;
    relations := {};
    for X in class do (
        hooksX := apply(r, l -> toList hpHookOfTabloid(X, lambda, l));
        for i from 0 to r-2 do for j from i+1 to r-1 do (
            rest := apply(r, l -> if l == i or l == j then null else hooksX#l);
            pairW := hpTabloidContent({hooksX#i#0 | hooksX#i#1 | hooksX#j#0 | hooksX#j#1}, N);
            key := (i, j, rest, pairW);
            if seen#?key then continue;
            seen#key = true;
            data := hookInjectionMatrixWeight(types#i#0+1, types#i#1, types#j#0+1, types#j#1, N, pairW);
            M := data#0; cod := data#2;
            cols := entries transpose M;
            for col in cols do (
                vec := new MutableHashTable;
                for q from 0 to #cod-1 do if col#q != 0 then (
                    hooksU := replace(j, cod#q#1, replace(i, cod#q#0, hooksX));
                    U := hpAssembleHookTabloid(lambda, hooksU);
                    if not idx#?U then hpFail "hookStraighten: a Pieri image left the weight space";
                    vec#(idx#U) = col#q;
                );
                if #vec > 0 then relations = append(relations, new HashTable from vec);
            );
        );
    );
    standard := select(class, hpIsHookSemistandardRows);
    -- an echelon basis of the relation space, computed once; the semistandard
    -- tabloids must be a complement: the relations have rank
    -- #class - #standard, and no pivot lies on a semistandard coordinate,
    -- i.e. every semistandard basis vector is already reduced
    R := mutableMatrix(kk, #class, max(1, #relations), Dense => false);
    for c from 0 to #relations-1 do for rowIndex in keys relations#c do
        R_(rowIndex, c) = relations#c#rowIndex;
    R = matrix R;
    G := gb R;
    relationRank := numColumns gens G;
    if relationRank != #class - #standard then hpFail(
        "hookStraighten: the Pieri relations of shape " | toString lambda | " and content " |
        toString w | " have rank " | toString relationRank |
        " but the semistandard complement needs " | toString(#class - #standard) |
        (if char kk > 0 then " (characteristic " | toString char kk | ")" else ""));
    S := mutableMatrix(kk, #class, max(1, #standard), Dense => false);
    for t from 0 to #standard-1 do S_(idx#(standard#t), t) = 1_kk;
    S = matrix S;
    if #standard > 0 and S % G != S then
        hpFail "hookStraighten: a semistandard tabloid is not reduced modulo the Pieri relations";
    memo#memoKey = new hpCokernelRelationData from {
        "shape" => lambda, "content" => w, "class" => class, "index" => idx,
        "standard" => standard, "standardIndex" => hashTable apply(#standard, t -> idx#(standard#t) => t),
        "groebner" => G, "numberOfRelations" => #relations, "relationRank" => relationRank
    }
);

-- coordinates of the tabloid with index t in the semistandard complement:
-- reduce its basis vector modulo the relation space; rows => coefficient
hpCokernelReduce = (D, t) -> (
    G := D#"groebner"; kk := ring gens G;
    N := #(D#"class");
    e := mutableMatrix(kk, N, 1); e_(t, 0) = 1_kk; e = matrix e;
    r := e % G;
    standardIndex := D#"standardIndex";
    new HashTable from for i from 0 to N-1 list (
        c := r_(i, 0);
        if c == 0 then continue;
        if not standardIndex#?i then hpFail "hookStraighten: the cokernel reduction is not supported on semistandard tabloids";
        D#"standard"#(standardIndex#i) => c)
);

-- the normal form (rows => coefficient) of validated rows via the cokernel
hpCokernelNormalFormRows = (caller, T) -> (
    lambda := apply(T, row -> #row);
    if #T == 0 then return new HashTable from {T => 1_(hpField())};
    N := max flatten T;
    w := hpTabloidContent(T, N);
    expansion := hpCanonicalHookExpansion T;
    -- a repeated column entry in a diagonal hook makes the tabloid zero
    -- before any relation is needed
    if #expansion == 0 then return new HashTable from {};
    D := hpCokernelData(lambda, w);
    out := new MutableHashTable;
    for T0 in keys expansion do (
        nf := hpCokernelReduce(D, D#"index"#T0);
        for U in keys nf do hpAddTerm(out, U, expansion#T0 * nf#U);
    );
    new HashTable from out
);

-- compare the algorithm with the cokernel on whole weight spaces
hpVerifyAgainstCokernel = (lambda, contents, restriction, value) -> (
    t0 := cpuTime();
    tabloids := 0; agreements := 0; disagreements := {}; relations := 0;
    for w in contents do (
        D := hpCokernelData(lambda, w);
        relations = relations + D#"numberOfRelations";
        class := D#"class";
        for t from 0 to #class-1 do (
            tabloids = tabloids + 1;
            nfC := hpCokernelReduce(D, t);
            nfA := first hpHookStraightenFromAnyHooks("verifyStraighteningAgainstCokernel", class#t);
            if #nfC == #nfA and all(keys nfC, U -> nfA#?U and nfA#U == nfC#U) then
                agreements = agreements + 1
            else disagreements = append(disagreements,
                {new HookTabloid from class#t, hpTabloidTable nfA, hpTabloidTable nfC});
        );
    );
    passed := #disagreements == 0;
    hpVerificationReport("Cokernel", {
        "shape" => lambda,
        "restriction" => restriction,
        "restrictionValue" => value,
        "tabloids" => tabloids,
        "relations" => relations,
        "agreements" => agreements,
        "disagreements" => disagreements,
        "seconds" => cpuTime() - t0,
        "passed" => passed,
        "conclusion" => (if passed then
            "hookStraighten equals the cokernel normal form on every tabloid of this set"
            else "hookStraighten differs from the cokernel normal form; see the disagreements")})
);

-- the contents of all hook tabloids of shape lambda with entries in 1..n
hpContentsOfShape = (lambda, n) -> (
    unique apply(hpAllHookTabloids(lambda, n), T -> hpTabloidContent(T, n))
);

verifyStraighteningAgainstCokernel = method(Options => {CoefficientRing => QQ},
    TypicalValue => VerificationReport);
verifyStraighteningAgainstCokernel(List, ZZ) := opts -> (lambda, n) -> (
    hpValidatePartition("verifyStraighteningAgainstCokernel", lambda);
    hpValidateAlphabet("verifyStraighteningAgainstCokernel", n);
    K := hpValidateCoefficientRing("verifyStraighteningAgainstCokernel", opts#CoefficientRing);
    hpWithField(K, () -> hpVerifyAgainstCokernel(lambda, hpContentsOfShape(lambda, n), "alphabet", n))
);
verifyStraighteningAgainstCokernel(List, List) := opts -> (lambda, content) -> (
    hpValidatePartition("verifyStraighteningAgainstCokernel", lambda);
    hpValidateContent("verifyStraighteningAgainstCokernel", lambda, content);
    K := hpValidateCoefficientRing("verifyStraighteningAgainstCokernel", opts#CoefficientRing);
    hpWithField(K, () -> hpVerifyAgainstCokernel(lambda, {content}, "content", content))
);

------------------------------------------------------------
-- Frobenius / diagonal-hook utilities
------------------------------------------------------------

-- unprefixed: used by the paper's audit scripts under debug
armLength = (lambda,t) -> (
    -- t is 1-based
    (lambda#(t-1)) - t
);

------------------------------------------------------------
-- Boxes are encoded as pairs {r,c}, 1-based
------------------------------------------------------------

hpDiagHookBoxes = (lambda,t) -> (
    lamT := hpConjugatePartition lambda;
    rowBoxes := apply((lambda#(t-1)) - t + 1, j -> {t, t+j});
    colBoxes := apply((lamT#(t-1)) - t, i -> {t+1+i, t});
    rowBoxes | colBoxes
);

hpTruncDiagHookBoxes = (lambda,t,s) -> (
    -- 0 <= s <= armLength(lambda,t)
    lamT := hpConjugatePartition lambda;
    rowBoxes := apply(s+1, j -> {t, t+j}); -- includes diagonal box
    colBoxes := apply((lamT#(t-1)) - t, i -> {t+1+i, t});
    rowBoxes | colBoxes
);

hpRunningRegionBoxes = (lambda,t,s) -> (
    prevHooks := flatten apply(t-1, i -> hpDiagHookBoxes(lambda,i+1));
    prevHooks | hpTruncDiagHookBoxes(lambda,t,s)
);

------------------------------------------------------------
-- Read entries from a tableau at specified boxes
------------------------------------------------------------

hpEntriesAtBoxes = (T, boxes) -> apply(boxes, b -> (
    r := b#0;
    c := b#1;
    (T#(r-1))#(c-1)
));

------------------------------------------------------------
-- Cumulative vectors V_{t,s}(T) and the running order
------------------------------------------------------------

hpRunningCountVector = (T,t,s,N) -> (
    lambda := hpShapeOfTabloid T;
    vals := hpEntriesAtBoxes(T, hpRunningRegionBoxes(lambda,t,s));
    apply(N, q -> #(select(vals, x -> x <= q+1)))
);

hpRunningIndexPairs = lambda -> (
    r := hpFrobeniusRank lambda;
    flatten apply(r, i -> (
        t := i+1;
        a := armLength(lambda,t);
        apply(a+1, s -> {t,s})
    ))
);

-- the running partial order on precomputed running vector sequences:
-- decide at the LAST index where they differ; there T <= U when
-- V(U) <= V(T) coordinatewise.  Returns -1 (T < U), 1 (T > U), 0 (equal
-- vectors) or null (incomparable).
hpRunningCompareVectors = (vT,vU) -> (
    if #vT == 0 then return 0;
    i0 := null;
    for i from 0 to #vT-1 do if vT#i =!= vU#i then i0 = i;
    if i0 === null then return 0;
    a := vT#i0; b := vU#i0;
    if all(#a, q -> b#q <= a#q) then return -1;
    if all(#a, q -> a#q <= b#q) then return 1;
    null
);

-- the running vectors of a tabloid on the alphabet 1..N; N defaults to
-- the largest entry
hpRunningVectors = (T, N) -> (
    T = hpValidateStraighteningRows("runningVectors", T);
    if N === null then N = hpMaxEntryTabloid T;
    if not instance(N,ZZ) or N < 0 then
        error "runningVectors: N must be a nonnegative integer";
    if hpMaxEntryTabloid T > N then
        error "runningVectors: N must be at least the largest entry of the tabloid";
    hpRunningVectorsFast(T,N)
);

runningVectors = method(TypicalValue => List);
runningVectors(HookTabloid, ZZ) := (T, N) -> hpRunningVectors(toList T, N);
runningVectors(List, ZZ) := (T, N) -> hpRunningVectors(T, N);
runningVectors(Filling, ZZ) := (F, N) -> hpRunningVectors(F, N);
runningVectors HookTabloid := T -> hpRunningVectors(toList T, null);
runningVectors List := T -> hpRunningVectors(T, null);
runningVectors Filling := F -> hpRunningVectors(F, null);

-- the running indices {t, s} of a shape in the order of the vectors
runningIndices = method(TypicalValue => List);
runningIndices List := lambda -> (
    -- a list of lists is a tabloid given by its rows
    if #lambda > 0 and all(lambda, r -> instance(r, List)) then return runningIndices tabloid lambda;
    hpValidatePartition("runningIndices", lambda);
    hpRunningIndexPairs lambda
);
runningIndices HookTabloid := T -> hpRunningIndexPairs hpShapeOfTabloid toList T;
runningIndices Filling := F ->
    hpRunningIndexPairs hpShapeOfTabloid hpFillingToRows("runningIndices", F);

------------------------------------------------------------------------
-- runningCompare: the running partial order of Definition 3.2.3 of the
-- paper.  Two hook tabloids T, U of the same shape are compared at the
-- LARGEST running index (t0,s0) at which their running vectors differ;
-- there T <= U when V_{t0,s0}(U) <= V_{t0,s0}(T) coordinatewise.  Returns
-- the symbol < if T < U, > if T > U, == if the running vectors all agree,
-- and incomparable if the two vectors at the last disagreement are
-- incomparable (the partial order is not total).  Verbose => true prints
-- the last disagreement and the two vectors.
------------------------------------------------------------------------

runningCompare = method(Options => {Verbose => false}, TypicalValue => Symbol);
runningCompare(BasicList, BasicList) := opts -> (T, U) -> (
    T = hpValidateStraighteningRows("runningCompare", T);
    U = hpValidateStraighteningRows("runningCompare", U);
    if hpShapeOfTabloid T != hpShapeOfTabloid U then
        error "runningCompare: the two tabloids must have the same shape";
    if not instance(opts#Verbose, Boolean) then error "runningCompare: Verbose must be Boolean";
    N := max(hpMaxEntryTabloid T, hpMaxEntryTabloid U);
    vT := hpRunningVectorsFast(T, N);
    vU := hpRunningVectorsFast(U, N);
    code := hpRunningCompareVectors(vT, vU);
    answer := hpRunningSymbol code;
    if opts#Verbose then (
        i0 := null;
        for i from 0 to #vT-1 do if vT#i =!= vU#i then i0 = i;
        if i0 === null then
            stdio << "runningCompare: the running vectors of the two tabloids agree at every running index, so T == U" << endl
        else (
            index := (hpRunningIndexPairs hpShapeOfTabloid T)#i0;
            stdio << "runningCompare: the last disagreement is at the running index (t,s) = "
                << toString index << endl
                << "    V(T) = " << toString vT#i0 << endl
                << "    V(U) = " << toString vU#i0 << endl
                << "    " << (
                    if code === -1 then "V(U) <= V(T) coordinatewise, so T < U"
                    else if code === 1 then "V(T) <= V(U) coordinatewise, so T > U"
                    else "neither vector is coordinatewise below the other, so T and U are incomparable")
                << endl;
        );
    );
    answer
);

------------------------------------------------------------------------
-- Hook rings and the presentations of finite hook algebras
--
-- A hook type {a,b} is the hook partition (a+1,1^b): a boxes to the
-- right of the corner and b below it.  The hook ring of a set of types
-- on the alphabet 1..n is the polynomial ring with one variable z_i for
-- each semistandard hook tableau of those types, in the paper's term
-- order (Section 3.2 of the paper); the finite hook algebra generated
-- by those hook Schur functors inside the universal hook algebra H(V)
-- is its quotient by the straightening ideal.
--   hookRing(n, types), hookRing(n, MaxArm => A, MaxLeg => B)
--                                the polynomial ring, with its context
--                                (the record hpContextData) stored at
--                                R.cache#"hookContext"
--   straighteningIdeal R         the ideal of the straightening relations
--   pieriIdeal R                 the ideal of the Pieri relations
--   nonstandardMonomialIdeal R   the monomial ideal of the nonstandard
--                                products, the predicted initial ideal
--   weightTruncationIdeal R      the monomial ideal of a content bound
--   hasQuadraticGroebnerBasis I  the Groebner certificate of an ideal
--   paperOrder R                 the rows of the compiled term order
--   verifyPaperOrder R           the audit of that order against the
--                                running order of Definition 3.2.3
-- The engines store a hook as the native pair {rowTail, colFull}: the
-- row without its corner, then the full first column including the
-- corner; the context indexes the variables by these pairs.  A
-- presentation ideal carries its context at I.cache#"hookContext" and
-- its record (hpPresentationData) at I.cache#"presentation"; the
-- Groebner certificate is cached lazily at I.cache#"groebnerCertificate".
-- Section 08 builds fine Segre rings on the same records, and section 09
-- installs the accessors and the hook algebra constructor.
------------------------------------------------------------------------

-- the internal records: the context of a ring and the presentation of an
-- ideal; both are inspected with peek
hpContextData = new Type of HashTable;
hpPresentationData = new Type of HashTable;

hpFHRValidType = (n,h) -> (
    instance(h,List) and #h == 2 and
    instance(h#0,ZZ) and instance(h#1,ZZ) and
    h#0 >= 0 and h#1 >= 0 and h#1 < n
);

hpFHRHookType = hook -> {#(hook#0),#(hook#1)-1};
hpFHRTypeOuter = (h,g) -> h#0 > g#0 and h#1 > g#1;
hpFHRTypeOrder = types -> reverse sort(types,h -> (h#0+h#1+1,h#0,h#1));

hpFHRHookBasis = (n,h) -> (
    if not hpFHRValidType(n,h) then error "hpFHRHookBasis: invalid hook type";
    hookSSYTBasis(h#0+1,h#1,n)
);

-- Enumerate only the tableaux that survive a content bound.  This avoids
-- constructing a large Schur basis merely to discard most of it.
hpFHRBoundedWeakSeqs = (k,lo,n,capacities) -> (
    if k == 0 then return {{}};
    out := {};
    for x from lo to n do if capacities#(x-1) > 0 then (
        nextCap := apply(n,q -> capacities#q-
            (if q == x-1 then 1 else 0));
        for tail in hpFHRBoundedWeakSeqs(k-1,x,n,nextCap) do
            out = out|{prepend(x,tail)};
    );
    out
);

hpFHRHookBasisBounded = (n,h,w) -> (
    if not hpFHRValidType(n,h) then
        error "hpFHRHookBasisBounded: invalid hook type";
    if not hpWeightValid(n,w) then
        error "hpFHRHookBasisBounded: invalid weight bound";
    out := {};
    for col in hpStrictSeqs(h#1+1,1,n) do (
        colContent := apply(n,q -> #select(col,x -> x == q+1));
        if hpWeightLeq(colContent,w) then (
            capacities := apply(n,q -> w#q-colContent#q);
            for rowTail in hpFHRBoundedWeakSeqs(
                h#0,col#0,n,capacities) do
                out = out|{{rowTail,col}};
        );
    );
    out
);

-- the hook length formula for S_(a+1,1^b)(k^n)
hpFHRHookDimension = (n,h) -> (
    a := h#0;
    b := h#1;
    binomial(n+a,a+b+1)*binomial(a+b,b)
);

-- The row tail omits the corner, while colFull contains it, so their
-- concatenation records every box of the hook exactly once.
hpFHRHookContent = (n,hook) ->
    apply(n,q -> #select(hook#0|hook#1,x -> x == q+1));

hpWeightValid = (n,w) -> instance(w,List) and #w == n and
    all(w,x -> instance(x,ZZ) and x >= 0);

hpWeightLeq = (u,w) -> #u == #w and all(#w,i -> u#i <= w#i);

hpWeightAdd = (u,v) -> (
    if #u != #v then error "hpWeightAdd: incompatible content vectors";
    apply(#u,i -> u#i+v#i)
);

hpWeightSub = (u,v) -> (
    if #u != #v then error "hpWeightSub: incompatible content vectors";
    apply(#u,i -> u#i-v#i)
);

-- the variable of a native hook in the ring of the context
hpFHRVariable = (H,hook) -> (
    if not H#"indexByHook"#?hook then
        error("hookVariable: the hook " | toString hook | " (row tail, full column)" |
            " is not a generator of this hook ring");
    H#"ring"_(H#"indexByHook"#hook)
);

-- At stage {p,s}, earlier hooks have been scanned completely, the hook in
-- position p contributes its column and first s arm entries, and later
-- hooks contribute nothing.  Counting scanned entries above q is the
-- nonnegative complement of the paper's cumulative running vector.
hpFHRScannedAbove = (hook,hookPosition,stagePosition,s,q) -> (
    if hookPosition < stagePosition then
        return #select(hook#0|hook#1,x -> x > q);
    if hookPosition > stagePosition then return 0;
    labels := hook#1 | take(hook#0,s);
    #select(labels,x -> x > q)
);

-- the rows of the paper order with their meaning: a list of pairs
-- {label, weights}, one per weight row of the monomial order
hpFHRPaperOrderLabeledRows = (n,orderedTypes,basis) -> (
    positions := new HashTable from apply(#orderedTypes,i -> orderedTypes#i => i);

    -- weighted degree lexicographic order on hook type monomials
    rows := {{"boxes", apply(basis,hook -> #(hook#0)+#(hook#1))}};
    for h in orderedTypes do rows = rows | {{"type " | toString h,
        apply(basis,hook -> if hpFHRHookType(hook) == h then 1 else 0)}};

    stages := {};
    for p from 0 to #orderedTypes-1 do (
        h := orderedTypes#p;
        for s from 0 to h#0 do stages = stages | {{p,s}};
    );

    -- the last scan stage of disagreement is the significant one
    for stage in reverse stages do (
        p := stage#0;
        s := stage#1;
        if n > 1 then for q from 1 to n-1 do (
            row := apply(basis,hook -> hpFHRScannedAbove(
                hook,positions#(hpFHRHookType hook),p,s,q));
            if any(row,x -> x != 0) then rows = rows | {{
                "stage (type " | toString orderedTypes#p | ", " | toString s |
                " arm entries), entries > " | toString q, row}};
        );
    );
    rows
);

hpFHRPaperOrderRows = (n,orderedTypes,basis) ->
    apply(hpFHRPaperOrderLabeledRows(n,orderedTypes,basis), last);

hpFHRMonomialOrderParts = rows -> apply(rows,row -> Weights => row) | {Lex};

------------------------------------------------------------------------
-- Reaching the context from a ring, an algebra or an ideal
------------------------------------------------------------------------

-- the hook ring (a polynomial ring carrying "hookContext") under a ring,
-- a quotient of it, or an ideal in it
hpHookRingOf = (caller, X) -> (
    R := if instance(X, Ideal) then ring X else X;
    while not (instance(R, PolynomialRing) and R.?cache and R.cache#?"hookContext") do (
        if not instance(R, QuotientRing) then
            error(caller | ": expected a hook ring, a hook algebra, a fine Segre ring" |
                " or a quotient of one (from hookRing, hookAlgebra, fineSegreRing or" |
                " fineSegreAlgebra)");
        R = ambient R;
    );
    R
);

hpHookContext = (caller, X) -> (hpHookRingOf(caller, X)).cache#"hookContext";

hpIsFineContext = H -> H#"kind" == "FineSegreRetract";

-- the functions that have no meaning on a fine Segre ring
hpRequireHookKind = (caller, H) -> if hpIsFineContext H then
    error(caller | ": expected a hook ring or hook algebra, not a fine Segre" |
        " ring; apply " | caller | " to the factors (see factors)");

-- the lift of an element of a hook ring, a hook algebra or a quotient of
-- one to the hook ring: the pair (R, g)
hpLiftToHookRing = (caller, f) -> (
    if not instance(f, RingElement) then error(caller | ": expected a ring element");
    R := ring f;
    g := f;
    while not (instance(R, PolynomialRing) and R.?cache and R.cache#?"hookContext") do (
        if not instance(R, QuotientRing) then
            error(caller | ": the element does not belong to a hook ring, a hook" |
                " algebra, a fine Segre ring or a quotient of one");
        S := ambient R;
        g = lift(g, S);
        R = S;
    );
    (R, g)
);

------------------------------------------------------------------------
-- hookRing
------------------------------------------------------------------------

-- the rectangle of types {a,b} with 0 <= a <= A and 0 <= b <= B
hpHookRectangleTypes = (caller, n, A, B) -> (
    if A === null or B === null then
        error(caller | ": give the list of hook types or both MaxArm and MaxLeg");
    if not instance(A,ZZ) or not instance(B,ZZ) or A < 0 or B < 0 then
        error(caller | ": MaxArm and MaxLeg must be nonnegative integers");
    if B >= n then
        error(caller | ": MaxLeg must be at most n-1");
    flatten for a from 0 to A list for b from 0 to B list {a,b}
);

-- the hook ring of the types on the alphabet 1..n over K, with its
-- context stored at R.cache#"hookContext"
hpHookRingBuild = (caller, n, types, K, weight, order, variableLimit, force) -> (
    K = hpValidateCoefficientRing(caller, K);
    if not instance(n, ZZ) or n < 1 then error(caller | ": the alphabet size n must be a positive integer");
    if not instance(variableLimit,ZZ) or variableLimit < 0 then
        error(caller | ": VariableLimit must be a nonnegative integer");
    if not instance(force,Boolean) then
        error(caller | ": Force must be Boolean");
    if weight =!= null and not hpWeightValid(n,weight) then
        error(caller | ": Weight must be a list of n nonnegative integers");
    if not instance(types,List) or #types == 0 then
        error(caller | ": the hook types must form a nonempty list");
    if any(types,h -> not hpFHRValidType(n,h)) then
        error(caller | ": each hook type must be {a,b} with a >= 0 and 0 <= b < n");
    if #unique types != #types then
        error(caller | ": the list of hook types contains a duplicate");
    if order != "Paper" and order != "GRevLex" then
        error(caller | ": MonomialOrder must be \"Paper\" or \"GRevLex\"");

    orderedTypes := hpFHRTypeOrder types;
    basisByType := if weight === null then (
        fullBasisByType := new HashTable from apply(orderedTypes,
            h -> h => hpFHRHookBasis(n,h));
        for h in orderedTypes do
            if #(fullBasisByType#h) != hpFHRHookDimension(n,h) then
                error(caller | ": the hook basis enumeration failed its dimension check");
        fullBasisByType
    ) else new HashTable from apply(orderedTypes,h -> h =>
        hpFHRHookBasisBounded(n,h,weight));
    basis := {};
    for h in orderedTypes do basis = basis | basisByType#h;
    N := #basis;
    if N > variableLimit and not force then
        error(caller | ": " | toString N |
            " variables exceed VariableLimit=" | toString variableLimit |
            "; rerun with VariableLimit => N or Force => true after inspecting the size");

    labeledRows := if order == "Paper" then
        hpFHRPaperOrderLabeledRows(n,orderedTypes,basis) else {};
    orderRows := apply(labeledRows, last);

    variableSymbols := apply(N,i -> getSymbol("z" | toString i));
    R := if order == "Paper" then
        K[variableSymbols,MonomialOrder => hpFHRMonomialOrderParts orderRows]
        else K[variableSymbols,MonomialOrder => GRevLex];

    metadata := apply(N,i -> (
        hook := basis#i;
        h := hpFHRHookType hook;
        new HashTable from {
            "index" => i,
            "type" => h,
            "column" => hook#1,
            "arm" => hook#0,
            "content" => hpFHRHookContent(n,hook),
            "hook" => hook,
            "variable" => R_i
        }
    ));
    indexByHook := new HashTable from apply(N,i -> basis#i => i);

    H := new hpContextData from {
        "kind" => "FiniteHookRetract",
        "coefficientRing" => K,
        "ambientDimension" => n,
        "hookTypes" => orderedTypes,
        "weightBound" => weight,
        "isWeightRestricted" => (weight =!= null),
        "unrestrictedDimensionsByType" => apply(orderedTypes,
            h -> {h,hpFHRHookDimension(n,h)}),
        "basisByType" => basisByType,
        "basis" => basis,
        "numberOfVariables" => N,
        "ring" => R,
        "variables" => apply(N,i -> R_i),
        "metadataByIndex" => metadata,
        "indexByHook" => indexByHook,
        "truncationBound" => weight,
        "truncationContents" => apply(metadata,m -> m#"content"),
        "paperOrderRows" => orderRows,
        "paperOrderLabels" => apply(labeledRows, first),
        "monomialOrder" => order
    };
    R.cache#"hookContext" = H;
    R
);

hookRing = method(Options => {
    CoefficientRing => QQ,
    MaxArm => null,
    MaxLeg => null,
    Weight => null,
    MonomialOrder => "Paper",
    VariableLimit => 500,
    Force => false
}, TypicalValue => PolynomialRing);

hookRing(ZZ, List) := opts -> (n, types) -> (
    if opts#MaxArm =!= null or opts#MaxLeg =!= null then
        error "hookRing: a list of hook types cannot be combined with MaxArm or MaxLeg";
    hpHookRingBuild("hookRing", n, types, opts#CoefficientRing, opts#Weight,
        opts#MonomialOrder, opts#VariableLimit, opts#Force)
);

hookRing ZZ := opts -> n -> (
    if not instance(n, ZZ) or n < 1 then error "hookRing: the alphabet size n must be a positive integer";
    hpHookRingBuild("hookRing", n, hpHookRectangleTypes("hookRing", n, opts#MaxArm, opts#MaxLeg),
        opts#CoefficientRing, opts#Weight, opts#MonomialOrder, opts#VariableLimit, opts#Force)
);

------------------------------------------------------------------------
-- The paper order: its rows and the audit against the running order
------------------------------------------------------------------------

paperOrder = method(TypicalValue => List);
paperOrder PolynomialRing := R -> hpPaperOrderRows("paperOrder", R);
paperOrder QuotientRing := A -> hpPaperOrderRows("paperOrder", A);

hpPaperOrderRows = (caller, X) -> (
    H := hpHookContext(caller, X);
    if H#"monomialOrder" != "Paper" then return {};
    apply(#(H#"paperOrderRows"), k -> {H#"paperOrderLabels"#k, H#"paperOrderRows"#k})
);

-- Independent combinatorial comparison used to audit the compiled order.
-- It reads native nested tableaux but implements the paper's rule: use the
-- last running stage of disagreement, then lexicographically compare its
-- cumulative vector with the reversed orientation.
hpFHRRunningVectorsOfPair = (H,pair) ->
    runningVectors(hpHooksInternalToNestedRows(pair#0,pair#1),H#"ambientDimension");

hpFHRCompareRunningVectors = (leftVectors,rightVectors,n) -> (
    stage := #leftVectors-1;
    while stage >= 0 do (
        if leftVectors#stage != rightVectors#stage then (
            for q from 0 to n-1 do
                if leftVectors#stage#q != rightVectors#stage#q then
                    return if leftVectors#stage#q > rightVectors#stage#q then -1 else 1;
        );
        stage = stage-1;
    );
    0
);

verifyPaperOrder = method(Options => {
    ComparisonLimit => 100000,
    Force => false
}, TypicalValue => VerificationReport);

verifyPaperOrder PolynomialRing := opts -> R -> hpVerifyPaperOrder(R, opts);
verifyPaperOrder QuotientRing := opts -> A -> hpVerifyPaperOrder(A, opts);

hpVerifyPaperOrder = (X, opts) -> (
    H := hpHookContext("verifyPaperOrder", X);
    hpRequireHookKind("verifyPaperOrder", H);
    if not instance(opts#ComparisonLimit,ZZ) or opts#ComparisonLimit < 0 then
        error "verifyPaperOrder: ComparisonLimit must be a nonnegative integer";
    if not instance(opts#Force,Boolean) then
        error "verifyPaperOrder: Force must be Boolean";
    if H#"monomialOrder" != "Paper" then
        error "verifyPaperOrder: the ring does not use the paper order (MonomialOrder => \"Paper\")";
    strictComparisons := 0;
    paperTies := 0;
    mismatches := 0;
    firstMismatch := null;
    for outerType in H#"hookTypes" do for innerType in H#"hookTypes" do
        if hpFHRTypeOuter(outerType,innerType) then (
            tabloids := flatten for left in H#"basisByType"#outerType list
                for right in H#"basisByType"#innerType list {left,right};
            -- running vectors and monomials are computed once per tabloid,
            -- not once per comparison
            vectors := apply(tabloids,pair -> hpFHRRunningVectorsOfPair(H,pair));
            monomials := apply(tabloids,pair ->
                hpFHRVariable(H,pair#0)*hpFHRVariable(H,pair#1));
            if #tabloids >= 2 then
                for i from 0 to #tabloids-2 do for j from i+1 to #tabloids-1 do (
                    if strictComparisons+paperTies >= opts#ComparisonLimit and not opts#Force then
                        error("verifyPaperOrder: ComparisonLimit=" | toString opts#ComparisonLimit |
                            " exceeded; rerun with ComparisonLimit => N or Force => true");
                    comparison := hpFHRCompareRunningVectors(vectors#i,vectors#j,
                        H#"ambientDimension");
                    if comparison == 0 then paperTies = paperTies+1 else (
                        strictComparisons = strictComparisons+1;
                        leftMonomial := monomials#i;
                        rightMonomial := monomials#j;
                        m2SaysLeftLarger := leadMonomial(leftMonomial+rightMonomial)
                            == leftMonomial;
                        agrees := (comparison == 1 and m2SaysLeftLarger) or
                            (comparison == -1 and not m2SaysLeftLarger);
                        if not agrees then (
                            mismatches = mismatches+1;
                            if firstMismatch === null then firstMismatch = {
                                tabloid hpHooksInternalToNestedRows(tabloids#i#0,tabloids#i#1),
                                tabloid hpHooksInternalToNestedRows(tabloids#j#0,tabloids#j#1),
                                comparison,m2SaysLeftLarger};
                        );
                    );
                );
        );
    hpVerificationReport("PaperOrder", {
        "strictComparisons" => strictComparisons,
        "paperTies" => paperTies,
        "mismatches" => mismatches,
        "firstMismatch" => firstMismatch,
        "passed" => (mismatches == 0),
        "conclusion" => if mismatches == 0 then
            "the compiled monomial order agrees with the running order on every strict comparison"
            else "the compiled monomial order disagrees with the running order on " |
                toString mismatches | " comparisons; see firstMismatch"
    })
);

------------------------------------------------------------------------
-- Ideals from lists, and the weight truncation
------------------------------------------------------------------------

hpFHRZeroIdeal = R -> ideal(0_R);
hpFHRIdealFromList = (R,L) -> if #L == 0 then hpFHRZeroIdeal R else ideal L;
hpFHRMonomialIdealFromList = (R,L) -> if #L == 0 then monomialIdeal(0_R) else monomialIdeal ideal L;

hpWeightRequireContext = X -> (
    if not instance(X,HashTable) or not X#?"kind" or
       (X#"kind" != "FiniteHookRetract" and X#"kind" != "FineSegreRetract") then
        error "expected a hook ring or fine Segre context";
    if not X#?"truncationBound" or not X#?"truncationContents" then
        error "the context does not contain weight truncation data";
);

-- The forbidden monomial ideal is
--   <x^u : sum_i u_i content(x_i) is not <= weight>.
-- It is the sum, over coordinates q, of the monomial ideals whose
-- q-weight exceeds weight_q.  We enumerate the divisibility-minimal
-- generators of each coordinate ideal and then minimize their union.
hpWeightTruncationRecords = (X,relationLimit,force) -> (
    hpWeightRequireContext X;
    if not instance(relationLimit,ZZ) or relationLimit < 0 then
        hpFail("weight truncation: RelationLimit must be a nonnegative integer");
    if not instance(force,Boolean) then
        hpFail("weight truncation: Force must be Boolean");
    R := X#"ring";
    contents := X#"truncationContents";
    bound := X#"truncationBound";
    if bound === null or #contents == 0 then return {};

    candidates := {};
    candidateSet := new MutableHashTable;
    for q from 0 to #bound-1 do (
        active := select(toList(0..#contents-1),i -> contents#i#q > 0);
        visit := (startPosition,currentWeight,currentMonomial,support) -> (
            if #active > 0 then for p from startPosition to #active-1 do (
                i := active#p;
                newWeight := currentWeight+contents#i#q;
                newMonomial := currentMonomial*R_i;
                newSupport := if member(i,support) then support else support|{i};
                if newWeight > bound#q then (
                    if all(newSupport,j ->
                        newWeight-contents#j#q <= bound#q) then (
                        if not candidateSet#?newMonomial then (
                            candidateSet#newMonomial = true;
                            candidates = candidates|{newMonomial};
                            hpRelationLimitCheck("weight truncation", #candidates, "candidate monomials", relationLimit, force);
                        );
                    );
                ) else visit(p,newWeight,newMonomial,newSupport);
            );
        );
        visit(0,0,1_R,{});
    );

    if #candidates == 0 then return {};
    minimalIdeal := trim hpFHRIdealFromList(R,unique candidates);
    monomials := sort(flatten entries gens minimalIdeal,
        m -> (sum first exponents m,toString m));
    apply(monomials,m -> (
        exponentVector := first exponents m;
        content := apply(#bound,q ->
            sum apply(#contents,i -> exponentVector#i*contents#i#q));
        new HashTable from {
            "monomial" => m,
            "exponents" => exponentVector,
            "content" => content,
            "degree" => sum exponentVector,
            "overflowCoordinates" => select(toList(0..#bound-1),
                q -> content#q > bound#q)
        }
    ))
);

weightTruncationIdeal = method(Options => {
    RelationLimit => 10000,
    Force => false
}, TypicalValue => MonomialIdeal);

weightTruncationIdeal PolynomialRing := opts -> R -> hpWeightTruncationIdeal(R, opts);
weightTruncationIdeal QuotientRing := opts -> A -> hpWeightTruncationIdeal(A, opts);

hpWeightTruncationIdeal = (X, opts) -> (
    R := hpHookRingOf("weightTruncationIdeal", X);
    if not instance(opts#RelationLimit, ZZ) or opts#RelationLimit < 0 then
        error "weightTruncationIdeal: RelationLimit must be a nonnegative integer";
    if not instance(opts#Force, Boolean) then
        error "weightTruncationIdeal: Force must be true or false";
    if R.cache#?"weightTruncationIdeal" then return R.cache#"weightTruncationIdeal";
    H := R.cache#"hookContext";
    J := hpFHRMonomialIdealFromList(R,
        apply(hpWeightTruncationRecords(H,opts#RelationLimit,opts#Force), record -> record#"monomial"));
    R.cache#"weightTruncationIdeal" = J;
    J
);

hpWeightPairAllowed = (X,i,j) -> (
    bound := X#"truncationBound";
    if bound === null then return true;
    hpWeightLeq(hpWeightAdd(X#"truncationContents"#i,
        X#"truncationContents"#j),bound)
);

-- Higher weight boundary relations needed by the straightening Groebner
-- basis are exactly the divisibility-minimal overweight standard chains.
-- Enumerating chains directly is typically much smaller than constructing
-- the full cutoff ideal and reducing it modulo the bad quadratic ideal.
hpWeightStandardBoundaryRecords = (X,standardPair,relationLimit,force) -> (
    hpWeightRequireContext X;
    bound := X#"truncationBound";
    contents := X#"truncationContents";
    R := X#"ring";
    N := #contents;
    if bound === null or N == 0 then return {};
    records := {};
    pairCache := new MutableHashTable;
    pairIsStandard := (i,j) -> (
        key := {i,j};
        if not pairCache#?key then pairCache#key = standardPair(i,j);
        pairCache#key
    );

    addRecord := (indices,content,monomial) -> (
        records = records|{new HashTable from {
            "monomial" => monomial,
            "indices" => indices,
            "exponents" => first exponents monomial,
            "content" => content,
            "degree" => #indices,
            "overflowCoordinates" => select(toList(0..#bound-1),
                q -> content#q > bound#q)
        }};
        hpRelationLimitCheck("weight boundary", #records, "boundary monomials", relationLimit, force);
    );

    visit := (indices,currentContent,currentMonomial) -> (
        start := last indices+1;
        if start < N then for j from start to N-1 do
            if all(indices,i -> pairIsStandard(i,j)) then (
                newIndices := indices|{j};
                newContent := hpWeightAdd(currentContent,contents#j);
                newMonomial := currentMonomial*R_j;
                if hpWeightLeq(newContent,bound) then
                    visit(newIndices,newContent,newMonomial)
                else if #newIndices >= 3 and all(newIndices,i ->
                    hpWeightLeq(hpWeightSub(newContent,contents#i),bound)) then
                    addRecord(newIndices,newContent,newMonomial);
            );
    );

    for i from 0 to N-1 do visit({i},contents#i,R_i);
    sort(records,record -> (record#"degree",toString record#"monomial"))
);

------------------------------------------------------------------------
-- Rank two normal forms of pairs of generators, and standard pairs
------------------------------------------------------------------------

-- the complete rank two normal form of a nested pair of native hooks,
-- memoized; shared by the hook and the fine Segre presentations
hpFHRPairNormalForm = (H,pair,memo) -> (
    if memo#?pair then return memo#pair;
    rows := hpHooksInternalToNestedRows(pair#0,pair#1);
    answer := new MutableHashTable;
    if hpIsSemistandardRank2Unchecked rows then answer#pair = 1_(H#"coefficientRing") else (
        (rowsNF,iters) := hpStraightenRank2FromAnyHooks("straighteningIdeal", rows);
        for rowsOut in keys rowsNF do (
            pairOut := hpNestedToHooksInternal rowsOut;
            if apply(pairOut,hpFHRHookType) != apply(pair,hpFHRHookType) then
                hpFail("straighteningIdeal: the rank two straightening changed hook types");
            if not H#"indexByHook"#?(pairOut#0) or
            not H#"indexByHook"#?(pairOut#1) then
                hpFail("straighteningIdeal: the rank two straightening left the basis of the hook ring");
            hpAddTerm(answer,pairOut,rowsNF#rowsOut);
        );
    );
    frozen := new HashTable from answer;
    memo#pair = frozen;
    frozen
);

-- The same normal form, re-raising a failure (a non-invertible integer or
-- a singular elimination system in small characteristic) with the pair of
-- generators that was being straightened.
hpFHRPairNormalFormAt = (H,pair,memo,i,j) -> (
    if memo#?pair then return memo#pair;
    hpLastError = null;
    result := try hpFHRPairNormalForm(H,pair,memo) else null;
    if result === null then hpFail(
        (if hpLastError =!= null then hpLastError else "HookPieri: straightening failed") |
        " [while straightening the product of generators " | toString i | " and " |
        toString j | ", hook types " | toString hpFHRHookType(pair#0) | " and " |
        toString hpFHRHookType(pair#1) | ", " |
        toString(sum apply(pair, h -> #(h#0) + #(h#1))) | " boxes, over " |
        toString(H#"coefficientRing") | "]");
    result
);

hpFHRNormalFormPolynomial = (H,normalForm) -> (
    answer := 0_(H#"ring");
    for pair in keys normalForm do (
        if #pair != 2 then error "hpFHRNormalFormPolynomial: expected rank two";
        answer = answer + normalForm#pair*
            hpFHRVariable(H,pair#0)*hpFHRVariable(H,pair#1);
    );
    answer
);

-- the predicate on pairs of basis indices of a hook ring: the product is
-- a standard monomial (a semistandard nested pair)
hpFHRStandardPair = basis -> (i,j) -> (
    hi := hpFHRHookType(basis#i);
    hj := hpFHRHookType(basis#j);
    if hpFHRTypeOuter(hi,hj) then
        return hpIsSemistandardRank2Unchecked hpHooksInternalToNestedRows(basis#i,basis#j);
    if hpFHRTypeOuter(hj,hi) then
        return hpIsSemistandardRank2Unchecked hpHooksInternalToNestedRows(basis#j,basis#i);
    false
);

------------------------------------------------------------------------
-- nonstandardMonomialIdeal
------------------------------------------------------------------------

-- the nonstandard monomials of a hook ring: the products of the pairs of
-- generators that are not standard (nonchain, nonsemistandard, or over
-- the weight bound) and the minimal overweight standard chains
hpFHRNonstandardMonomials = H -> (
    R := H#"ring";
    basis := H#"basis";
    N := #basis;
    standardPair := hpFHRStandardPair basis;
    bad := flatten for i from 0 to N-1 list for j from i to N-1 list (
        if not hpWeightPairAllowed(H,i,j) or not standardPair(i,j) then R_i*R_j else continue);
    bad | apply(hpWeightStandardBoundaryRecords(H,standardPair,1000000,true),
        record -> record#"monomial")
);

nonstandardMonomialIdeal = method(TypicalValue => MonomialIdeal);
nonstandardMonomialIdeal PolynomialRing := R -> hpNonstandardMonomialIdeal R;
nonstandardMonomialIdeal QuotientRing := A -> hpNonstandardMonomialIdeal A;

hpNonstandardMonomialIdeal = X -> (
    R := hpHookRingOf("nonstandardMonomialIdeal", X);
    if R.cache#?"nonstandardMonomialIdeal" then return R.cache#"nonstandardMonomialIdeal";
    H := R.cache#"hookContext";
    J := hpFHRMonomialIdealFromList(R,
        if hpIsFineContext H then hpFineNonstandardMonomials H else hpFHRNonstandardMonomials H);
    R.cache#"nonstandardMonomialIdeal" = J;
    J
);

------------------------------------------------------------------------
-- The straightening presentation
------------------------------------------------------------------------

hpValidatePresentationOptions = (caller, opts) -> (
    if not instance(opts#RelationLimit,ZZ) or opts#RelationLimit < 0 then
        error(caller | ": RelationLimit must be a nonnegative integer");
    if not instance(opts#Force,Boolean) then
        error(caller | ": Force must be Boolean");
    if not instance(opts#Validate,Boolean) then
        error(caller | ": Validate must be Boolean");
);

-- the presentation record of the straightening relations of a hook ring:
-- one relation per nonstandard pair of generators (a nonchain product is
-- zero, a nonsemistandard nested pair is replaced by its rank two normal
-- form, an overweight product is zero) and the minimal overweight
-- standard chains
hpHookStraighteningPresentationBody = (opts, H) -> (
    R := H#"ring";
    basis := H#"basis";
    N := #basis;
    relations := {};
    badMonomials := {};
    records := {};
    weightRecords := {};
    memo := new MutableHashTable;

    standardPair := hpFHRStandardPair basis;

    for i from 0 to N-1 do for j from i to N-1 do (
        target := R_i*R_j;
        if not hpWeightPairAllowed(H,i,j) then (
            content := hpWeightAdd(H#"truncationContents"#i,
                H#"truncationContents"#j);
            record := new HashTable from {
                "kind" => "weight-truncation",
                "indices" => {i,j},
                "target" => target,
                "relation" => target,
                "monomial" => target,
                "content" => content,
                "degree" => 2,
                "overflowCoordinates" => select(
                    toList(0..#(H#"weightBound")-1),
                    q -> content#q > H#"weightBound"#q)
            };
            relations = relations|{target};
            badMonomials = badMonomials|{target};
            records = records|{record};
            weightRecords = weightRecords|{record};
        ) else (
            hi := hpFHRHookType(basis#i);
            hj := hpFHRHookType(basis#j);
            if not hpFHRTypeOuter(hi,hj) and not hpFHRTypeOuter(hj,hi) then (
                relations = relations | {target};
                badMonomials = badMonomials | {target};
                records = records | {new HashTable from {
                    "kind" => "nonchain", "indices" => {i,j},
                    "target" => target, "relation" => target
                }};
            ) else (
                pair := if hpFHRTypeOuter(hi,hj) then {basis#i,basis#j}
                    else {basis#j,basis#i};
                rows := hpHooksInternalToNestedRows(pair#0,pair#1);
                if not hpIsSemistandardRank2Unchecked rows then (
                    normalForm := hpFHRPairNormalFormAt(H,pair,memo,i,j);
                    tailPolynomial := hpFHRNormalFormPolynomial(H,normalForm);
                    relation := target-tailPolynomial;
                    relations = relations | {relation};
                    badMonomials = badMonomials | {target};
                    records = records | {new HashTable from {
                        "kind" => "straightening", "indices" => {i,j},
                        "targetPair" => pair, "target" => target,
                        "normalForm" => normalForm, "relation" => relation
                    }};
                );
            );
        );
        hpRelationLimitCheck("straighteningIdeal", #relations, "relations", opts#RelationLimit, opts#Force);
    );

    higherWeightRecords := hpWeightStandardBoundaryRecords(H,standardPair,
        opts#RelationLimit,opts#Force);
    for record in higherWeightRecords do (
        monomial := record#"monomial";
        relations = relations|{monomial};
        badMonomials = badMonomials|{monomial};
        relationRecord := new HashTable from join(pairs record,{
            "kind" => "weight-truncation",
            "target" => monomial,
            "relation" => monomial
        });
        records = records|{relationRecord};
        weightRecords = weightRecords|{relationRecord};
        hpRelationLimitCheck("straighteningIdeal", #relations, "relations", opts#RelationLimit, opts#Force);
    );

    I := hpFHRIdealFromList(R,relations);
    Jbad := hpFHRIdealFromList(R,badMonomials);
    allQuadratic := all(relations,f -> degree f == {2});
    leadingChecks := apply(#relations,k -> leadMonomial(relations#k) == badMonomials#k);
    allLeading := all(leadingChecks,x -> x);
    if opts#Validate and H#"monomialOrder" == "Paper" and not allLeading then
        hpFail("straighteningIdeal: the compiled order failed a leading term check");

    new hpPresentationData from {
        "kind" => "HookStraighteningPresentation",
        "context" => H,
        "ring" => R,
        "relations" => relations,
        "relationRecords" => records,
        "numberOfRelations" => #relations,
        "numberOfWeightRelations" => #weightRecords,
        "weightRelationRecords" => sort(weightRecords,
            r -> {if r#?"degree" then r#"degree" else 2,
                  toString(if r#?"monomial" then r#"monomial" else r#"target")}),
        "badMonomials" => badMonomials,
        "badMonomialIdeal" => Jbad,
        "ideal" => I,
        "quotient" => R/I,
        "allRelationsQuadratic" => allQuadratic,
        "allLeadingTermsCorrect" => allLeading,
        "leadingTermChecks" => leadingChecks
    }
);

straighteningIdeal = method(Options => {
    Validate => true,
    RelationLimit => 10000,
    Force => false
}, TypicalValue => Ideal);

straighteningIdeal PolynomialRing := opts -> R -> (
    H := hpHookContext("straighteningIdeal", R);
    hpValidatePresentationOptions("straighteningIdeal", opts);
    if R.cache#?"straighteningIdeal" then return R.cache#"straighteningIdeal";
    S := hpWithField(H#"coefficientRing", () ->
        if hpIsFineContext H then hpFineStraighteningPresentationBody(opts, H)
        else hpHookStraighteningPresentationBody(opts, H));
    I := S#"ideal";
    I.cache#"hookContext" = H;
    I.cache#"presentation" = S;
    R.cache#"straighteningIdeal" = I;
    I
);

straighteningIdeal QuotientRing := opts -> A -> straighteningIdeal(
    hpHookRingOf("straighteningIdeal", A),
    Validate => opts#Validate, RelationLimit => opts#RelationLimit, Force => opts#Force);

------------------------------------------------------------------------
-- The Pieri presentation
------------------------------------------------------------------------

-- the presentation record of the Pieri relations of a hook ring: the
-- nonchain products vanish and, for each nested pair of types, the
-- columns of the crossed hook Pieri map of Section 4 of the paper are
-- relations; with a weight bound only the relevant weight blocks of
-- those maps are built
hpHookPieriPresentationBody = (opts, H) -> (
    R := H#"ring";
    basis := H#"basis";
    N := #basis;
    relations := {};
    records := {};
    weightRecords := {};

    standardPair := hpFHRStandardPair basis;

    -- every product of types that do not form a strict chain is zero
    for i from 0 to N-1 do for j from i to N-1 do (
        relation := R_i*R_j;
        if not hpWeightPairAllowed(H,i,j) then (
            content := hpWeightAdd(H#"truncationContents"#i,
                H#"truncationContents"#j);
            record := new HashTable from {
                "kind" => "weight-truncation",
                "indices" => {i,j},
                "relation" => relation,
                "monomial" => relation,
                "content" => content,
                "degree" => 2,
                "overflowCoordinates" => select(
                    toList(0..#(H#"weightBound")-1),
                    q -> content#q > H#"weightBound"#q)
            };
            relations = relations|{relation};
            records = records|{record};
            weightRecords = weightRecords|{record};
        ) else (
            hi := hpFHRHookType(basis#i);
            hj := hpFHRHookType(basis#j);
            if not hpFHRTypeOuter(hi,hj) and not hpFHRTypeOuter(hj,hi) then (
                relations = relations | {relation};
                records = records | {new HashTable from {
                    "kind" => "nonchain", "indices" => {i,j},
                    "relation" => relation
                }};
            );
        );
        hpRelationLimitCheck("pieriIdeal", #relations, "relations", opts#RelationLimit, opts#Force);
    );

    -- for h = (a,b) > g = (c,d), the native matrix of
    -- S_(c+1,1^b) tensor S_(a+1,1^d) -> S_(a+1,1^b) tensor S_(c+1,1^d)
    for outerType in H#"hookTypes" do for innerType in H#"hookTypes" do
        if hpFHRTypeOuter(outerType,innerType) then (
            matrixBlocks := if H#"weightBound" === null then {
                hpHookInjectionMatrixFull(
                    outerType#0+1,outerType#1,
                    innerType#0+1,innerType#1,
                    H#"ambientDimension")
            } else (
                outerContents := unique apply(H#"basisByType"#outerType,
                    hook -> hpFHRHookContent(H#"ambientDimension",hook));
                innerContents := unique apply(H#"basisByType"#innerType,
                    hook -> hpFHRHookContent(H#"ambientDimension",hook));
                weights := unique flatten apply(outerContents,u ->
                    apply(innerContents,v -> hpWeightAdd(u,v)));
                weights = select(weights,w -> hpWeightLeq(w,H#"weightBound"));
                apply(weights,w -> hookInjectionMatrixWeight(
                    outerType#0+1,outerType#1,
                    innerType#0+1,innerType#1,
                    H#"ambientDimension",w))
            );
            for matrixData in matrixBlocks do (
                M := matrixData#0;
                sourcePairs := matrixData#1;
                targetPairs := matrixData#2;
                if opts#Validate and rank M != numColumns M then
                    hpFail("pieriIdeal: the native Pieri matrix is not injective");
                -- read the matrix once instead of one engine call per entry
                columns := entries transpose M;
                for columnIndex from 0 to numColumns M-1 do (
                    sourcePair := sourcePairs#columnIndex;
                    column := columns#columnIndex;
                    relation := 0_R;
                    for rowIndex from 0 to numRows M-1 do if column#rowIndex != 0 then (
                        targetPair := targetPairs#rowIndex;
                        relation = relation + column#rowIndex*
                            hpFHRVariable(H,targetPair#0)*hpFHRVariable(H,targetPair#1);
                    );
                    if relation == 0 then
                        hpFail("pieriIdeal: a native Pieri image is zero");
                    relations = relations | {relation};
                    records = records | {new HashTable from {
                        "kind" => "pieri", "outerType" => outerType,
                        "innerType" => innerType,
                        "source" => sourcePair,
                        "relation" => relation
                    }};
                    hpRelationLimitCheck("pieriIdeal", #relations, "relations", opts#RelationLimit, opts#Force);
                );
            );
        );

    higherWeightRecords := hpWeightStandardBoundaryRecords(H,standardPair,
        opts#RelationLimit,opts#Force);
    for record in higherWeightRecords do (
        monomial := record#"monomial";
        relations = relations|{monomial};
        relationRecord := new HashTable from join(pairs record,{
            "kind" => "weight-truncation",
            "relation" => monomial
        });
        records = records|{relationRecord};
        weightRecords = weightRecords|{relationRecord};
        hpRelationLimitCheck("pieriIdeal", #relations, "relations", opts#RelationLimit, opts#Force);
    );

    I := hpFHRIdealFromList(R,relations);
    allQuadratic := all(relations,f -> sum degree f == 2);
    new hpPresentationData from {
        "kind" => "HookPieriPresentation",
        "context" => H,
        "ring" => R,
        "relations" => relations,
        "relationRecords" => records,
        "numberOfRelations" => #relations,
        "numberOfWeightRelations" => #weightRecords,
        "weightRelationRecords" => sort(weightRecords,
            r -> {if r#?"degree" then r#"degree" else 2,
                  toString(if r#?"monomial" then r#"monomial" else r#"target")}),
        "ideal" => I,
        "quotient" => R/I,
        "allRelationsQuadratic" => allQuadratic
    }
);

pieriIdeal = method(Options => {
    Validate => true,
    RelationLimit => 10000,
    Force => false
}, TypicalValue => Ideal);

pieriIdeal PolynomialRing := opts -> R -> (
    H := hpHookContext("pieriIdeal", R);
    if hpIsFineContext H then
        error("pieriIdeal: a fine Segre ring has no Pieri presentation of its own;" |
            " its Pieri presentation is ker fineSegreMap(W, R1/pieriIdeal R1, R2/pieriIdeal R2)" |
            " with (R1, R2) = factors W");
    hpValidatePresentationOptions("pieriIdeal", opts);
    if R.cache#?"pieriIdeal" then return R.cache#"pieriIdeal";
    S := hpWithField(H#"coefficientRing", () -> hpHookPieriPresentationBody(opts, H));
    I := S#"ideal";
    I.cache#"hookContext" = H;
    I.cache#"presentation" = S;
    R.cache#"pieriIdeal" = I;
    I
);

pieriIdeal QuotientRing := opts -> A -> pieriIdeal(
    hpHookRingOf("pieriIdeal", A),
    Validate => opts#Validate, RelationLimit => opts#RelationLimit, Force => opts#Force);

------------------------------------------------------------------------
-- hasQuadraticGroebnerBasis
------------------------------------------------------------------------

-- The certificate of an ideal I of a hook ring or fine Segre ring: its
-- generators are quadratic, they are a Groebner basis for the ring's
-- monomial order, and the initial ideal is the nonstandard monomial
-- ideal of the ring; the record is cached at I.cache#"groebnerCertificate"
-- and the verdict is its "passed" entry.
hpGroebnerCertificate = I -> (
    if I.cache#?"groebnerCertificate" then return I.cache#"groebnerCertificate";
    R := ring I;
    if not (instance(R, PolynomialRing) and R.?cache and R.cache#?"hookContext") then
        error("hasQuadraticGroebnerBasis: expected an ideal of a hook ring or of a fine" |
            " Segre ring (straighteningIdeal, pieriIdeal or ideal A)");
    relations := select(flatten entries gens I, f -> f != 0);
    Jbad := nonstandardMonomialIdeal R;
    allQuadratic := all(relations, f -> sum degree f == 2);
    G := gb I;
    computedInitial := monomialIdeal leadTerm G;
    suppliedInitial := hpFHRMonomialIdealFromList(R, apply(relations, leadTerm));
    computedQuadratic := all(degrees source gens G, d -> sum d == 2);
    suppliedGroebner := (suppliedInitial == computedInitial);
    initialMatches := (computedInitial == Jbad);
    allLeading := if I.cache#?"presentation" and (I.cache#"presentation")#?"allLeadingTermsCorrect"
        then (I.cache#"presentation")#"allLeadingTermsCorrect"
        else (suppliedInitial == Jbad);
    passed := allQuadratic and suppliedGroebner and initialMatches;
    if debugLevel > 0 and not passed then (
        if not allQuadratic then print "hasQuadraticGroebnerBasis: a generator is not quadratic";
        if not suppliedGroebner then print "hasQuadraticGroebnerBasis: the generators are not a Groebner basis for the monomial order of the ring";
        if not initialMatches then print "hasQuadraticGroebnerBasis: the initial ideal differs from nonstandardMonomialIdeal";
    );
    certificate := new HashTable from {
        "kind" => "QuadraticGroebnerCertificate",
        "passed" => passed,
        "allRelationsQuadratic" => allQuadratic,
        "allSuppliedLeadingTermsCorrect" => allLeading,
        "numberOfComputedBasisElements" => numColumns gens G,
        "computedBasis" => G,
        "computedInitialIdeal" => computedInitial,
        "computedBasisIsQuadratic" => computedQuadratic,
        "computedInitialIdealEqualsBadIdeal" => initialMatches,
        "badInitialIdealEqualsComputed" => initialMatches,
        "suppliedRulesAreGroebner" => suppliedGroebner,
        "suppliedRulesAreQuadraticGroebner" => (allQuadratic and suppliedGroebner),
        "suppliedRelationsAreGroebnerBasis" => suppliedGroebner,
        "suppliedRelationsAreQuadraticGroebnerBasis" => (allQuadratic and suppliedGroebner)
    };
    I.cache#"groebnerCertificate" = certificate;
    certificate
);

hasQuadraticGroebnerBasis = method(TypicalValue => Boolean);
hasQuadraticGroebnerBasis Ideal := I -> (hpGroebnerCertificate I)#"passed";
hasQuadraticGroebnerBasis PolynomialRing := R -> hasQuadraticGroebnerBasis straighteningIdeal R;
hasQuadraticGroebnerBasis QuotientRing := A -> (
    hpHookContext("hasQuadraticGroebnerBasis", A);
    hasQuadraticGroebnerBasis ideal A
);

------------------------------------------------------------------------
-- Fine Segre products of hook rings
--
-- A type pair record has the form {baseType, leftType, rightType}.  The
-- base type is the fine multidegree; the two type assignments must be
-- injective order embeddings with the same orientation, which is
-- precisely the hypothesis under which the rank two straightening rule
-- is well defined in both factors simultaneously.  The fine Segre ring
-- of two hook rings R1, R2 has one variable w_i for each pair (T, U) of
-- a left tableau T of type leftType and a right tableau U of type
-- rightType, one type pair at a time; its context, stored at
-- W.cache#"hookContext" with kind "FineSegreRetract", records the two
-- factor contexts, the type pairs and the pairing of the generators.
--   fineSegreEstimate(R1, R2, typePairs)   the generator counts, a Tally
--   fineSegreRing(R1, R2, TypePairs => ...) the ring W
--   fineSegreRing(n, m, r)                 the fine Segre model of the
--                                          generic r minors of an n by m
--                                          matrix
--   fineSegreAlgebra                       W / straighteningIdeal W
--   fineSegreMap(W, A1, A2)                the map W -> A1 ** A2
--   factors W                              the pair (R1, R2)
-- The straightening presentation of W, its nonstandard monomials and the
-- classification of its pairs of generators are computed here and
-- reached through straighteningIdeal, nonstandardMonomialIdeal,
-- relationKind and hookRelation.
------------------------------------------------------------------------

hpFineComparisonSign = (h,g) -> (
    if hpFHRTypeOuter(h,g) then return 1;
    if hpFHRTypeOuter(g,h) then return -1;
    0
);

hpFineValidAbstractType = h -> (
    instance(h,List) and #h == 2 and
    instance(h#0,ZZ) and instance(h#1,ZZ) and
    h#0 >= 0 and h#1 >= 0
);

hpFineValidateTypePairs = (caller,leftContext,rightContext,typePairs) -> (
    hpRequireHookKind(caller, leftContext);
    hpRequireHookKind(caller, rightContext);
    if leftContext#"coefficientRing" =!= rightContext#"coefficientRing" then
        error(caller | ": the two hook rings must have the same coefficient ring");
    if not instance(typePairs,List) or #typePairs == 0 then
        error(caller | ": TypePairs must be a nonempty list");
    if any(typePairs,pair -> not instance(pair,List) or #pair != 3) then
        error(caller | ": each TypePairs record must be {baseType,leftType,rightType}");
    if any(typePairs,pair -> not hpFineValidAbstractType(pair#0) or
        not hpFineValidAbstractType(pair#1) or
        not hpFineValidAbstractType(pair#2)) then
        error(caller | ": every type must be a pair {a,b} of nonnegative integers");
    if #unique apply(typePairs,pair -> pair#0) != #typePairs then
        error(caller | ": base fine degrees must be distinct");
    for pair in typePairs do (
        if not (leftContext#"basisByType")#?(pair#1) then
            error(caller | ": the left hook ring has no hook type " | toString(pair#1));
        if not (rightContext#"basisByType")#?(pair#2) then
            error(caller | ": the right hook ring has no hook type " | toString(pair#2));
    );
    leftTypes := apply(typePairs,pair -> pair#1);
    rightTypes := apply(typePairs,pair -> pair#2);
    if #unique leftTypes != #typePairs then
        error(caller | ": the left type assignment must be injective");
    if #unique rightTypes != #typePairs then
        error(caller | ": the right type assignment must be injective");
    if #typePairs >= 2 then for i from 0 to #typePairs-2 do
        for j from i+1 to #typePairs-1 do (
            baseSign := hpFineComparisonSign(typePairs#i#0,typePairs#j#0);
            leftSign := hpFineComparisonSign(typePairs#i#1,typePairs#j#1);
            rightSign := hpFineComparisonSign(typePairs#i#2,typePairs#j#2);
            if leftSign != baseSign or rightSign != baseSign then
                error(caller | ": the two type assignments must be " |
                    "order embeddings with the same orientation; failure at " |
                    toString(typePairs#i#0) | " and " | toString(typePairs#j#0));
        );
    true
);

hpFineOrderedTypePairs = typePairs -> (
    baseTypes := hpFHRTypeOrder apply(typePairs,pair -> pair#0);
    pairByBase := new HashTable from apply(typePairs,pair -> pair#0 => pair);
    apply(baseTypes,h -> pairByBase#h)
);

-- the number of fine generators of each ordered type pair
hpFineCounts = (leftContext,rightContext,orderedPairs) -> apply(orderedPairs, pair ->
    #((leftContext#"basisByType")#(pair#1)) * #((rightContext#"basisByType")#(pair#2)));

fineSegreEstimate = method(TypicalValue => Tally);
fineSegreEstimate(PolynomialRing,PolynomialRing,List) := (R1,R2,typePairs) -> (
    leftContext := hpHookContext("fineSegreEstimate", R1);
    rightContext := hpHookContext("fineSegreEstimate", R2);
    hpFineValidateTypePairs("fineSegreEstimate",leftContext,rightContext,typePairs);
    orderedPairs := hpFineOrderedTypePairs typePairs;
    counts := hpFineCounts(leftContext,rightContext,orderedPairs);
    new Tally from apply(#orderedPairs, p -> orderedPairs#p => counts#p)
);

-- The paper order on a fine Segre product is a block order: common fine
-- degree first, then the complete paper order from the left factor, then
-- the complete paper order from the right factor.  A final Lex block is an
-- arbitrary total refinement only after all mathematically relevant rows.
-- The rows come with their labels, as pairs {label, weights}.
hpFinePaperOrderLabeledRows = (leftContext,rightContext,typePairs,metadata) -> (
    baseTypes := apply(typePairs,pair -> pair#0);
    rows := {{"boxes", apply(metadata,record ->
        record#"baseType"#0 + record#"baseType"#1 + 1)}};
    for h in baseTypes do rows = rows | {{"fine degree " | toString h,
        apply(metadata,record -> if record#"baseType" == h then 1 else 0)}};
    for k from 0 to #(leftContext#"paperOrderRows")-1 do (
        factorRow := leftContext#"paperOrderRows"#k;
        rows = rows | {{"left " | leftContext#"paperOrderLabels"#k,
            apply(metadata,record -> factorRow#(record#"leftIndex"))}});
    for k from 0 to #(rightContext#"paperOrderRows")-1 do (
        factorRow := rightContext#"paperOrderRows"#k;
        rows = rows | {{"right " | rightContext#"paperOrderLabels"#k,
            apply(metadata,record -> factorRow#(record#"rightIndex"))}});
    rows
);

-- the fine Segre ring of two hook contexts, with its context stored at
-- W.cache#"hookContext"
hpFineSegreBuild = (caller,leftContext,rightContext,typePairs,order,variableLimit,force) -> (
    if not instance(variableLimit,ZZ) or variableLimit < 0 then
        error(caller | ": VariableLimit must be a nonnegative integer");
    if not instance(force,Boolean) then
        error(caller | ": Force must be Boolean");
    if typePairs === null then
        error(caller | ": specify TypePairs => {{base,left,right},...}");
    hpFineValidateTypePairs(caller,leftContext,rightContext,typePairs);
    orderedPairs := hpFineOrderedTypePairs typePairs;
    counts := hpFineCounts(leftContext,rightContext,orderedPairs);
    N := sum counts;
    if N > variableLimit and not force then
        error(caller | ": " | toString N |
            " variables exceed VariableLimit=" | toString variableLimit |
            "; rerun with VariableLimit => N or Force => true after inspecting fineSegreEstimate");
    if order == "Paper" and
       (leftContext#"monomialOrder" != "Paper" or
        rightContext#"monomialOrder" != "Paper") then
        error(caller | ": the fine paper order requires factors built with the paper order");
    if order != "Paper" and order != "GRevLex" then
        error(caller | ": MonomialOrder must be \"Paper\" or \"GRevLex\"");

    metadata := {};
    indexByGeneratorMutable := new MutableHashTable;
    index := 0;
    for pair in orderedPairs do (
        baseType := pair#0;
        leftType := pair#1;
        rightType := pair#2;
        for leftHook in (leftContext#"basisByType")#leftType do
            for rightHook in (rightContext#"basisByType")#rightType do (
                leftIndex := (leftContext#"indexByHook")#leftHook;
                rightIndex := (rightContext#"indexByHook")#rightHook;
                record := new HashTable from {
                    "index" => index,
                    "baseType" => baseType,
                    "leftType" => leftType,
                    "rightType" => rightType,
                    "leftHook" => leftHook,
                    "rightHook" => rightHook,
                    "leftContent" => hpFHRHookContent(
                        leftContext#"ambientDimension",leftHook),
                    "rightContent" => hpFHRHookContent(
                        rightContext#"ambientDimension",rightHook),
                    "leftIndex" => leftIndex,
                    "rightIndex" => rightIndex
                };
                metadata = metadata | {record};
                indexByGeneratorMutable#{baseType,leftHook,rightHook} = index;
                index = index+1;
            );
    );

    labeledRows := if order == "Paper" then
        hpFinePaperOrderLabeledRows(leftContext,rightContext,orderedPairs,metadata)
        else {};
    orderRows := apply(labeledRows, last);
    variableSymbols := apply(N,i -> getSymbol("w" | toString i));
    degrees := apply(metadata,record -> apply(#orderedPairs,p ->
        if orderedPairs#p#0 == record#"baseType" then 1 else 0));
    K := leftContext#"coefficientRing";
    W := if order == "Paper" then
        K[variableSymbols,Degrees => degrees,
            DegreeRank => #orderedPairs,
            MonomialOrder => hpFHRMonomialOrderParts orderRows]
        else K[variableSymbols,Degrees => degrees,
            DegreeRank => #orderedPairs,MonomialOrder => GRevLex];

    metadataWithVariables := apply(N,i -> new HashTable from join(
        pairs(metadata#i),{"variable" => W_i}));
    leftWeight := leftContext#"weightBound";
    rightWeight := rightContext#"weightBound";
    truncationBound := if leftWeight === null and rightWeight === null then null
        else (if leftWeight === null then {} else leftWeight) |
             (if rightWeight === null then {} else rightWeight);
    truncationContents := if truncationBound === null then {}
        else apply(metadataWithVariables,record ->
            (if leftWeight === null then {} else record#"leftContent") |
            (if rightWeight === null then {} else record#"rightContent"));
    F := new hpContextData from {
        "kind" => "FineSegreRetract",
        "coefficientRing" => K,
        "leftContext" => leftContext,
        "rightContext" => rightContext,
        "typePairs" => orderedPairs,
        "estimate" => new Tally from apply(#orderedPairs, p -> orderedPairs#p => counts#p),
        "numberOfVariables" => N,
        "ring" => W,
        "variables" => apply(N,i -> W_i),
        "metadataByIndex" => metadataWithVariables,
        "indexByGenerator" => new HashTable from indexByGeneratorMutable,
        "baseTypeByLeftType" => new HashTable from apply(orderedPairs, pair -> pair#1 => pair#0),
        "leftWeightBound" => leftWeight,
        "rightWeightBound" => rightWeight,
        "isWeightRestricted" =>
            (leftWeight =!= null or rightWeight =!= null),
        "truncationBound" => truncationBound,
        "truncationContents" => truncationContents,
        "paperOrderRows" => orderRows,
        "paperOrderLabels" => apply(labeledRows, first),
        "monomialOrder" => order
    };
    W.cache#"hookContext" = F;
    W
);

-- the type pairs of the fine Segre model of the generic r minors of an
-- n by m matrix: the base hook (a,b), 0 <= a <= m-r and 0 <= b <= n-r,
-- is paired with the left type (a, b+r-1) and the right type (b, a+r-1)
hpFineGenericTypePairs = (caller, n, m, r) -> (
    if not instance(n,ZZ) or not instance(m,ZZ) or not instance(r,ZZ) then
        error(caller | ": expected three integers n, m, r");
    if r < 2 or r > min(n,m) then
        error(caller | ": the minor size r must satisfy 2 <= r <= min(n,m)");
    shift := r-1;
    baseTypes := flatten for a from 0 to m-r list for b from 0 to n-r list {a,b};
    apply(baseTypes,h -> {h,{h#0,h#1+shift},{h#1,h#0+shift}})
);

fineSegreRing = method(Options => {
    TypePairs => null,
    LeftWeight => null,
    RightWeight => null,
    CoefficientRing => QQ,
    MonomialOrder => "Paper",
    VariableLimit => 500,
    Force => false
}, TypicalValue => PolynomialRing);

fineSegreRing(PolynomialRing,PolynomialRing) := opts -> (R1,R2) -> (
    leftContext := hpHookContext("fineSegreRing", R1);
    rightContext := hpHookContext("fineSegreRing", R2);
    if opts#LeftWeight =!= null or opts#RightWeight =!= null then
        error("fineSegreRing: LeftWeight and RightWeight belong to the form" |
            " fineSegreRing(n, m, r); the weight bounds of given hook rings are set" |
            " by hookRing(..., Weight => w)");
    if opts#CoefficientRing =!= QQ and opts#CoefficientRing =!= leftContext#"coefficientRing" then
        error("fineSegreRing: the coefficient ring of given hook rings is theirs;" |
            " CoefficientRing applies to the form fineSegreRing(n, m, r)");
    hpFineSegreBuild("fineSegreRing",leftContext,rightContext,opts#TypePairs,
        opts#MonomialOrder,opts#VariableLimit,opts#Force)
);

fineSegreRing(ZZ,ZZ,ZZ) := opts -> (n,m,r) -> (
    if opts#TypePairs =!= null then
        error("fineSegreRing: the form fineSegreRing(n, m, r) chooses its own type pairs;" |
            " give TypePairs with two hook rings instead");
    typePairs := hpFineGenericTypePairs("fineSegreRing", n, m, r);
    leftTypes := unique apply(typePairs,pair -> pair#1);
    rightTypes := unique apply(typePairs,pair -> pair#2);
    R1 := hpHookRingBuild("fineSegreRing", n, leftTypes, opts#CoefficientRing,
        opts#LeftWeight, opts#MonomialOrder, opts#VariableLimit, opts#Force);
    R2 := hpHookRingBuild("fineSegreRing", m, rightTypes, opts#CoefficientRing,
        opts#RightWeight, opts#MonomialOrder, opts#VariableLimit, opts#Force);
    hpFineSegreBuild("fineSegreRing",R1.cache#"hookContext",R2.cache#"hookContext",
        typePairs,opts#MonomialOrder,opts#VariableLimit,opts#Force)
);

fineSegreAlgebra = method(Options => {
    TypePairs => null,
    LeftWeight => null,
    RightWeight => null,
    CoefficientRing => QQ,
    MonomialOrder => "Paper",
    VariableLimit => 500,
    RelationLimit => 10000,
    Force => false,
    Validate => true
}, TypicalValue => QuotientRing);

fineSegreAlgebra(PolynomialRing,PolynomialRing) := opts -> (R1,R2) ->
    hpHookAlgebraOf("fineSegreAlgebra",
        fineSegreRing(R1,R2,TypePairs => opts#TypePairs,LeftWeight => opts#LeftWeight,
            RightWeight => opts#RightWeight,CoefficientRing => opts#CoefficientRing,
            MonomialOrder => opts#MonomialOrder,VariableLimit => opts#VariableLimit,
            Force => opts#Force),
        opts#Validate, opts#RelationLimit, opts#Force);

fineSegreAlgebra(ZZ,ZZ,ZZ) := opts -> (n,m,r) ->
    hpHookAlgebraOf("fineSegreAlgebra",
        fineSegreRing(n,m,r,TypePairs => opts#TypePairs,LeftWeight => opts#LeftWeight,
            RightWeight => opts#RightWeight,CoefficientRing => opts#CoefficientRing,
            MonomialOrder => opts#MonomialOrder,VariableLimit => opts#VariableLimit,
            Force => opts#Force),
        opts#Validate, opts#RelationLimit, opts#Force);

fineSegreAlgebra PolynomialRing := opts -> W -> (
    F := hpHookContext("fineSegreAlgebra", W);
    if not hpIsFineContext F then
        error "fineSegreAlgebra: expected a fine Segre ring (from fineSegreRing); a hook ring is presented by hookAlgebra";
    hpHookAlgebraOf("fineSegreAlgebra", W, opts#Validate, opts#RelationLimit, opts#Force)
);

-- the two hook rings of a fine Segre ring or algebra
factors = method(TypicalValue => Sequence);
factors PolynomialRing := W -> hpFineFactors W;
factors QuotientRing := B -> hpFineFactors B;

hpFineFactors = X -> (
    F := hpHookContext("factors", X);
    if not hpIsFineContext F then
        error "factors: expected a fine Segre ring or algebra (from fineSegreRing or fineSegreAlgebra)";
    (F#"leftContext"#"ring", F#"rightContext"#"ring")
);

-- The map of a fine Segre ring into the tensor product of two quotients
-- of its factors: each fine variable goes to the product of the two
-- factor generators it pairs.  Its kernel, for the Pieri quotients of the
-- factors, is the naive Pieri presentation of the fine Segre product.
fineSegreMap = method(TypicalValue => RingMap);
fineSegreMap(PolynomialRing,Ring,Ring) := (W,leftQuotient,rightQuotient) -> (
    F := hpHookContext("fineSegreMap", W);
    if not hpIsFineContext F then
        error "fineSegreMap: expected a fine Segre ring (from fineSegreRing)";
    leftRing := F#"leftContext"#"ring";
    rightRing := F#"rightContext"#"ring";
    if hpHookRingOf("fineSegreMap", leftQuotient) =!= leftRing then
        error "fineSegreMap: the second argument must be the left factor or a quotient of it";
    if hpHookRingOf("fineSegreMap", rightQuotient) =!= rightRing then
        error "fineSegreMap: the third argument must be the right factor or a quotient of it";
    leftExpected := F#"leftContext"#"numberOfVariables";
    rightExpected := F#"rightContext"#"numberOfVariables";
    if numgens leftQuotient != leftExpected then
        error "fineSegreMap: the left quotient has the wrong number of generators";
    if numgens rightQuotient != rightExpected then
        error "fineSegreMap: the right quotient has the wrong number of generators";
    tensorProduct := leftQuotient ** rightQuotient;
    -- with no variables on either side the tensor product is the coefficient
    -- field with degree rank two, on which Core's kernel computation fails;
    -- the same ring with degree rank one is used instead
    if numgens tensorProduct == 0 then tensorProduct = (coefficientRing tensorProduct)[Variables => 0];
    tensorVariables := gens tensorProduct;
    images := apply(F#"metadataByIndex",record ->
        tensorVariables#(record#"leftIndex")*
        tensorVariables#(leftExpected+record#"rightIndex"));
    map(tensorProduct,W,images)
);

------------------------------------------------------------------------
-- The classification of the pairs of fine generators
------------------------------------------------------------------------

hpFineHookPairCompatible = (context,outerHook,innerHook) -> (
    if not hpFHRTypeOuter(hpFHRHookType outerHook,hpFHRHookType innerHook) then
        return false;
    hpIsSemistandardRank2Unchecked hpHooksInternalToNestedRows(outerHook,innerHook)
);

-- The status of the product w_i w_j: "zero:weight" when the total content
-- exceeds an inherited factor bound, "zero:base-nonchain" when the base
-- types are not strictly nested, "standard" when both factor pairs are
-- semistandard, and "bad:left", "bad:right" or "bad:both" otherwise; the
-- record also orients the pair by base type.
hpFinePairStatus = (F,firstIndex,secondIndex) -> (
    if not instance(firstIndex,ZZ) or not instance(secondIndex,ZZ) or
       firstIndex < 0 or secondIndex < 0 or
       firstIndex >= F#"numberOfVariables" or
       secondIndex >= F#"numberOfVariables" then
        error "relationKind: generator index out of range";
    firstRecord := F#"metadataByIndex"#firstIndex;
    secondRecord := F#"metadataByIndex"#secondIndex;
    if not hpWeightPairAllowed(F,firstIndex,secondIndex) then
        return new HashTable from {
            "status" => "zero:weight",
            "leftCompatible" => false,
            "rightCompatible" => false,
            "outerIndex" => null,
            "innerIndex" => null
        };
    firstBase := firstRecord#"baseType";
    secondBase := secondRecord#"baseType";
    if not hpFHRTypeOuter(firstBase,secondBase) and
       not hpFHRTypeOuter(secondBase,firstBase) then
        return new HashTable from {
            "status" => "zero:base-nonchain",
            "leftCompatible" => false,
            "rightCompatible" => false,
            "outerIndex" => null,
            "innerIndex" => null
        };
    outerRecord := if hpFHRTypeOuter(firstBase,secondBase) then
        firstRecord else secondRecord;
    innerRecord := if hpFHRTypeOuter(firstBase,secondBase) then
        secondRecord else firstRecord;
    leftNested := hpFHRTypeOuter(outerRecord#"leftType",innerRecord#"leftType");
    rightNested := hpFHRTypeOuter(outerRecord#"rightType",innerRecord#"rightType");
    if not leftNested or not rightNested then
        error "relationKind: validated type assignments lost their common orientation";
    leftCompatible := hpFineHookPairCompatible(F#"leftContext",
        outerRecord#"leftHook",innerRecord#"leftHook");
    rightCompatible := hpFineHookPairCompatible(F#"rightContext",
        outerRecord#"rightHook",innerRecord#"rightHook");
    status := if leftCompatible and rightCompatible then "standard"
        else if not leftCompatible and not rightCompatible then "bad:both"
        else if not leftCompatible then "bad:left"
        else "bad:right";
    new HashTable from {
        "status" => status,
        "leftCompatible" => leftCompatible,
        "rightCompatible" => rightCompatible,
        "outerIndex" => outerRecord#"index",
        "innerIndex" => innerRecord#"index"
    }
);

-- the predicate on pairs of generator indices of a fine Segre ring
hpFineStandardPair = F -> (i,j) -> (hpFinePairStatus(F,i,j))#"status" == "standard";

-- the nonstandard monomials of a fine Segre ring: the products of the
-- pairs that are not standard and the minimal overweight standard chains
hpFineNonstandardMonomials = F -> (
    W := F#"ring";
    N := F#"numberOfVariables";
    bad := flatten for i from 0 to N-1 list for j from i to N-1 list (
        if (hpFinePairStatus(F,i,j))#"status" != "standard" then W_i*W_j else continue);
    bad | apply(hpWeightStandardBoundaryRecords(F,hpFineStandardPair F,1000000,true),
        record -> record#"monomial")
);

------------------------------------------------------------------------
-- The straightening presentation of a fine Segre ring
------------------------------------------------------------------------

-- A fine product is standard only when its base types form a strict
-- chain and the induced pair of hook tableaux is semistandard in both
-- factors.  Every other quadratic product is either zero or is replaced
-- by the tensor product of the two rank two normal forms.
hpFineStraighteningPresentationBody = (opts, F) -> (
    W := F#"ring";
    variables := F#"variables";
    metadata := F#"metadataByIndex";
    indexByGenerator := F#"indexByGenerator";
    leftMemo := new MutableHashTable;
    rightMemo := new MutableHashTable;
    relations := {};
    badMonomials := {};
    records := {};
    weightRecords := {};
    N := F#"numberOfVariables";
    standardPair := hpFineStandardPair F;

    if N > 0 then for i from 0 to N-1 do for j from i to N-1 do (
        classification := hpFinePairStatus(F,i,j);
        status := classification#"status";
        if status != "standard" then (
            target := variables#i*variables#j;
            badMonomials = badMonomials | {target};
            relation := target;
            numberOfTerms := 0;
            if substring(0,4,status) != "zero" then (
                outerRecord := metadata#(classification#"outerIndex");
                innerRecord := metadata#(classification#"innerIndex");
                leftNormalForm := hpFHRPairNormalFormAt(F#"leftContext",
                    {outerRecord#"leftHook",innerRecord#"leftHook"},leftMemo,i,j);
                rightNormalForm := hpFHRPairNormalFormAt(F#"rightContext",
                    {outerRecord#"rightHook",innerRecord#"rightHook"},rightMemo,i,j);
                for leftPair in keys leftNormalForm do
                    for rightPair in keys rightNormalForm do (
                        outerKey := {outerRecord#"baseType",leftPair#0,rightPair#0};
                        innerKey := {innerRecord#"baseType",leftPair#1,rightPair#1};
                        if not indexByGenerator#?outerKey or
                           not indexByGenerator#?innerKey then
                            hpFail("straighteningIdeal: the rank two straightening left the fine generators");
                        coefficient := leftNormalForm#leftPair*rightNormalForm#rightPair;
                        relation = relation-coefficient*
                            variables#(indexByGenerator#outerKey)*
                            variables#(indexByGenerator#innerKey);
                        numberOfTerms = numberOfTerms+1;
                    );
            );
            if relation == 0 then
                hpFail("straighteningIdeal: a proposed fine Segre relation vanished");
            relations = relations | {relation};
            records = records | {new HashTable from {
                "kind" => if status == "zero:weight" then
                    "weight-truncation" else "quadratic",
                "indices" => {i,j},
                "status" => status,
                "target" => target,
                "relation" => relation,
                "numberOfTermsInNormalForm" => numberOfTerms
            }};
            if status == "zero:weight" then
                weightRecords = weightRecords|{last records};
            hpRelationLimitCheck("straighteningIdeal", #relations, "relations", opts#RelationLimit, opts#Force);
        );
    );

    higherWeightRecords := hpWeightStandardBoundaryRecords(F,standardPair,
        opts#RelationLimit,opts#Force);
    for record in higherWeightRecords do (
        monomial := record#"monomial";
        relations = relations|{monomial};
        badMonomials = badMonomials|{monomial};
        relationRecord := new HashTable from join(pairs record,{
            "kind" => "weight-truncation",
            "status" => "zero:weight-boundary",
            "target" => monomial,
            "relation" => monomial,
            "numberOfTermsInNormalForm" => 0
        });
        records = records|{relationRecord};
        weightRecords = weightRecords|{relationRecord};
        hpRelationLimitCheck("straighteningIdeal", #relations, "relations", opts#RelationLimit, opts#Force);
    );

    I := hpFHRIdealFromList(W,relations);
    Jbad := hpFHRIdealFromList(W,badMonomials);
    allQuadratic := all(relations,f -> sum degree f == 2);
    leadingChecks := apply(#relations,k ->
        leadMonomial(relations#k) == badMonomials#k);
    allLeading := all(leadingChecks,value -> value);
    if opts#Validate and F#"monomialOrder" == "Paper" and not allLeading then
        hpFail("straighteningIdeal: the compiled block order failed a leading term check");
    new hpPresentationData from {
        "kind" => "FineSegreStraighteningPresentation",
        "context" => F,
        "ring" => W,
        "relations" => relations,
        "relationRecords" => records,
        "numberOfRelations" => #relations,
        "numberOfWeightRelations" => #weightRecords,
        "weightRelationRecords" => sort(weightRecords,
            r -> {if r#?"degree" then r#"degree" else 2,
                  toString(if r#?"monomial" then r#"monomial" else r#"target")}),
        "numberOfNonzeroRewrites" =>
            #select(records,record -> record#"numberOfTermsInNormalForm" > 0),
        "badMonomials" => badMonomials,
        "badMonomialIdeal" => Jbad,
        "ideal" => I,
        "quotient" => W/I,
        "allRelationsQuadratic" => allQuadratic,
        "leadingTermChecks" => leadingChecks,
        "allLeadingTermsCorrect" => allLeading,
        "leftNormalFormCacheSize" => #(keys leftMemo),
        "rightNormalFormCacheSize" => #(keys rightMemo)
    }
);

------------------------------------------------------------------------
-- Hook algebras and the accessors of hook rings
--
-- The finite hook algebra of a set of hook types is the quotient of the
-- hook ring by its straightening ideal, built with Core's own quotient
-- construction: ideal A, ambient A, hilbertSeries A, dim A and every
-- ring operation are Core's, and the context of the ring is read from
-- ambient A.
--   hookAlgebra(n, types), hookAlgebra(n, MaxArm => A, MaxLeg => B),
--   hookAlgebra R                the algebra R / straighteningIdeal R
--   hookTypes, alphabetSize, weightBound
--                                the choices the ring was built from
--   hookBasis X, hookBasis(X, type)
--                                the generators as hook tabloids, in
--                                the order of the variables
--   hookVariable(X, T), hookMonomial(X, T)
--                                from tabloids to ring elements
--   tabloid z, tabloidTerms f        from ring elements to tabloids
--   hookStraighten(T, A), hookStraighten f
--                                normal forms as elements of the algebra
--   hookRelation(X, i, j), relationKind(X, i, j)
--                                the stored relation of a pair of
--                                generators and its kind
-- Every accessor accepts the hook ring, the hook algebra, a fine Segre
-- ring or algebra, or a quotient of one of them, and dispatches on the
-- context record stored at R.cache#"hookContext" of the polynomial ring
-- underneath.
------------------------------------------------------------------------

-- the quotient of a hook ring or fine Segre ring by its straightening
-- ideal; Core memoizes the quotient on the ideal, so repeated calls
-- return the same ring, and the context is copied to A.cache for
-- convenience (the accessors read it from the ambient ring)
hpHookAlgebraOf = (caller, R, validate, relationLimit, force) -> (
    H := hpHookContext(caller, R);
    if not instance(R, PolynomialRing) then
        error(caller | ": expected the polynomial ring of a hook ring or fine Segre ring");
    I := straighteningIdeal(R, Validate => validate, RelationLimit => relationLimit, Force => force);
    A := R / I;
    A.cache#"hookContext" = H;
    A
);

hookAlgebra = method(Options => {
    CoefficientRing => QQ,
    MaxArm => null,
    MaxLeg => null,
    Weight => null,
    MonomialOrder => "Paper",
    VariableLimit => 500,
    RelationLimit => 10000,
    Force => false,
    Validate => true
}, TypicalValue => QuotientRing);

hookAlgebra(ZZ, List) := opts -> (n, types) -> (
    if opts#MaxArm =!= null or opts#MaxLeg =!= null then
        error "hookAlgebra: a list of hook types cannot be combined with MaxArm or MaxLeg";
    hpHookAlgebraOf("hookAlgebra",
        hpHookRingBuild("hookAlgebra", n, types, opts#CoefficientRing, opts#Weight,
            opts#MonomialOrder, opts#VariableLimit, opts#Force),
        opts#Validate, opts#RelationLimit, opts#Force)
);

hookAlgebra ZZ := opts -> n -> (
    if not instance(n, ZZ) or n < 1 then error "hookAlgebra: the alphabet size n must be a positive integer";
    hpHookAlgebraOf("hookAlgebra",
        hpHookRingBuild("hookAlgebra", n, hpHookRectangleTypes("hookAlgebra", n, opts#MaxArm, opts#MaxLeg),
            opts#CoefficientRing, opts#Weight, opts#MonomialOrder, opts#VariableLimit, opts#Force),
        opts#Validate, opts#RelationLimit, opts#Force)
);

hookAlgebra PolynomialRing := opts -> R ->
    hpHookAlgebraOf("hookAlgebra", R, opts#Validate, opts#RelationLimit, opts#Force);

-- the algebra of X: X itself when it is a quotient ring, else the
-- quotient of the hook ring or fine Segre ring X by its straightening
-- ideal (with the default guards; build it with hookAlgebra first to
-- pass RelationLimit or Force)
hpAlgebraOf = (caller, X) -> (
    if instance(X, QuotientRing) then (hpHookContext(caller, X); X)
    else hpHookAlgebraOf(caller, hpHookRingOf(caller, X), true, 10000, false)
);

------------------------------------------------------------------------
-- The choices a ring was built from
------------------------------------------------------------------------

hookTypes = method(TypicalValue => List);
hookTypes PolynomialRing := R -> hpHookTypes R;
hookTypes QuotientRing := A -> hpHookTypes A;
hpHookTypes = X -> (
    H := hpHookContext("hookTypes", X);
    if hpIsFineContext H then H#"typePairs" else H#"hookTypes"
);

alphabetSize = method(TypicalValue => ZZ);
alphabetSize PolynomialRing := R -> hpAlphabetSize R;
alphabetSize QuotientRing := A -> hpAlphabetSize A;
hpAlphabetSize = X -> (
    H := hpHookContext("alphabetSize", X);
    if hpIsFineContext H then
        error "alphabetSize: a fine Segre ring has two alphabets; apply alphabetSize to the factors (see factors)";
    H#"ambientDimension"
);

weightBound = method(TypicalValue => List);
weightBound PolynomialRing := R -> hpWeightBound R;
weightBound QuotientRing := A -> hpWeightBound A;
hpWeightBound = X -> (
    H := hpHookContext("weightBound", X);
    if hpIsFineContext H then {H#"leftWeightBound", H#"rightWeightBound"} else H#"weightBound"
);

------------------------------------------------------------------------
-- The generators as tabloids
------------------------------------------------------------------------

-- the hook shaped tabloid of a native pair {rowTail, colFull}
hpNativeTabloid = hook -> tabloid(hook#0, hook#1);

-- the index of the generator of a hook ring carrying a native hook, or an
-- error naming the hook as a tabloid
hpHookGeneratorIndexNative = (caller, H, hook) -> (
    if not H#"indexByHook"#?hook then
        error(caller | ": " | toString hpNativeTabloid hook |
            " is not a generator of this hook ring: a generator is a semistandard hook" |
            " tableau on the letters 1.." | toString H#"ambientDimension" |
            " of one of the types " | toString H#"hookTypes" |
            (if H#"weightBound" === null then ""
                else " with content at most " | toString H#"weightBound"));
    H#"indexByHook"#hook
);

-- the index of the generator carrying a hook shaped tabloid T (given as a
-- HookTabloid, a list of rows or a Filling)
hpHookGeneratorIndex = (caller, H, T) -> (
    if hpIsFineContext H then
        error(caller | ": on a fine Segre ring, expected a pair {T, U} of hook shaped tabloids");
    hpHookGeneratorIndexNative(caller, H, hpHookToNative(caller, tabloid T))
);

-- the index of the generator of a fine Segre ring carrying the pair
-- {T, U} of hook shaped tabloids
hpFineGeneratorIndex = (caller, F, P) -> (
    if not instance(P, List) or #P != 2 then
        error(caller | ": on a fine Segre ring, expected a pair {T, U} of hook shaped tabloids");
    leftHook := hpHookToNative(caller, tabloid P#0);
    rightHook := hpHookToNative(caller, tabloid P#1);
    leftType := hpFHRHookType leftHook;
    if not F#"baseTypeByLeftType"#?leftType then
        error(caller | ": no fine degree pairs a left hook of type " | toString leftType |
            "; the type pairs are " | toString F#"typePairs");
    key := {F#"baseTypeByLeftType"#leftType, leftHook, rightHook};
    if not F#"indexByGenerator"#?key then
        error(caller | ": the pair " | toString apply(P, tabloid) |
            " is not a generator of this fine Segre ring");
    F#"indexByGenerator"#key
);

-- hookBasis(List type, ZZ n) is the enumerator of the Pieri section;
-- this section installs the ring forms on the same method
hookBasis PolynomialRing := R -> hpHookBasis(R, null);
hookBasis QuotientRing := A -> hpHookBasis(A, null);
hookBasis(PolynomialRing, List) := (R, h) -> hpHookBasis(R, h);
hookBasis(QuotientRing, List) := (A, h) -> hpHookBasis(A, h);
hpHookBasis = (X, h) -> (
    H := hpHookContext("hookBasis", X);
    if hpIsFineContext H then (
        records := H#"metadataByIndex";
        if h =!= null then (
            if not any(H#"typePairs", pair -> pair#0 == h) then
                error("hookBasis: " | toString h | " is not a fine degree of this fine Segre ring;" |
                    " the type pairs are " | toString H#"typePairs");
            records = select(records, r -> r#"baseType" == h));
        apply(records, r -> {hpNativeTabloid r#"leftHook", hpNativeTabloid r#"rightHook"}))
    else (
        hooks := if h === null then H#"basis" else (
            if not H#"basisByType"#?h then
                error("hookBasis: " | toString h | " is not a hook type of this hook ring;" |
                    " the types are " | toString H#"hookTypes");
            H#"basisByType"#h);
        apply(hooks, hpNativeTabloid))
);

hookVariable = method(TypicalValue => RingElement);
hookVariable(PolynomialRing, HookTabloid) := (R, T) -> hpHookVariable(R, T);
hookVariable(QuotientRing, HookTabloid) := (A, T) -> hpHookVariable(A, T);
hookVariable(PolynomialRing, List) := (R, L) -> hpHookVariable(R, L);
hookVariable(QuotientRing, List) := (A, L) -> hpHookVariable(A, L);
hookVariable(PolynomialRing, Filling) := (R, F) -> hpHookVariable(R, F);
hookVariable(QuotientRing, Filling) := (A, F) -> hpHookVariable(A, F);
hpHookVariable = (X, T) -> (
    H := hpHookContext("hookVariable", X);
    X_(if hpIsFineContext H then hpFineGeneratorIndex("hookVariable", H, T)
        else hpHookGeneratorIndex("hookVariable", H, T))
);

hookMonomial = method(TypicalValue => RingElement);
hookMonomial(PolynomialRing, HookTabloid) := (R, T) -> hpHookMonomial(R, T);
hookMonomial(QuotientRing, HookTabloid) := (A, T) -> hpHookMonomial(A, T);
hookMonomial(PolynomialRing, List) := (R, L) -> hpHookMonomial(R, L);
hookMonomial(QuotientRing, List) := (A, L) -> hpHookMonomial(A, L);
hookMonomial(PolynomialRing, Filling) := (R, F) -> hpHookMonomial(R, F);
hookMonomial(QuotientRing, Filling) := (A, F) -> hpHookMonomial(A, F);
hpHookMonomial = (X, T) -> (
    H := hpHookContext("hookMonomial", X);
    if hpIsFineContext H then (
        if not instance(T, List) or #T != 2 then
            error "hookMonomial: on a fine Segre ring, expected a pair {T, U} of hook tabloids of the same Frobenius rank";
        hooksL := hpDiagonalHooks toList tabloid T#0;
        hooksR := hpDiagonalHooks toList tabloid T#1;
        if #hooksL != #hooksR then
            error "hookMonomial: the two tabloids of a fine Segre pair must have the same Frobenius rank";
        pairProduct := 1_X;
        for k from 0 to #hooksL-1 do pairProduct = pairProduct * X_(hpFineGeneratorIndex("hookMonomial", H,
            {hpNativeTabloid hooksL#k, hpNativeTabloid hooksR#k}));
        pairProduct)
    else (
        hooks := hpDiagonalHooks toList tabloid T;
        hookProduct := 1_X;
        for hook in hooks do hookProduct = hookProduct * X_(hpHookGeneratorIndexNative("hookMonomial", H, hook));
        hookProduct)
);

------------------------------------------------------------------------
-- From ring elements to tabloids
------------------------------------------------------------------------

hpRequireTypeChain = (caller, types, noun) ->
    for k from 1 to #types-1 do
        if types#(k-1)#0 <= types#k#0 or types#(k-1)#1 <= types#k#1 then
            error(caller | ": the " | noun | " " | toString types |
                " do not form a chain, so the monomial is not a single tabloid" |
                " (a nonchain product is zero in the algebra; relationKind names it)");

-- the tabloid whose diagonal hooks are the given native hooks, which must
-- be listed with strictly decreasing types
hpAssembleTabloid = hooks -> (
    types := apply(hooks, hpFHRHookType);
    tabloid hpAssembleHookTabloid(nhpFrobToPart(apply(types, h -> h#0), apply(types, h -> h#1)), hooks)
);

-- the tabloid of a monomial of a hook ring whose hooks form a chain of
-- types, or the pair {left, right} of tabloids of a monomial of a fine
-- Segre ring whose base types form a chain
hpMonomialTabloid = (caller, H, m) -> (
    e := first exponents m;
    positions := flatten apply(#e, i -> toList(e#i : i));
    if #positions == 0 then error(caller | ": the constant monomial has no tabloid");
    if hpIsFineContext H then (
        records := sort(apply(positions, i -> H#"metadataByIndex"#i), r -> -(r#"baseType"));
        hpRequireTypeChain(caller, apply(records, r -> r#"baseType"), "base types");
        {hpAssembleTabloid apply(records, r -> r#"leftHook"),
         hpAssembleTabloid apply(records, r -> r#"rightHook")})
    else (
        hooks := sort(apply(positions, i -> H#"basis"#i), hook -> -(hpFHRHookType hook));
        hpRequireTypeChain(caller, apply(hooks, hpFHRHookType), "hook types");
        hpAssembleTabloid hooks)
);

-- the tabloid of a generator, or of a monomial in the generators whose
-- hook types form a chain; a variable of a quotient is lifted through
-- the ambient rings until the hook ring is found
tabloid RingElement := z -> (
    (R, f) := hpLiftToHookRing("tabloid", z);
    H := R.cache#"hookContext";
    fromQuotient := ring z =!= R;
    if f == 0 or #terms f != 1 or leadCoefficient f != 1 then
        error("tabloid: expected a single generator or a monomial in the generators" |
            " (a sum has no single tabloid; use tabloids)" |
            (if fromQuotient then "; note that in the quotient ring a product is" |
                " already reduced to its normal form, so take the monomial in the hook ring" else ""));
    hpMonomialTabloid("tabloid", H, leadMonomial f)
);
tabloid IndexedVariable := v -> error("tabloid: " | toString v |
    " is an indexed variable, not a generator of a hook ring; the generators are" |
    " named z0, z1, ... (after use R write z5, or use R_5)");
-- the method returns a HookTabloid on every other input, but on a
-- generator of a fine Segre ring it returns the pair {T, U}, a list of
-- two of them; the declared value of this one method is therefore Thing,
-- so that the documentation does not promise a HookTabloid
typicalValues#(tabloid, RingElement) = Thing;

-- a polynomial in the generators, read as tabloids: the hash table from
-- the tabloid of each monomial to its coefficient
tabloidTerms = method(TypicalValue => HashTable);
tabloidTerms RingElement := f -> (
    (R, g) := hpLiftToHookRing("tabloidTerms", f);
    H := R.cache#"hookContext";
    hashTable apply(terms g, t -> hpMonomialTabloid("tabloidTerms", H, leadMonomial t) => leadCoefficient t)
);

------------------------------------------------------------------------
-- Normal forms in the algebra
------------------------------------------------------------------------

-- the normal form of a tabloid as an element of the hook algebra: the
-- straightening engine straightens T, and the result is read into the
-- algebra through hookMonomial (a tabloid whose content exceeds the
-- weight bound is zero in the algebra)
hookStraighten(Thing, Ring) := opts -> (T, X) -> (
    A := hpAlgebraOf("hookStraighten", X);
    R := hpHookRingOf("hookStraighten", A);
    H := R.cache#"hookContext";
    if hpIsFineContext H then
        error("hookStraighten: on a fine Segre algebra, reduce the monomial of the pair:" |
            " hookStraighten hookMonomial(W, {T, U}) with W the fine Segre ring");
    T = tabloid T;
    hooks := hpDiagonalHooks toList T;
    for hook in hooks do (
        h := hpFHRHookType hook;
        if not member(h, H#"hookTypes") then
            error("hookStraighten: the hook " | toString hpNativeTabloid hook | " of the tabloid has type " |
                toString h | ", which is not a hook type of the algebra (the types are " |
                toString H#"hookTypes" | ")"));
    if H#"weightBound" =!= null then (
        content := apply(H#"ambientDimension", q -> #select(flatten toList T, x -> x == q+1));
        if not hpWeightLeq(content, H#"weightBound") then return 0_A);
    progress := if opts#?Progress then opts#Progress else 0;
    NF := first hpWithProgress("hookStraighten", progress, () ->
        hpWithField(H#"coefficientRing", () -> hpHookStraightenFromAnyHooks("hookStraighten", toList T)));
    answer := 0_A;
    for U in keys NF do answer = answer + (NF#U) * hpHookMonomial(A, tabloid U);
    answer
);

-- the normal form of an element of a hook ring or fine Segre ring, as
-- an element of its algebra (Core reduces modulo the Groebner basis of
-- the straightening ideal); an element of a quotient is already reduced
hookStraighten RingElement := opts -> f -> (
    R := ring f;
    hpHookContext("hookStraighten", R);
    if instance(R, QuotientRing) then f
    else promote(f, hpHookAlgebraOf("hookStraighten", R, true, 10000, false))
);

------------------------------------------------------------------------
-- The stored relations of pairs of generators
------------------------------------------------------------------------

-- the relation record of the pair {i,j} of generators in the
-- straightening presentation of the ring, or null for a standard pair;
-- the records are indexed by pair once and cached on the ideal
hpPairRecord = (caller, X, i, j) -> (
    R := hpHookRingOf(caller, X);
    H := R.cache#"hookContext";
    N := H#"numberOfVariables";
    if not instance(i,ZZ) or not instance(j,ZZ) or i < 0 or j < 0 or i >= N or j >= N then
        error(caller | ": generator index out of range (the ring has " | toString N |
            " generators, indexed from 0)");
    if i > j then (tmp := i; i = j; j = tmp;);
    I := straighteningIdeal R;
    if not I.cache#?"pairRecords" then I.cache#"pairRecords" = hashTable(
        for r in (I.cache#"presentation")#"relationRecords" list
            if r#?"indices" and #(r#"indices") == 2 then r#"indices" => r else continue);
    records := I.cache#"pairRecords";
    if records#?{i,j} then records#{i,j} else null
);

hookRelation = method(TypicalValue => RingElement);
hookRelation(PolynomialRing, ZZ, ZZ) := (R, i, j) -> hpHookRelation(R, i, j);
hookRelation(QuotientRing, ZZ, ZZ) := (A, i, j) -> hpHookRelation(A, i, j);
hpHookRelation = (X, i, j) -> (
    R := hpHookRingOf("hookRelation", X);
    record := hpPairRecord("hookRelation", X, i, j);
    if record === null then 0_R else record#"relation"
);

relationKind = method(TypicalValue => String);
relationKind(PolynomialRing, ZZ, ZZ) := (R, i, j) -> hpRelationKind(R, i, j);
relationKind(QuotientRing, ZZ, ZZ) := (A, i, j) -> hpRelationKind(A, i, j);
hpRelationKind = (X, i, j) -> (
    H := hpHookContext("relationKind", X);
    record := hpPairRecord("relationKind", X, i, j);
    if record === null then "standard"
    else if hpIsFineContext H then record#"status"
    else record#"kind"
);

needsPackage \ {"Text", "SimpleDoc"};

-- All executable definitions are now installed.  On an ordinary package load
-- with cached documentation, Macaulay2 stops reading here and skips the two
-- auxiliary files: HookPieri/doc.m2 holds every documentation node and
-- HookPieri/tests.m2 every TEST block.
beginDocumentation()

load "./HookPieri/doc.m2"
load "./HookPieri/tests.m2"

end

------------------------------------------------------------------------
-- A scratch region for developing the package; nothing after the line
-- "end" above is read when the package is loaded.
------------------------------------------------------------------------

restart
uninstallPackage "HookPieri"
restart
installPackage "HookPieri"
check "HookPieri"
viewHelp "HookPieri"


==> anc/HookPieri/doc.m2 <==
------------------------------------------------------------------------
-- HookPieri/doc.m2
-- The documentation of the package HookPieri, loaded by HookPieri.m2 after
-- beginDocumentation().
------------------------------------------------------------------------

doc ///
    Key
        HookPieri
    Headline
        Pieri maps, straightening, and finite hook algebras
    Description
        Text
            @TT "HookPieri"@ computes the straightening relations of products
            of hook tableaux, the Pieri maps between hook Schur functors that
            produce them, the finite hook algebras presented by them, and the
            determinantal Poincaré series of the accompanying paper
            Hook algebras and determinantal varieties by
            Steven V Sam, Keller VandeBogert, and Jerzy Weyman.
        Text
            @BOLD "Tabloids and straightening."@  A hook of type $(a,b)$
            is the partition $(a+1,1^b)$: $a$ boxes to the right of its
            corner and $b$ below it.  Semistandard fillings of this hook on
            $1,\ldots,n$ form a basis of the hook Schur functor
            $\mathbf S_{(a+1,1^b)}(\mathbf k^n)$.  A hook tabloid displays a
            product of hook tableaux by nesting them along the diagonal of
            one Young diagram.
        Text
            A @TO HookTabloid@ is
            entered by its rows, top row first, through @TO tabloid@; every
            function that takes a tabloid also accepts the list of rows.  The
            main command, @TO hookStraighten@, writes a tabloid in the
            semistandard hook basis (weakly increasing rows and strictly
            increasing columns) and returns a hash table from semistandard
            tabloids to coefficients.  Here the two diagonal
            hooks of $T$ are semistandard separately but their product is
            not.  @TO straighteningStep@ performs one rewrite of the
            algorithm of Section 6 of the paper; here both terms it produces
            still need straightening.  @TO hookStraighten@ gives the full
            normal form, either from $T$ or from this intermediate result.
        Example
            T = tabloid {{1,2,2},{2,1,1},{3,3}}
            isHookSemistandard T
            firstStep = straighteningStep T
            apply(sort keys firstStep, isHookSemistandard)
            nf = hookStraighten T
            hookStraighten firstStep === nf
        Text
            In the hook algebra, the table @TT "firstStep"@ is the relation
            $$
            \begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}
            = -2\,\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}
            + \begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\end{array}.
            $$
            Neither tableau on the right is semistandard.  The table
            @TT "nf"@ gives the completed straightening relation
            $$
            \begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}
            = \begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}.
            $$
            The coefficient of the final tableau is $1$; the last
            @TT "true"@ checks that straightening @TT "firstStep"@ gives
            this same result.
        Text
            @BOLD "Pieri maps."@  The relations come from the crossed
            hook Pieri maps of Section 4 of the paper.  For $V=\mathbf k^n$
            in characteristic zero and nested hook types $(a,b)$ and
            $(c,d)$, with $a>c$ and $b>d$, these are the injections
            $$
            \mathbf S_{(c+1,1^b)}(V)\otimes\mathbf S_{(a+1,1^d)}(V)
            \xrightarrow{\ \varphi\ }
            \mathbf S_{(a+1,1^b)}(V)\otimes\mathbf S_{(c+1,1^d)}(V).
            $$
            Their images are the linear combinations of hook products
            that become zero in the hook algebra.  @TO pieriMatrix@
            builds the matrix of the map for two hook types on $n$ letters,
            with its source and target bases of pairs of tabloids stored on
            the matrix, and @TO pieriImage@ reads a column as a combination
            of target pairs.
        Example
            M = pieriMatrix({2,2},{0,0},3);
            (numRows M, numColumns M, rank M)
            first pieriSourceBasis M
            pieriImage(M, 0)
        Text
            The types @TT "{2,2}"@ and @TT "{0,0}"@ mean the shapes
            $(3,1,1)$ and $(1)$, so the matrix above represents
            $$
            \bigwedge^3 V\otimes\operatorname{Sym}^3(V)
            \xrightarrow{\ \varphi\ }
            \mathbf S_{(3,1,1)}(V)\otimes V,
            \qquad V=\mathbf k^3.
            $$
            The output $(18,10,10)$ says there are
            $18$ target basis vectors and $10$ independent relations; the
            cokernel is the $8$-dimensional Schur functor
            $\mathbf S_{(3,2,1)}(\mathbf k^3)$.  The last table describes
            the image of the first source basis vector: three times the
            displayed target pair.  As an element of the relation space,
            this combination is zero in the hook algebra.
        Text
            @BOLD "Hook rings and hook algebras."@  In characteristic
            zero, the universal hook algebra has the decomposition
            $$
            \mathcal H(V)\cong
            \bigoplus_{\ell(\lambda)\le\dim V}\mathbf S_\lambda(V),
            \qquad
            \deg\mathbf S_\lambda(V)=(r(\lambda),|\lambda|)
            $$
            as a bigraded $\mathrm{GL}(V)$-representation.  Here $r(\lambda)$
            is the number of diagonal boxes and $|\lambda|$ is the total
            number of boxes.  Its generators are the hook summands
            $\mathbf S_{(a+1,1^b)}(V)$, of bidegree $(1,a+b+1)$.
            Multiplying
            strictly nested hooks (with both arms and legs decreasing)
            projects onto the Schur functor of their
            assembled shape; products of nonnested hook types are zero.
        Text
            In @TT "hookRing(n, types)"@ and @TT "hookAlgebra(n, types)"@,
            $n=\dim V$ and @TT "types"@ is a list of pairs
            @TT "{arm, leg}"@ specifying a finite set $\mathcal T$ of hook
            types.  The two commands construct, respectively,
            $$
            R_{\mathcal T}=\operatorname{Sym}\!\left(
            \bigoplus_{(a,b)\in\mathcal T}\mathbf S_{(a+1,1^b)}(V)\right),
            \qquad A_{\mathcal T}=R_{\mathcal T}/I_{\mathcal T},
            $$
            where $I_{\mathcal T}$ is the ideal returned by
            @TO straighteningIdeal@.  Thus $A_{\mathcal T}$ is the
            subalgebra of $\mathcal H(V)$ generated by the chosen hook
            summands.  The variables @TT "z0, z1, ..."@ index their
            semistandard basis vectors, and @TO tabloid@ recovers the
            tableau of a variable.  These are ordinary polynomial and
            quotient rings of Macaulay2.
        Text
            In the call below, @TT "3"@ specifies $V=\mathbb Q^3$ and
            @TT "{{0,0},{1,1},{2,2}}"@ selects the hook shapes
            $(1)$, $(2,1)$, and $(3,1,1)$.  The resulting algebra is
            graded by the number of hook factors, the first of the two
            gradings above; in particular, every ring variable has degree
            $1$, even though these three hook shapes have different sizes.
        Example
            A = hookAlgebra(3, {{0,0},{1,1},{2,2}})
            I = ideal A;
            numgens A, numgens I
            tabloid A_4
            hookRelation(A, 4, 14)
            hookStraighten(T, A)
            reduceHilbert hilbertSeries A
            hasQuadraticGroebnerBasis A
        Text
            The rank-graded pieces in this example are
            $$
            \begin{aligned}
            A_0&=\mathbb Q,\\
            A_1&\cong V\oplus\mathbf S_{(2,1)}(V)
                \oplus\mathbf S_{(3,1,1)}(V),\\
            A_2&\cong\mathbf S_{(2,2)}(V)\oplus\mathbf S_{(3,2,1)}(V)
                \oplus\mathbf S_{(3,3,2)}(V),\\
            A_3&\cong\mathbf S_{(3,3,3)}(V),\qquad A_i=0\ (i>3).
            \end{aligned}
            $$
            Thus $\dim A_1=3+8+6=17$,
            $\dim A_2=6+8+3=17$, and $\dim A_3=1$, explaining the
            Hilbert series $1+17q+17q^2+q^3$.  The other number in
            $(17,136)$ counts the defining quadrics.  The
            displayed relation means
            $z_4z_{14}=-z_2z_{15}-z_1z_{16}$ in $A$, while $z_0z_{12}$ is
            the normal form of the earlier tabloid $T$ in $A$.  The final
            @TT "true"@ verifies that the quadratic relations form a
            Gröbner basis in the chosen order.
        Text
            @BOLD "Fine Segre products."@  Let $S$ be the polynomial ring
            on the entries of a generic matrix and $I_r$ its ideal of
            $r\times r$ minors.  The groups
            $\operatorname{Tor}^S_i(S/I_r,\mathbf k)$ record the generators
            in the minimal $S$-free resolution of $S/I_r$ and together
            carry an algebra structure.  For the generic determinantal
            ring the paper degenerates the Tor algebra
            $\operatorname{Tor}^S(S/I_r,\mathbf k)$ to a Zhang twist of the
            fine Segre product $A_V \boxtimes A_W$ of two finite hook
            retracts (Section 7.4.3).  @TO fineSegreAlgebra@ builds that
            fine Segre product as a quotient ring, exactly as
            @TO hookAlgebra@ builds a hook algebra, and @TO fineSegreRing@
            is its ambient polynomial ring.  Every variable is a pair of
            hook tableaux, one from each factor, and @TO tabloid@ of a
            variable returns that pair; @TO hookTypes@ lists the triples of
            a base hook type with its left and right types, and the
            variables come in blocks of decreasing base type.  For the
            $2 \times 2$ minors of a $3 \times 3$ matrix the blocks have
            $9, 8, 8, 9$ variables, indexed by the same pairs of tableaux as
            $\operatorname{Tor}^S_i(S/I_2,\mathbf k)$ for $i = 3, 2, 2, 1$,
            whose Betti numbers are $9, 16, 9$, and the single standard
            quadratic monomial spans $\operatorname{Tor}_4$.
            @TO relationKind@ classifies the quadratic monomials: a pair is
            standard when both factor pairs are semistandard, bad on each
            side whose factor pair is not, and zero when the base types are
            not strictly nested; @TO hookRelation@ is the straightening
            relation of a bad pair, which reduces to a multiple of the
            standard monomial or to zero, and in the algebra the products
            are already reduced.
        Example
            B = fineSegreAlgebra(3,3,2)
            hookTypes B
            numgens B, numgens ideal B
            tabloid B_27
            tally flatten for i from 0 to numgens B - 1 list for j from i to numgens B - 1 list relationKind(B, i, j)
            relationKind(B, 0, 33), relationKind(B, 1, 32), relationKind(B, 0, 27)
            W = ambient B;
            hookRelation(B, 1, 32)
            B_0 * B_33, B_1 * B_32, B_0 * B_27
            reduceHilbert hilbertSeries B
        Text
            There are $34$ generators and $594$ defining quadrics.  The
            relation $w_1w_{32}+w_0w_{33}$ explains the negative sign in the
            second product; the third product is zero.  The Hilbert
            variables $T_0,\ldots,T_3$ mark the four listed base hook
            types.  Their coefficients $9,8,8,9$ count the generators in
            these types, while $T_0T_3$ records the one-dimensional space
            of quadratic products, spanned by $w_0w_{33}$.
        Text
            @BOLD "Poincaré series: cubic generic minors."@  The command
            @TT "genericDetPoincare(n, m, r)"@ concerns
            $R=S/I_r$, where $S=\operatorname{Sym}(V\otimes W)$,
            $\dim V=n$, $\dim W=m$, and $I_r$ is generated by the
            $r\times r$ minors of a generic $n\times m$ matrix.  Matrix
            entries have internal degree one.  It returns
            $$P_R(t,s)=\sum_{i,j}
            [\operatorname{Tor}^R_i(\mathbf k,\mathbf k)_j]t^i s^j.$$
            Brackets denote characters, $t$ records homological degree,
            and $s$ records internal degree.  The examples below have
            cubic defining equations and are neither Koszul nor Golod;
            the formula determines their entire residue-field Poincaré
            series from finite equivariant data over $S$.
        Text
            The output uses Schur polynomials in two sets of variables:
            $$\begin{aligned}
            x_\lambda&=s_\lambda(x_1,\ldots,x_n)=[\mathbf S_\lambda(V)],\\
            y_\mu&=s_\mu(y_1,\ldots,y_m)=[\mathbf S_\mu(W)].
            \end{aligned}$$
            Thus $x_\lambda y_\mu$ denotes
            $\mathbf S_\lambda(V)\otimes\mathbf S_\mu(W)$; sums with
            nonnegative coefficients denote direct sums with those
            multiplicities.  The empty partition denotes the trivial
            character.  These alphabets encode representations, not
            matrix entries.  We take the $3\times3$ minors of a generic
            $5\times5$ matrix: the first two arguments give the matrix
            dimensions and the third gives the minor size.
        Example
            P = genericDetPoincare(5,5,3);
            L = dimensionSpecialization P;
            factor L#0
            L#1
        Text
            The two outputs are the numerator and denominator of the
            numerical series (characters replaced by dimensions and $s=1$):
            $$P_R(t,1)=\frac{(1+t)^{25}}{D(t)},$$
            $$\begin{aligned}
            D(t)={}&1-100t^2-450t^3-828t^4-700t^5\\
                   &+700t^7+828t^8+450t^9+100t^{10}-t^{12}.
            \end{aligned}$$
            The Betti numbers are coefficients of the quotient,
            not coefficients of $D(t)$.
        Example
            betti(P, 4)
            expandPoincare(P, 2)
        Text
            In @TT "betti(P, 4)"@, column $i$ and row $j-i$ give
            $\dim\operatorname{Tor}^R_i(\mathbf k,\mathbf k)_j$.
            The column totals $1,25,400,5250,64728$ stop at homological
            degree four; the resolution continues.  The equivariant
            table explains the first off-diagonal entry explicitly:
            $$\begin{aligned}
            \operatorname{Tor}^R_1(\mathbf k,\mathbf k)_1
              &\cong V\otimes W,\\
            \operatorname{Tor}^R_2(\mathbf k,\mathbf k)_2
              &\cong\bigl(\operatorname{Sym}^2V\otimes\bigwedge^2W\bigr)
                \oplus\bigl(\bigwedge^2V\otimes\operatorname{Sym}^2W\bigr),\\
            \operatorname{Tor}^R_2(\mathbf k,\mathbf k)_3
              &\cong\bigwedge^3V\otimes\bigwedge^3W.
            \end{aligned}$$
            Here $\dim V=\dim W=5$.  The two internal degrees in
            homological degree two have dimensions
            $15\cdot10+10\cdot15=300$ and $10\cdot10=100$, respectively.
            Thus $400=300+100$; the cubic minors supply the second
            summand, printed in row $1$.  Its presence rules out Koszulity.
        Text
            The finite resolution supplying the formula is a different
            one: that of $R$ over the polynomial ring $S$.
        Example
            strandBettiTable P
            isGolodPoincare P
        Text
            This table lists $\operatorname{Tor}^S_i(R,\mathbf k)_j$.
            For these cubic equations, a strand $d=(j-i)/2$ contributes
            $$(-1)^d[\operatorname{Tor}^S_i(R,\mathbf k)_{i+2d}]
              s^{i+2d}t^{i+d}$$
            to the equivariant denominator.  In particular, column $4$,
            row $4$ is
            $$\operatorname{Tor}^S_4(R,\mathbf k)_8
              \cong\mathbf S_{(2,2,2,2)}(V)
                    \otimes\mathbf S_{(2,2,2,2)}(W),$$
            of dimension $15\cdot15=225$.  Its second-strand contribution
            is $+225s^8t^6$, beyond the first-strand terms of a Golod
            formula; the test accordingly returns @TT "false"@.
            Setting $s=1$ hides this particular contribution, since it
            cancels the first-strand term $-225s^7t^6$.
        Text
            @BOLD "Cubic symmetric minors."@  In
            @TT "symDetPoincare(n, r)"@, $r$ is again the minor size,
            but the matrix is symmetric.  Take
            $$R_{\mathrm{sym}}=
              \operatorname{Sym}(\operatorname{Sym}^2V)/I_3,
              \qquad V=\mathbf k^5.$$
            There are $15$ degree-one matrix entries.  Now only the
            alphabet $x_\lambda=[\mathbf S_\lambda(V)]$ occurs.
        Example
            Ps = symDetPoincare(5,3);
            Ls = dimensionSpecialization Ps;
            factor Ls#0
            Ls#1
            betti(Ps, 4)
        Text
            The numerical fraction is
            $$P_{R_{\mathrm{sym}}}(t,1)=
            \frac{(1+t)^{15}}
            {1-50t^2-175t^3-252t^4-175t^5-50t^6+t^8}.$$
            The table gives total Betti numbers
            $1,15,155,1380,11992$.  Its column labeled $2$ separates the
            $105$ internal-degree-two classes from the $50$
            internal-degree-three classes.  Keeping their representations:
        Example
            expandPoincare(Ps, 2)
            isGolodPoincare Ps
        Text
            The characters $x_{(3,1)}$ in row $0$ and $x_{(2,2,2)}$
            in row $1$ mean
            $$\begin{aligned}
            \operatorname{Tor}^{R_{\mathrm{sym}}}_2(\mathbf k,\mathbf k)_2
              &\cong\mathbf S_{(3,1)}(V),\\
            \operatorname{Tor}^{R_{\mathrm{sym}}}_2(\mathbf k,\mathbf k)_3
              &\cong\mathbf S_{(2,2,2)}(V).
            \end{aligned}$$
            The latter is the $50$-dimensional space of cubic equations.
            A later off-diagonal entry is
            $$\operatorname{Tor}^{R_{\mathrm{sym}}}_4(\mathbf k,\mathbf k)_6
              \cong\mathbf S_{(2,2,2)}(V)^{\otimes2},
              \qquad\dim=2500.$$
            This identifies the representation, not its multiplication
            in Tor.  The positive denominator term $t^8$ comes from
            $$\operatorname{Tor}^{S}_6(R_{\mathrm{sym}},\mathbf k)_{10}
              \cong(\det V)^4,\qquad
              S=\operatorname{Sym}(\operatorname{Sym}^2V).$$
            It has strand index $d=(10-6)/2=2$ and contributes
            $+s^{10}t^8$ after taking dimensions.  Again the Golod test
            returns @TT "false"@.
        Text
            @BOLD "Cubic Pfaffians and a higher-strand correction."@
            In @TT "pfaffianPoincare(n, r)"@, $n$ is the size of the
            skew-symmetric matrix and $r$ is @EM "half"@ the Pfaffian
            order.  Thus @TT "(8,3)"@ means the $6\times6$ Pfaffians
            of an $8\times8$ matrix, not $3\times3$ Pfaffians.  Put
            $$R_{\mathrm{pf}}=S/I_6,\qquad
              S=\operatorname{Sym}(\bigwedge^2V),\quad V=\mathbf k^8.$$
            There are $28$ degree-one matrix entries and $28$ cubic
            Pfaffians.  We retain internal degree in the numerical
            numerator and denominator:
        Example
            Pf = pfaffianPoincare(8,3);
            Lf = dimensionSpecialization(Pf, KeepInternalDegree => true);
            factor Lf#0
            Lf#1
        Text
            These outputs give $P_{R_{\mathrm{pf}}}(t,s)=(1+st)^{28}/D(t,s)$
            after taking dimensions, where
            $$\begin{aligned}
            D(t,s)={}&1-28s^3t^2-63s^4t^3-36s^5t^4\\
                    &+36s^7t^5+63s^8t^6+28s^9t^7-s^{12}t^9.
            \end{aligned}$$
        Example
            betti(Pf, 5)
            expandPoincare(Pf, 2)
        Text
            The column totals are $1,28,406,4123,33643,240274$.
            The equivariant output splits $406=378+28$ as
            $$\begin{aligned}
            \operatorname{Tor}^{R_{\mathrm{pf}}}_2(\mathbf k,\mathbf k)_2
              &\cong\mathbf S_{(2,1,1)}(V),\\
            \operatorname{Tor}^{R_{\mathrm{pf}}}_2(\mathbf k,\mathbf k)_3
              &\cong\bigwedge^6V.
            \end{aligned}$$
            These are respectively $x_{(2,1,1)}$ in row $0$ and
            $x_{(1,1,1,1,1,1)}$ in row $1$; the second is the space
            of cubic Pfaffians.  To see information beyond these initial
            classes, compare with the ambient-ring resolution:
        Example
            strandBettiTable Pf
            isGolodPoincare Pf
        Text
            Column $3$, row $4$ now means
            $$\operatorname{Tor}^{S}_3(R_{\mathrm{pf}},\mathbf k)_7
              \cong\mathbf S_{(2,2,2,2,2,2,2)}(V),\qquad\dim=36.$$
            This second-strand term contributes $+36s^7t^5$ to $D$.
            It is not itself a residue-field Betti number: the denominator
            must first be inverted.  For example, the entry $25444$ in
            column $5$, row $2$ of @TT "betti(Pf, 5)"@ is
            $$\begin{aligned}
            \dim\operatorname{Tor}^{R_{\mathrm{pf}}}_5(\mathbf k,\mathbf k)_7
              &=[s^7t^5]\frac{(1+st)^{28}}{D(t,s)}\\
              &=28\cdot28^2+2\cdot28\cdot63-36=25444.
            \end{aligned}$$
            The $-36$ is precisely the contribution of that higher strand
            upon inversion.
            The Golod test returns @TT "false"@, and Koszulity cannot
            recover this series from the Hilbert series: the displayed
            residue-field resolution is not linear.
        Text
            @BOLD "Verifications."@  The checks that examine a whole shape
            or ring return a @TO VerificationReport@ with the verdict at the
            key @TT "\"passed\""@ and the counts of the check and the
            cases it found.
        Example
            R = verifyTriangularity({3,2}, 3)
            R#"passed"
        Text
            This check examines the $45$ hook tabloids of shape $(3,2)$
            whose individual hooks are semistandard on three letters.
            Of these, $15$ are already semistandard as whole diagrams.
            The verdict says every term produced by a rewrite of one of
            the remaining $30$ strictly decreases the running order;
            this verifies termination on the tested set, not the theorem
            for all shapes.
        Text
            @UL {
                TO "Hook algebra quick start",
                TO HookTabloid,
                TO hookStraighten,
                TO straighteningStep,
                TO verifyTriangularity,
                TO pieriMatrix,
                TO hookRing,
                TO hookAlgebra,
                TO fineSegreRing,
                TO genericDetPoincare,
                TO symDetPoincare,
                TO pfaffianPoincare,
                TO EquivariantBettiTally,
                TO VerificationReport,
                TO "Examples from the paper"
            }@
        Text
            In characteristic zero the straightening relations form a
            quadratic Gröbner basis, the semistandard hook tabloids are the
            standard monomials, and the universal hook algebra
            $\mathcal H(V)$ is Koszul; as a $\mathrm{GL}(V)$-representation
            it contains every irreducible polynomial representation exactly
            once.  The hook-ring constructors and straightening and
            Pieri routines accept @TT "CoefficientRing => K"@, with
            @TO QQ@ the default.  They also support prime fields when
            the required denominators and elimination matrices remain
            invertible; see the caveat on @TO hookAlgebra@.  The
            Poincaré-series constructors and Frobenius-union routines
            use rational coefficients.
///

doc ///
    Key
        "Hook algebra quick start"
    Headline
        from a hook tabloid to its Pieri relation
    Description
        Text
            @BOLD "1. Straighten a tabloid."@  Enter its rows from top to
            bottom.  Semistandard means weakly increasing along rows and
            strictly increasing down columns.  A diagonal hook consists
            of a diagonal box and the boxes to its right and below it.
            In this example the individual diagonal hooks are
            semistandard, but the assembled tableau is not.
        Example
            T = tabloid {{1,2,3},{2,1},{3}}
            hookDecomposition T
            isHookSemistandard T
            nf = hookStraighten T
        Text
            The hash table gives the following equality in the hook
            algebra (each bracket denotes the product of the displayed
            tableau's diagonal hooks):
            $$\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]
            \fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\\[-2pt]
            \fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}\right]
            =-\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\\[-2pt]
            \fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]
            \fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}\right]
             -\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]
            \fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\\[-2pt]
            \fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}\right].$$
            Thus each key of @TT "nf"@ is a semistandard @TO HookTabloid@
            and its value is its coefficient in this sum.  Read a
            coefficient with @TT "nf#U"@ when @TT "U"@ is a key of the
            table; absent keys have coefficient zero.  Use @TO sort@ to
            order the keys in the total order of tabloids.
        Example
            nf#(tabloid {{1,1,2},{2,3},{3}})
            longNF = hookStraighten {{4,5,6},{7,1,2},{8}};
            #longNF
            first sort keys longNF
        Text
            The default strategy is the local algorithm of Section 6 of the
            paper; @TT "Strategy => \"Cokernel\""@ computes the same normal
            form by linear algebra on the Pieri cokernel, and the two agree.
        Example
            hookStraighten(T, Strategy => "Cokernel") === nf
        Text
            @BOLD "2. Build a finite hook algebra."@  Choose the hook types
            that generate it.  The type $(a,b)$ denotes the hook
            $(a+1,1^b)$, and the first argument is $n=\dim V$, with
            $V=\mathbb Q^n$ by default.  The algebra is the quotient of the @TO hookRing@,
            whose variables are indexed by the semistandard tableaux of the
            chosen types, by the @TO straighteningIdeal@.  Here the construction is
            $$A=\operatorname{Sym}\!\left(V\oplus\mathbf S_{(2,1)}(V)
            \oplus\mathbf S_{(3,1,1)}(V)\right)/I,\qquad V=\mathbb Q^3,$$
            where $I$ imposes the hook multiplication relations.  Each
            generator has degree one: this grading counts hooks, not boxes.
        Example
            A = hookAlgebra(3, {{0,0},{1,1},{2,2}})
            numgens A, numgens ideal A
            hookBasis(A, {2,2})
        Text
            The output $(17,136)$ counts the $3+8+6=17$ basis generators
            and $136$ quadratic relations.  The six tableaux returned by
            @TT "hookBasis(A, {2,2})"@ form a basis of
            $\mathbf S_{(3,1,1)}(\mathbb Q^3)$, the third generating summand.
            Generator indices are zero based.  The variables are named
            @TT "z0, z1, ..."@; refer to generator $i$ as @TT "A_i"@.
            For example, after @TT "use A"@, @TT "z5"@ names @TT "A_5"@;
            @TT "z_5"@ is a different indexed symbol.
            The ring @TT "ambient A"@ is the @TO hookRing@ the algebra was built
            from.  @TO hookVariable@ returns the variable of a
            given tableau and @TO tabloid@ inverts it; @TO hookRelation@
            returns the stored relation of a pair of generators, which is
            the algebraic version of the first straightening calculation,
            and @TO relationKind@ names its kind.
        Example
            z = hookVariable(A, {{1,2,3},{2},{3}})
            tabloid z
            hookRelation(A, 4, 14)
            relationKind(A, 4, 14)
        Text
            The normal form of a tabloid in the algebra is
            @TO (hookStraighten, Thing, Ring)@, and @TO tabloidTerms@ reads an
            element of the algebra back as a combination of tabloids.
        Example
            f = hookStraighten(T, A)
            tabloidTerms f
            use A; z4*z14 == f
        Text
            These outputs express the same tableau identity as above:
            $$z_4z_{14}=-z_2z_{15}-z_1z_{16}\quad\text{in }A.$$
            The polynomial returned by @TO hookRelation@ is
            $z_4z_{14}+z_2z_{15}+z_1z_{16}\in I$; @TT "tabloidTerms f"@
            reads the normal form of the product $z_4z_{14}$ as tableau
            coefficients.
        Text
            @BOLD "3. Inspect the Pieri map."@  The quadratic relations
            come from crossed hook Pieri maps.  For the hook types $(2,2)$
            and $(0,0)$ on three letters, the relevant map is
            $$\varphi:\bigwedge^3 V\otimes\operatorname{Sym}^3 V
            \longrightarrow\mathbf S_{(3,1,1)}(V)\otimes V,
            \qquad V=\mathbb Q^3.$$
        Example
            M = pieriMatrix({2,2},{0,0},3);
            (numRows M, numColumns M, rank M)
            first pieriSourceBasis M
            pieriImage(M, 0)
        Text
            Thus $M$ has $18$ rows, $10$ columns, and rank $10$:
            $\varphi$ is injective and its cokernel is
            $\mathbf S_{(3,2,1)}(V)$ of dimension $8$.  The first column says
            $$\varphi\!\left(
            \left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\\[-2pt]
            \fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\\[-2pt]
            \fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}\right]
            \otimes\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\end{array}\right]\right)
            =3\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\\[-2pt]
            \fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\\[-2pt]
            \fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}\right]
            \otimes\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\end{array}\right].$$
            @TO pieriSourceBasis@ and @TO pieriTargetBasis@ list the pairs of
            tabloids indexing the columns and the rows, @TO pieriImage@
            expands a column, and @TO pieriPreimage@ solves for the
            coordinates of a target pair modulo the complement spanned by
            the semistandard nested pairs, which is how the relations of
            Section 4 of the paper are read off the matrix.
        Example
            pieriPreimage(M, first pieriTargetBasis M)
        Text
            The coefficient $1/3$ is the preimage of the target pair in
            this equation: applying $\varphi$ to one third of the source
            gives that target exactly.
        Text
            @BOLD "4. Check the algorithm."@  @TO straighteningStep@
            performs one rewrite of the algorithm, @TO verifyTriangularity@
            checks on the specified finite alphabet that every step decreases
            the running order (so the algorithm terminates on this set), and
            @TO verifyStraighteningAgainstCokernel@ compares every normal
            form with the Pieri-cokernel computation.  The two
            verification functions return a @TO VerificationReport@.
        Example
            straighteningStep T
            V = verifyTriangularity({3,2}, 3)
            V#"passed"
            (verifyStraighteningAgainstCokernel({3,2}, 3))#"passed"
        Text
            For shape $(3,2)$ on the letters $1,2,3$, the report checks
            $45$ fillings whose individual hooks are semistandard.  Of
            these, $15$ are already semistandard as whole tableaux and
            $30$ require a step.  The two @TT "true"@ values certify the
            order and cokernel checks on this finite set, not a proof for
            all shapes and alphabets.
        Text
            @BOLD "5. Poincaré series."@  The determinantal Poincaré series
            are built by @TO genericDetPoincare@ and its
            relatives.  Here $S=\operatorname{Sym}(V\otimes W)$,
            $V=W=\mathbb Q^3$, and $R=S/I_2$, where $I_2$ is generated by
            the $2\times2$ minors.  The equivariant series is
            $$P_R(t,s)=\sum_{i,j}[\operatorname{Tor}^R_i(k,k)_j]t^i s^j.$$
            In the output $x_\lambda=[\mathbf S_\lambda(V)]$ and
            $y_\mu=[\mathbf S_\mu(W)]$; multiplication means tensor
            product and addition means direct sum.  The variables $t,s$
            record homological and internal degree.  @TO totalBettiNumbers@,
            @TO (betti, PoincareSeries, ZZ)@ and @TO strandBettiTable@
            expand them, and @TO determinantalRing@ is the ring they
            describe.
        Example
            P = genericDetPoincare(3,3,2)
            totalBettiNumbers(P, 4)
            betti(P, 4)
            strandBettiTable P
        Text
            The first two nonconstant equivariant coefficients are
            $$\begin{aligned}
            \operatorname{Tor}^R_1(k,k)_1&=V\otimes W,\\
            \operatorname{Tor}^R_2(k,k)_2&=
            \operatorname{Sym}^2V\otimes\bigwedge^2W
            \oplus\bigwedge^2V\otimes\operatorname{Sym}^2W
            \oplus\bigwedge^2V\otimes\bigwedge^2W.
            \end{aligned}$$
            Their dimensions are $9$ and $18+18+9=45$.  The list
            $1,9,45,181,684$ gives $\dim\operatorname{Tor}^R_i(k,k)$
            only for $0\le i\le4$; the resolution continues.
            In contrast, @TT "strandBettiTable P"@ gives
            $\dim\operatorname{Tor}^S_i(R,k)_j$: its totals
            $1,9,16,9,1$ describe the finite resolution of $R$ over $S$,
            not that of $k$ over $R$.  In either table, column $i$ and row
            $j-i$ specify the homological and internal degrees.
        Text
            Continue with @TO weightTruncationIdeal@ and the @TO Weight@
            option of @TO hookRing@ for content bounds, @TO fineSegreRing@
            for the generic determinantal models, @TO symDetPoincare@
            and @TO pfaffianPoincare@ for the other matrix families, or
            @TO "Examples from the paper"@ for the computations in the
            article.
    SeeAlso
        HookTabloid
        isHookSemistandard
        hookStraighten
        hookAlgebra
        hookRing
        hookBasis
        hookRelation
        hookVariable
        pieriMatrix
        pieriImage
        pieriPreimage
        straighteningStep
        verifyTriangularity
        genericDetPoincare
        "Examples from the paper"
///

doc ///
    Key
        "Examples from the paper"
    Headline
        computations from Hook algebras and determinantal varieties
    Description
        Text
            This node reproduces, in the order in which they appear, the
            worked examples of the paper
            Hook algebras and determinantal varieties by
            Steven V Sam, Keller VandeBogert, and Jerzy Weyman that can be
            computed with the package.  Section and example numbers refer to
            that paper.  Direct computations of Koszul cycles and their
            products in the determinantal Tor algebras are outside the
            scope of this tutorial.

        Text
            @BOLD "Example 1.1.2: the Poincaré series of cubic generic minors."@
            Let $S=\mathbb Q[x_{ij}:1\le i,j\le5]$ with each entry of
            degree one, and $R=S/I_3$, where $I_3$ is generated by the
            $3\times3$ minors.  This example computes
            $P_R(t)=\sum_i\dim\operatorname{Tor}^R_i(\mathbb Q,\mathbb Q)t^i$.
            @TO dimensionSpecialization@ returns its numerator and
            denominator as an ordered pair.  The theorem's formula is
            $(1+t)^{25}/(1-100t^2-450t^3-828t^4-700t^5+700t^7+828t^8+450t^9+100t^{10}-t^{12})$:
        Example
            L = dimensionSpecialization genericDetPoincare(5,5,3);
            factor L#0
            L#1
        Text
            The expansion $1+25t+400t^2+5250t^3+64728t^4+779530t^5+9361100t^6+\cdots$
            of the introduction, and the Betti table of the residue field:
        Example
            poincareSeriesTruncation(genericDetPoincare(5,5,3), 6)
            betti(genericDetPoincare(5,5,3), 4)

        Text
            @BOLD "Example 1.1.3: the strand-graded Betti table."@
            This is the resolution of $R$ over the polynomial ring $S$,
            not the residue-field resolution in the preceding example:
            its entries are $\beta^S_{i,j}(R)=
            \dim\operatorname{Tor}^S_i(R,\mathbb Q)_j$.
            Rows are indexed by $j-i$, columns by homological degree $i$; the
            first strand (row $j-i=2$) has total dimension $2303$, the number
            of minimal generators of the Koszul homology algebra by
            Theorem 1.1.4.  The keys of the Betti table are the triples
            $(i,\{j\},j)$ of Macaulay2.
        Example
            B = strandBettiTable genericDetPoincare(5,5,3)
            sum apply(select(keys B, k -> k#2 - k#0 == 2), k -> B#k)

        Text
            @BOLD "Section 1.2: the Frobenius union of two hooks."@
            The hook Pieri injection for the types $(1,1)$ and $(0,0)$ on
            three letters is the first map in the exact sequence
            $$0\longrightarrow\bigwedge^2V\otimes\operatorname{Sym}^2V
            \longrightarrow\mathbf S_{(2,1)}(V)\otimes V
            \longrightarrow\mathbf S_{(2,2)}(V)\longrightarrow0,
            \qquad V=\mathbb Q^3.$$
            It has cokernel of dimension
            $6=\dim\mathbf S_{(2,2)}(\mathbf k^3)$, and the projection onto the
            Frobenius union has rank $6$:
        Example
            D = pieriMatrix({1,1},{0,0},3);
            (numRows D, numColumns D, rank D)
            rank frobeniusUnionMatrix({1,1},{0,0},3)
        Text
            Thus the first matrix has size $24\times18$ and rank $18$;
            the second map has rank $6$, accounting for all $24$ target
            dimensions.  A hook type $(a,b)$ specifies the arm and leg
            lengths, hence the partition $(a+1,1^b)$.
        Text
            @BOLD "Example 1.2.2: a finite hook algebra."@
            Take $V=\mathbb Q^3$ and the hook types $(0,0)$, $(1,1)$,
            and $(2,2)$.
            The algebra $A$ is a quotient of a polynomial ring in $17$
            variables, one for each semistandard hook tableau of the three
            types ($3+8+6$), by $136$ quadratic relations, and its Hilbert
            series is $1+17q+17q^2+q^3$:
        Example
            A = hookAlgebra(3, {{0,0},{1,1},{2,2}});
            numgens A, numgens ideal A
            hookBasis A
            reduceHilbert hilbertSeries A
        Text
            The relations form a quadratic Gröbner basis, with the
            semistandard hook tabloids as standard monomials, and the unique
            rank three standard monomial spans the degree three component:
        Example
            hasQuadraticGroebnerBasis A
            hilbertFunction(3, A)
        Text
            The straightening relation displayed in the paper, with the
            $(2,2)$-type hook in blue and the $(0,0)$-type hook in green,
            $$\begin{array}{l}\fcolorbox{black}{#b8c8f0}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{#b8c8f0}{\phantom{|}2\phantom{|}}\!
            \fcolorbox{black}{#b8c8f0}{\phantom{|}3\phantom{|}}\\[-2pt]\fcolorbox{black}{#b8c8f0}{\phantom{|}2\phantom{|}}\!
            \fcolorbox{black}{#a8e8a8}{\phantom{|}1\phantom{|}}\\[-2pt]\fcolorbox{black}{#b8c8f0}{\phantom{|}3\phantom{|}}\end{array} = -\begin{array}{l}\fcolorbox{black}{#b8c8f0}{\phantom{|}1\phantom{|}}\!
            \fcolorbox{black}{#b8c8f0}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{#b8c8f0}{\phantom{|}3\phantom{|}}\\[-2pt]
            \fcolorbox{black}{#b8c8f0}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{#a8e8a8}{\phantom{|}2\phantom{|}}\\[-2pt]
            \fcolorbox{black}{#b8c8f0}{\phantom{|}3\phantom{|}}\end{array} - \begin{array}{l}\fcolorbox{black}{#b8c8f0}{\phantom{|}1\phantom{|}}\!
            \fcolorbox{black}{#b8c8f0}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{#b8c8f0}{\phantom{|}2\phantom{|}}\\[-2pt]
            \fcolorbox{black}{#b8c8f0}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{#a8e8a8}{\phantom{|}3\phantom{|}}\\[-2pt]
            \fcolorbox{black}{#b8c8f0}{\phantom{|}3\phantom{|}}\end{array},$$
            is the product of the $(2,2)$-type generator $z_4$ with the
            $(0,0)$-type generator $z_{14}$: in the quotient
            ring this nonstandard product is rewritten as minus the sum of the
            two standard products $z_2z_{15}$ and $z_1z_{16}$, which are
            themselves already in normal form.  @TO hookRelation@ returns
            the stored relation of the pair as an element of the hook ring.
        Example
            (tabloid A_4, tabloid A_14)
            use A;
            z4*z14
            z2*z15
            z4*z14 + z2*z15 + z1*z16 == 0
            hookRelation(A, 4, 14)
        Text
            The same relation, read off by the straightening algorithm on
            the tabloid rather than in the algebra, and the normal form of
            the tabloid as an element of the algebra:
        Example
            T = tabloid {{1,2,3},{2,1},{3}}
            hookStraighten T
            hookStraighten(T, A)

        Text
            @BOLD "Section 2.1: Frobenius coordinates."@
            If $d$ is the number of diagonal boxes of $\lambda$, its
            Frobenius coordinates are $(a_1,\ldots,a_d\mid b_1,\ldots,b_d)$,
            where $a_i=\lambda_i-i$ and $b_i=\lambda'_i-i$ count the arm
            and leg boxes of its $i$th diagonal hook.  The partition
            $(4,3,2)$ has rank $2$ and Frobenius coordinates
            $(3,1\mid2,1)$:
        Example
            lam = {4,3,2}; d = frobeniusRank lam;
            colLen = i -> #select(lam, x -> x > i);
            (apply(d, i -> lam#i-i-1), apply(d, i -> colLen(i)-i-1))
        Text
            The partitions $(2)$ and $(2,1)$ are not mergeable (their arm
            lengths coincide), so the hook algebra generated by their two
            types has no elements of rank two:
        Example
            reduceHilbert hilbertSeries hookAlgebra(3, {{1,0},{1,1}})

        Text
            @BOLD "Section 3.1: semistandard hook tabloids."@
            Semistandard means rows weakly increase and columns strictly
            increase.  This is a condition on the whole diagram, not just
            on each diagonal hook separately.
            The tabloids $\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!
            \fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!
            \fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}4\phantom{|}}\end{array}$ and $\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!
            \fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!
            \fcolorbox{black}{white}{\phantom{|}4\phantom{|}}\end{array}$ are semistandard, and $\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!
            \fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!
            \fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\end{array}$ is not:
        Example
            (isHookSemistandard {{1,1,2},{2,3},{4}}, isHookSemistandard {{1,3},{2,4}}, isHookSemistandard {{1,3},{2,2}})
            hookStraighten {{1,3},{2,2}}

        Text
            @BOLD "Section 3.2: running vectors and the running partial order."@
            For $T=\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!
            \fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!
            \fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}$ and $U=\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!
            \fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]
            \fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\end{array}$ of type $((2,1),(0,0))$, the running
            vectors in the coordinates $q=1,2,3$ are those of the paper's table,
            indexed by the running indices $(t,s)$ of the shape.  Each
            coordinate counts entries at most $q$ in the corresponding
            running region, defined on the @TO runningVectors@ page.
            Their last disagreement is at the index $(1,2)$ where
            $V_{1,2}(U)\le V_{1,2}(T)$, and hence $T\preceq_{\mathrm{run}}U$:
        Example
            runningIndices {3,2}
            runningVectors {{1,1,2},{2,3}}
            runningVectors {{1,1,3},{2,2}}
            runningCompare({{1,1,2},{2,3}}, {{1,1,3},{2,2}})
            runningCompare({{1,1,2},{2,3}}, {{1,1,3},{2,2}}, Verbose => true)
        Text
            Every step of the straightening algorithm decreases this order;
            @TO verifyTriangularity@ checks it on the hookwise semistandard
            fillings of the specified shape and finite alphabet:
        Example
            (verifyTriangularity({3,2}, 3))#"passed"
        Text
            The paper's term order refines this partial order; the
            verification of the compiled order against the running vectors
            on the finite hook algebra of Example 1.2.2 reports no
            mismatches:
        Example
            verifyPaperOrder A

        Text
            @BOLD "Remark 3.2.2: the naive Garnir lift fails."@
            For the hook types $(2,1)>(0,0)$ with $\dim V=3$, the tabloid
            $\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!
            \fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!
            \fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\end{array}$ is a counterexample: the true projection sends
            $z_T\otimes e_2$ to $-\tfrac12\,v_{T'}$ with $T=\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!
            \fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]
            \fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\end{array}$ and
            $T'=\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!
            \fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!
            \fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}$ (in the package's normalization, $-2/9$ divided by the
            universal scalar $4/9$), whereas the types $(1,1)>(0,0)$ are
            consistent.  @TO verifyGarnirLift@ examines every tabloid of the
            nest shape and records a counterexample:
        Example
            G = verifyGarnirLift({2,1},{0,0},3);
            G#"passed"
            G#"universalScalar"
            m = G#"minimalCounterexample";
            (m#"tabloid", m#"T1", m#"T2")
            m#"actualMu"
            m#"straightening"
            (verifyGarnirLift({1,1},{0,0},3))#"passed"
        Text
            @TO verifyGarnirLift@ uses the letters $0,\ldots,n-1$: the
            tabloid in @TT "m#\"tabloid\""@ is the filling displayed
            above after subtracting $1$ from every entry.  The empty
            @TT "straightening"@ table records that this tabloid is zero in
            the Schur functor.

        Text
            @BOLD "Section 4: a hook Schur functor basis element."@
            In $T_I^\alpha$, the subscript $I$ lists the full column,
            including the corner, and the exponent vector $\alpha$
            specifies the multiplicities in the row tail.  In the later
            examples a word in the superscript instead lists the row-tail
            entries themselves.
            $T^{(0,1,0,1,0)}_{\{1,3,5\}}$ is the semistandard hook tableau
            $\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!
            \fcolorbox{black}{white}{\phantom{|}4\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]
            \fcolorbox{black}{white}{\phantom{|}5\phantom{|}}\end{array}$ in $\mathbf S_{(3,1,1)}(\mathbf k^5)$, and the single-hook
            straightening $T_{132}^{\,3}=-T_{123}^{\,3}$, $T_{131}^{\,3}=0$.
            A hook is entered by its row tail and its full column, as in
            @TO (tabloid, List, List)@:
        Example
            member(tabloid({2,4},{1,3,5}), hookBasis({2,2},5))
            hookStraighten({3},{1,3,2})
            hookStraighten({3},{1,3,1})

        Text
            @BOLD "Example 5.2.2: a row elimination matrix."@
            With $V=\mathbf k^4$, the row-removal map is
            $$P_2:\mathbf S_{(4,1,1)}(V)
            \longrightarrow\operatorname{Sym}^2V\otimes\mathbf S_{(2,1,1)}(V).$$
            Here $a=4$ is the first-row length, $b=2$ the leg length, and
            $m=2$ the number of removed row entries.  The displayed
            $3\times3$ submatrix has columns indexed by @TT "srcs"@ and
            rows by @TT "tgts"@; it is not the entire matrix of $P_2$.
            It has
            determinant $9/8$ and eigenvalues $3/2,3/2,1/2$.  The row
            Pieri map @TO pieriRowRemove@ returns a hash table keyed by the
            pairs (removed letters, remaining hook):
        Example
            srcs = {tabloid({1,2,2},{1,3,4}), tabloid({1,2,3},{1,2,4}), tabloid({1,2,4},{1,2,3})};
            tgts = {{{2,2}, tabloid({1},{1,3,4})}, {{2,3}, tabloid({1},{1,2,4})}, {{2,4}, tabloid({1},{1,2,3})}};
            M = matrix for tg in tgts list for T in srcs list (h := pieriRowRemove(T,2); if h#?tg then h#tg else 0_QQ)
            det M
            R = QQ[x]; factor det(x*id_(R^3) - sub(M,R))

        Text
            @BOLD "Example 5.3.2: a column elimination matrix."@
            With $V=\mathbf k^5$, the column-addition map is
            $$Q_2:\mathbf S_{(3,1)}(V)\otimes\bigwedge^2V
            \longrightarrow\mathbf S_{(3,1,1,1)}(V).$$
            Here $a=3$ is the first-row length, $b=1$ the original leg
            length, and $m=2$ the number of added column entries.
            The selected $3\times3$ submatrix, with columns @TT "srcs"@
            and rows @TT "tgts"@, has determinant $1/9$
            and eigenvalues $1/3,1/3,1$:
        Example
            srcs = {{tabloid({5,5},{1,2}),{3,4}}, {tabloid({4,5},{1,2}),{3,5}}, {tabloid({3,5},{1,2}),{4,5}}};
            tgts = {tabloid({5,5},{1,2,3,4}), tabloid({4,5},{1,2,3,5}), tabloid({3,5},{1,2,4,5})};
            M = matrix for tg in tgts list for T in srcs list (h := pieriColumnAdd(T#0,T#1); if h#?tg then h#tg else 0_QQ)
            det M
            factor det(x*id_(R^3) - sub(M,R))

        Text
            @BOLD "Example 6.1.5: straightening a column obstruction."@
            For $T=(T^{123}_{123},T^{11}_{14})$ the row swap set has the
            elimination matrix displayed in the paper, with determinant $5/2$
            and solution $c=(4,-1,-1)/5$; the full normal form of the
            assembled tabloid then follows from the straightening algorithm:
        Example
            srcs = {tabloid({1,2,3},{1,4}), tabloid({1,3,4},{1,2}), tabloid({1,2,4},{1,3})};
            tgts = {{{1,2,3}, tabloid({},{1,4})}, {{1,3,4}, tabloid({},{1,2})}, {{1,2,4}, tabloid({},{1,3})}};
            M = matrix for tg in tgts list for T in srcs list (h := pieriRowRemove(T,3); if h#?tg then h#tg else 0_QQ)
            det M
            transpose solve(M, matrix{{1_QQ},{0},{0}})
        Text
            The returned row $(4/5,-1/5,-1/5)$ is the solution of
            $Mc=(1,0,0)^{\mathsf T}$: the corresponding linear combination
            of the three source hooks has coefficient one on the first
            selected target and zero on the other two.  This is the
            elimination used to rewrite the offending pair of hooks.
            The same step, performed by the algorithm on the tabloid
            (@TO straighteningStep@); the paper's example with both a row and
            a column obstruction, $T=(T^{123}_1,T^{111}_{2,4})$, is resolved
            by the algorithm at its row obstruction, while the displayed
            column relation is obtained with @TT "Obstruction => \"column\""@:
        Example
            straighteningStep {{1,2,3},{2,1},{3}}
            straighteningStep({{1,1,2,3},{2,1,1,1},{3,4}}, Obstruction => "column")
        Text
            @BOLD "Example 6.2.6: straightening a row obstruction."@
            For $T=(T^{123}_{134},T^{34}_{23})$ the two column elimination
            systems have the matrices $M_\alpha=(1/2)$ and
            $M_\beta=\begin{pmatrix}1/2&-1/2\\-1/4&3/4\end{pmatrix}$ with
            solutions $2$ and $(3,1)$.  These solve the two systems with
            right-hand side the first basis vector.  The last two commands
            compare one elimination step with the full normal form:
        Example
            pieriColumnAdd(tabloid({1,2,3},{1}), {3,4})
            srcs = {{tabloid({3,4},{2}),{3}}, {tabloid({3,3},{2}),{4}}};
            tgts = {tabloid({3,4},{2,3}), tabloid({3,3},{2,4})};
            Mb = matrix for tg in tgts list for T in srcs list (h := pieriColumnAdd(T#0,T#1); if h#?tg then h#tg else 0_QQ)
            transpose solve(Mb, matrix{{1_QQ},{0}})
            straighteningStep {{1,1,2,3},{3,2,3,4},{4,3}}
            hookStraighten {{1,1,2,3},{3,2,3,4},{4,3}}
        Text
            Writing brackets for hook-algebra classes, the one-step output is
            $$\begin{aligned}
            \left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]
            \fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}4\phantom{|}}\\[-2pt]
            \fcolorbox{black}{white}{\phantom{|}4\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}\right]
            ={}&\tfrac23\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]
            \fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}4\phantom{|}}\\[-2pt]
            \fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}4\phantom{|}}\end{array}\right]
            +\tfrac13\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]
            \fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}4\phantom{|}}\\[-2pt]
            \fcolorbox{black}{white}{\phantom{|}4\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}\right]\\
            &-\tfrac13\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}4\phantom{|}}\\[-2pt]
            \fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}4\phantom{|}}\\[-2pt]
            \fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}\right].
            \end{aligned}$$
            The last two tableaux still need straightening.  The full
            output is instead
            $$\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]
            \fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}4\phantom{|}}\\[-2pt]
            \fcolorbox{black}{white}{\phantom{|}4\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}\right]
            =\tfrac12\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]
            \fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}4\phantom{|}}\\[-2pt]
            \fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}4\phantom{|}}\end{array}\right]
            +\tfrac14\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]
            \fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}4\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}4\phantom{|}}\\[-2pt]
            \fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}\right].$$
        Text
            @BOLD "Example 6.2.8: hook versus Schur versus Weyl straightening."@
            The tableau $T=\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!
            \fcolorbox{black}{white}{\phantom{|}6\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}4\phantom{|}}\!
            \fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}5\phantom{|}}\end{array}$ is straightened in three models.  In the
            hook model (this package) the coefficients are rational:
            $$T=-\tfrac12\,\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!
            \fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}4\phantom{|}}\!
            \fcolorbox{black}{white}{\phantom{|}5\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}6\phantom{|}}\end{array}-\tfrac12\,\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!
            \fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}4\phantom{|}}\\[-2pt]
            \fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}5\phantom{|}}\!
            \fcolorbox{black}{white}{\phantom{|}6\phantom{|}}\end{array}-\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!
            \fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}5\phantom{|}}\\[-2pt]
            \fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}4\phantom{|}}\!
            \fcolorbox{black}{white}{\phantom{|}6\phantom{|}}\end{array}+\tfrac12\,\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!
            \fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}4\phantom{|}}\\[-2pt]
            \fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}5\phantom{|}}\!
            \fcolorbox{black}{white}{\phantom{|}6\phantom{|}}\end{array}+\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!
            \fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}5\phantom{|}}\\[-2pt]
            \fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}4\phantom{|}}\!
            \fcolorbox{black}{white}{\phantom{|}6\phantom{|}}\end{array}.$$
        Example
            hookStraighten {{1,2,6},{4,3,5}}
        Text
            In the Schur and Weyl models the coefficients are integers.  These
            are computed by @TO "SchurFunctors :: straighten"@ and
            @TO "SchurFunctors :: weylStraighten"@ of the
            @TO SchurFunctors@ package, whose @TO Filling@ is stored
            column-wise (so $T$ is entered as @TT "{{1,4},{2,3},{6,5}}"@) and
            whose @TO WeylFilling@ is stored row-wise (so $T$ is entered as
            @TT "{{1,2,6},{4,3,5}}"@).  The Schur model gives
            $T=-\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!
            \fcolorbox{black}{white}{\phantom{|}5\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\!
            \fcolorbox{black}{white}{\phantom{|}4\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}6\phantom{|}}\end{array}+\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!
            \fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}5\phantom{|}}\\[-2pt]
            \fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}4\phantom{|}}\!
            \fcolorbox{black}{white}{\phantom{|}6\phantom{|}}\end{array}$ and the Weyl model gives $T=-\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!
            \fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]
            \fcolorbox{black}{white}{\phantom{|}4\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}5\phantom{|}}\!
            \fcolorbox{black}{white}{\phantom{|}6\phantom{|}}\end{array}-\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!
            \fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}4\phantom{|}}\\[-2pt]
            \fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}5\phantom{|}}\!
            \fcolorbox{black}{white}{\phantom{|}6\phantom{|}}\end{array}-\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!
            \fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}5\phantom{|}}\\[-2pt]
            \fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}4\phantom{|}}\!
            \fcolorbox{black}{white}{\phantom{|}6\phantom{|}}\end{array}$:
        Example
            needsPackage "SchurFunctors";
            F = new Filling from {{1,4},{2,3},{6,5}}
            straighten F
            W = new WeylFilling from {{1,2,6},{4,3,5}}
            weylStraighten W

        Text
            @BOLD "Section 7.1: maximal and submaximal minors."@
            For maximal minors the denominator is Golod's
            $1-\sum_{i\ge1}\beta_i t^{i+1}$, where
            $\beta_i=\dim\operatorname{Tor}^S_i(R,k)$ for the determinantal
            quotient $R$ of the polynomial ring $S$.  For the submaximal minors of a
            $4\times4$ matrix one obtains the Gulliksen--Negard denominator
            $1-16t^2-30t^3-16t^4+t^6$:
        Example
            (dimensionSpecialization genericDetPoincare(2,4,2))#1
            (dimensionSpecialization genericDetPoincare(3,5,3))#1
            (dimensionSpecialization genericDetPoincare(4,4,3))#1
            (isGolodPoincare genericDetPoincare(2,4,2), isGolodPoincare genericDetPoincare(4,4,3))
        Text
            For the symmetric cover, the ring is
            $M_r=\operatorname{Sym}(\mathbf k^{r-1}\otimes V)^{\mathrm{SO}_{r-1}}$,
            with the group acting on $\mathbf k^{r-1}$.  Its grading comes
            from the polynomial degree before taking invariants.  The
            next call uses $\dim V=3$ and $r=3$, so it gives the
            $3\times3$ Segre ring with generators in degree two; see
            @TO symDetCoverPoincare@ for the grading conventions.
            The output is again the numerical numerator-denominator pair:
        Example
            dimensionSpecialization symDetCoverPoincare(3,3)

        Text
            @BOLD "Example 7.1.7: a Pfaffian ring defined by cubics."@
            The $6\times6$ Pfaffians of a generic $8\times8$ alternating
            matrix have denominator
            $1-28t^2-63t^3-36t^4+36t^5+63t^6+28t^7-t^9$ (the example passes
            to a linear section, which divides the numerator by $1+t$):
        Example
            (dimensionSpecialization pfaffianPoincare(8,3))#1

        Text
            @BOLD "Section 7.4.3: the fine Segre model of the generic case."@
            For $r=2$ on $3\times3$ matrices, each base hook $(a\mid b)$ with
            $0\le a,b\le1$ receives the left type $(a,b+1)$ and right type
            $(b,a+1)$ (@TO hookTypes@ lists the triples base, left, right).
            The fine Segre product is the quotient ring @TO fineSegreAlgebra@
            returns; the quadratic monomial classification of
            @TO relationKind@ has exactly one standard pair, the two
            variables of the base types $(1\mid1)$ and $(0\mid0)$ whose
            tableaux stack to the semistandard filling of $(2,2,2)$ on each
            side.  Since that filling is the only semistandard filling of
            $(2,2,2)$ with entries at most $3$, the left and the right
            tableau of each of these two variables coincide.  Every other
            nonzero product is a multiple of their product:
        Example
            B = fineSegreAlgebra(3,3,2)
            hookTypes B
            N = numgens B
            tally flatten for i to N-1 list for j from i to N-1 list relationKind(B, i, j)
            relationKind(B, 0, 33)
            tabloid B_0
            tabloid B_33
            B_0 * B_33
            B_1 * B_32
        Text
            In the displayed generators the last two outputs say
            $$w_1w_{32}=-w_0w_{33},\qquad w_0w_{33}\ne0.$$
            The generator pairs are tensors of the two tableaux returned
            by @TO tabloid@; the fine degree records their base hook
            type.  This is the fine Segre algebra model, not a direct
            computation of multiplication in the determinantal Tor algebra.
    SeeAlso
        HookPieri
        dimensionSpecialization
        strandBettiTable
        hookStraighten
        straighteningStep
        verifyTriangularity
        runningVectors
        runningCompare
        verifyGarnirLift
        hookAlgebra
        fineSegreRing
///

doc ///
    Key
        VerificationReport
        (net, VerificationReport)
        (toString, VerificationReport)
    Headline
        results of a finite verification
    Description
        Text
            The verifications that examine a whole set of tabloids or
            relations, @TO verifyTriangularity@,
            @TO verifyStraighteningAgainstCokernel@, @TO verifyGarnirLift@
            and @TO verifyPaperOrder@, return a @TT "VerificationReport"@:
            a hash table with string keys that records the verdict together
            with the counts of the check and the cases it found.  Every report
            has the keys @TT "kind"@ (a string naming the verification),
            @TT "passed"@ (the verdict, @TO true@ or @TO false@) and
            @TT "keyOrder"@ (the list of its rows in display order); the
            other keys are the data of that kind of verification, and the
            documentation of each verification lists them.  The verdict is
            read as @TT "R#\"passed\""@.
        Text
            A report prints as a two column table of its rows in the stored
            order, with the @TT "passed"@ row and, when present, the
            @TT "conclusion"@ row (a sentence stating what the verdict
            means) last.  A row whose value is a long list of tabloids or of
            other compound data prints as a count, and the value itself is
            read from the report by its key.  @TO toString@ gives the short
            form naming the kind and the verdict, and @TO peek@ shows every
            key with its value.
        Example
            R = verifyTriangularity({3,2}, 3)
            R#"passed"
            toString R
        Text
            Here @TT "true"@ means that all tested rewrites on the letters
            $1,2,3$ and shape $(3,2)$ decrease the running order.  The
            report distinguishes the $45$ hookwise semistandard inputs
            from the $15$ already semistandard whole tableaux.  It is a
            finite verification with the displayed parameters; the report
            itself is not a Boolean, and it does not assert the theorem
            for every alphabet or shape.
    SeeAlso
        verifyTriangularity
        verifyStraighteningAgainstCokernel
        verifyGarnirLift
        verifyPaperOrder
///

doc ///
    Key
        HookTabloid
        (expression, HookTabloid)
        (net, HookTabloid)
        (toString, HookTabloid)
        (toExternalString, HookTabloid)
        (tex, HookTabloid)
        (symbol ==, HookTabloid, HookTabloid)
        (symbol ?, HookTabloid, HookTabloid)
        (NewFromMethod, Filling, HookTabloid)
    Headline
        a filling represented by its diagonal hooks
    Description
        Text
            A hook tabloid is a filling of the Young diagram of a partition
            $\lambda$ read through the diagonal hooks of $\lambda$: the
            $k$th diagonal hook consists of the box $(k,k)$, the boxes to
            its right in row $k$ (the arm) and the boxes below it in column
            $k$ (the leg), and the tabloid is the product of the hook
            tabloids on these hooks (Section 3 of the paper).  More
            precisely, the filling labels a tensor in the hook Schur
            functors $\bigotimes_k\mathbf S_{(a_k+1,1^{b_k})}(V)$,
            where $a_k=\lambda_k-k$ and $b_k=\lambda'_k-k$; multiplication
            gives its class in the hook algebra.  Entries $1,\ldots,n$
            refer to a fixed basis of $V=k^n$.  A stored filling need not
            be semistandard or represent a nonzero class.  Hook tabloids
            are the elements straightened in Section 6 and the basis
            elements on which the Pieri maps of Section 4 are computed.
        Text
            A @TT "HookTabloid"@ stores its rows, top row first, and
            @TO toList@ recovers them.  The constructor is @TO tabloid@,
            which accepts the rows, a @TO Filling@ (the column-stored type
            of @TO SchurFunctors@), one hook as the pair of its row tail
            and its full column, or a nested pair of hook tabloids.  Every
            function of the package that takes a tabloid accepts a
            @TT "HookTabloid"@, a list of rows or a @TO Filling@.
        Example
            T = tabloid {{1,2,3},{2,1},{3}}
            toList T
            hookDecomposition T
        Text
            The console drawing is the boxed tableau.  @TO toString@ and
            @TO toExternalString@ give the form
            @TT "tabloid {rows}"@, @TO expression@ is that function
            application.  Evaluating this expression reconstructs the
            tabloid.  The output of @TO tex@ is the KaTeX source of @TO youngTex@,
            which renders in the HTML documentation as
            $$\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!
            \fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!
            \fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}$$
        Example
            toString T
            value toExternalString T == T
            expression T
            tex T
        Text
            Two hook tabloids are equal under @TO symbol ==@ when their rows
            agree, and @TO symbol ?@ is a total order: the shapes are
            compared first, as lists, and tabloids of the same shape are
            compared by their rows, so @TO sort@ works on any list of
            tabloids.  A tabloid hashes by its rows, so an equal copy finds
            the same entry of a hash table; the normal forms and Pieri
            images of the package are hash tables from tabloids to
            coefficients and are read this way.
        Example
            T == tabloid {{1,2,3},{2,1},{3}}
            tabloid {{1,2},{3}} ? tabloid {{1,3},{2}}
            sort {tabloid {{2,1}}, tabloid {{1,2},{3}}, tabloid {{1,1}}}
            H = hashTable {T => 1};
            H#?(tabloid {{1,2,3},{2,1},{3}})
        Text
            @TT "new Filling from T"@ converts a tabloid to a @TO Filling@
            of @TO SchurFunctors@, which stores the columns; @TO tabloid@
            of a @TO Filling@ is the inverse conversion.
        Example
            needsPackage "SchurFunctors";
            F = new Filling from T
            toList F
            tabloid F == T
    SeeAlso
        tabloid
        hookDecomposition
        youngTex
///

doc ///
    Key
        tabloid
        (tabloid, List)
        (tabloid, HookTabloid)
        (tabloid, Filling)
        (tabloid, List, List)
        (tabloid, HookTabloid, HookTabloid)
    Headline
        construct a hook tabloid
    Usage
        tabloid rows
        tabloid T
        tabloid F
        tabloid(rowTail, colFull)
        tabloid(outer, inner)
    Inputs
        rows:List
            the rows of the tabloid, top row first; the rows are nonempty
            and their lengths form a partition
        T:HookTabloid
            returned unchanged
        F:Filling
            a filling of @TO SchurFunctors@, which stores the columns
        rowTail:List
            the entries of the arm of one hook, left to right
        colFull:List
            the entries of the column of that hook, the corner first
        outer:HookTabloid
            a hook shaped tabloid, one row and one column
        inner:HookTabloid
            a hook shaped tabloid whose arm and leg are both shorter than
            those of @TT "outer"@
    Outputs
        :HookTabloid
    Description
        Text
            The rows form gives the tabloid directly, and a @TO Filling@ is
            converted from column storage to row storage, preserving the
            diagram and its entries (not transposing the represented
            tableau).
        Example
            tabloid {{1,2,3},{2,1},{3}}
            needsPackage "SchurFunctors";
            tabloid new Filling from {{1,2},{3}}
        Text
            A single hook of type $(a,b)$, with an arm of length $a$ and a
            leg of length $b$, is described by its row tail (the arm) and
            its full column (the corner followed by the leg).  This pair is
            used to index the generators of a hook ring; the pair form of
            @TO tabloid@ builds the hook-shaped tabloid from it.
        Example
            tabloid({2,3}, {1,2,3})
            tabloid({}, {2})
        Text
            A tabloid of Frobenius rank two is the nesting of an outer hook
            of type $(a,b)$ around an inner hook of type $(c,d)$ with
            $a > c$ and $b > d$: the outer hook fills the first row and the
            first column, and the inner hook the second row and the second
            column, of the shape $(a+1, c+2, 2^{d}, 1^{b-d-1})$.  These
            are the tabloids whose Pieri relations are computed in Section
            4 of the paper; @TO hookDecomposition@ recovers the two hooks.
        Example
            outer = tabloid({2,3}, {1,2,3})
            inner = tabloid({}, {2})
            tabloid(outer, inner)
        Text
            In the last example the two generators have shapes $(3,1,1)$
            and $(1)$ and nest to shape $(3,2,1)$:
            $$\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]
            \fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\\[-2pt]
            \fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}\right]
            \cdot\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\end{array}\right]
            =\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]
            \fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\\[-2pt]
            \fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}\right].$$
            Brackets here denote hook-algebra classes; the constructor
            itself only assembles the filling and performs no straightening.
    Caveat
        Only the shape is validated.  The entries may be any objects
        (@TO verifyGarnirLift@ uses the alphabet $0, \dots, n-1$), and
        neither the rows nor the hooks are required to be semistandard;
        @TO isHookSemistandard@ tests that.
    SeeAlso
        HookTabloid
        hookDecomposition
        youngTex
        isHookSemistandard
///

doc ///
    Key
        hookDecomposition
        (hookDecomposition, HookTabloid)
        (hookDecomposition, List)
        (hookDecomposition, Filling)
    Headline
        the diagonal hooks of a hook tabloid
    Usage
        hookDecomposition T
    Inputs
        T:HookTabloid
            or a list of rows, or a @TO Filling@
    Outputs
        :List
            the diagonal hooks of @TT "T"@, top left first, each a hook
            shaped @TO HookTabloid@
    Description
        Text
            The $k$th diagonal hook of a tabloid of shape $\lambda$ is the
            box $(k,k)$ together with the rest of row $k$ to its right and
            the rest of column $k$ below it.  There are as many diagonal
            hooks as the Frobenius rank of $\lambda$ (see
            @TO frobeniusRank@), the tabloid is the product of the hook
            tabloids on them, and the straightening algorithm rewrites a
            tabloid one pair of consecutive diagonal hooks at a time
            (Section 6 of the paper).
        Example
            T = tabloid {{1,3,3},{2,2},{3}}
            hookDecomposition T
            hookDecomposition {{1,2,3},{4,5,6},{7,8,9}}
        Text
            For a tabloid of Frobenius rank two, @TO tabloid@ applied to the
            outer and the inner hook recovers the tabloid.  The empty
            tabloid has no hooks.
        Example
            D = hookDecomposition T;
            tabloid(D#0, D#1) == T
            hookDecomposition tabloid {}
    SeeAlso
        tabloid
        HookTabloid
        frobeniusRank
///

doc ///
    Key
        youngTex
        (youngTex, List)
        (youngTex, Filling)
        (youngTex, HookTabloid)
        [youngTex, Colors]
        Colors
    Headline
        KaTeX source for a Young tableau, optionally with colored cells
    Usage
        youngTex T
        youngTex(T, Colors => fills)
    Inputs
        T:BasicList
            a tabloid as a list of rows, a @TO Filling@, or a
            @TO HookTabloid@
        Colors => List
            a list of rows of color strings (any CSS color), one per cell,
            giving the background of each box; the default is white
    Outputs
        :String
            KaTeX source drawing the tableau as framed boxes; it renders in
            the Macaulay2 HTML documentation and in any KaTeX enabled page,
            and it is what @TO tex@ returns for a @TO HookTabloid@
    Description
        Text
            The paper colors the diagonal hooks of a tabloid; passing the
            fills reproduces that.  For instance, the tabloid of
            Example 1.2.2 with its hook of type $(2,2)$ in blue and its
            hook of type $(0,0)$ in green is
            $$\begin{array}{l}\fcolorbox{black}{#b8c8f0}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{#b8c8f0}{\phantom{|}2\phantom{|}}\!
            \fcolorbox{black}{#b8c8f0}{\phantom{|}3\phantom{|}}\\[-2pt]\fcolorbox{black}{#b8c8f0}{\phantom{|}2\phantom{|}}\!
            \fcolorbox{black}{#a8e8a8}{\phantom{|}1\phantom{|}}\\[-2pt]\fcolorbox{black}{#b8c8f0}{\phantom{|}3\phantom{|}}\end{array}$$
        Example
            youngTex {{1,3},{2,2}}
            youngTex tabloid({3},{1,2})
            youngTex({{1,2,3},{2,1},{3}}, Colors => {{"#b8c8f0","#b8c8f0","#b8c8f0"},{"#b8c8f0","#a8e8a8"},{"#b8c8f0"}})
    SeeAlso
        tabloid
        HookTabloid
///

doc ///
    Key
        frobeniusUnion
        (frobeniusUnion, HookTabloid, HookTabloid, ZZ)
        (frobeniusUnion, List, List, ZZ)
        (frobeniusUnion, Filling, Filling, ZZ)
    Headline
        the image under the projection onto the Schur functor of the Frobenius union
    Usage
        frobeniusUnion(T1, T2, n)
    Inputs
        T1:HookTabloid
            a hook shaped tabloid of shape $(a, 1^b)$ with entries in
            $\{0, \dots, n-1\}$, also accepted as a list of rows or as a
            @TO Filling@
        T2:HookTabloid
            a hook shaped tabloid of shape $(c, 1^d)$ with $a > c$ and
            $b > d$
        n:ZZ
            the dimension of $V$
    Outputs
        :HashTable
            the image of $z_{T_1} \otimes z_{T_2}$ in the semistandard
            basis of the nest shape: @TO HookTabloid@ keys, rational
            coefficients; the empty table is the zero image
    Description
        Text
            This computes the surjection
            $\mu : \mathbf S_{(a,1^b)}(V) \otimes \mathbf S_{(c,1^d)}(V) \to \mathbf S_{(a,1^b) \sqcup (c,1^d)}(V)$
            onto the Schur functor of the Frobenius union
            $(a, c+1, 2^d, 1^{b-d-1})$ of the two hooks, whose kernel is
            the space of quadratic relations of the two hook generators
            (Section 4 of the paper).  It is realized as the composite of a
            column Pieri map, a dual Pieri map and a dual column Pieri map
            of the package @TO PieriMaps@ and inherits their
            normalization: another equivariant identification of the
            target rescales the map by a nonzero scalar.  The computation
            is over $\mathbb Q$, and the entries are the letters
            $0, \dots, n-1$ of that package, whereas the Pieri maps of
            @TO pieriMatrix@ use the letters $1, \dots, n$.  The element
            $z_T$ of a hook tabloid $T$ with a repeated entry in its full
            column is zero, so a pair containing such a tabloid has the
            empty table as image: in the second and third pairs below the
            outer tabloid has the column $(0,0)$.  The last pair has two
            terms.
        Example
            frobeniusUnion(tabloid {{0,1},{1}}, tabloid {{0}}, 2)
            frobeniusUnion(tabloid {{0,1},{0}}, tabloid {{1}}, 2)
            frobeniusUnion(tabloid {{0,1},{0}}, tabloid {{0}}, 2)
            frobeniusUnion(tabloid {{0,0,1},{1}}, tabloid {{2}}, 3)
        Text
            With the source tableaux denoting hook basis elements and
            the target tableaux denoting Schur basis elements, the first
            output means
            $$\mu\!\left(\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}0\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\\[-2pt]
            \fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\end{array}\right]
            \otimes\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}0\phantom{|}}\end{array}\right]\right)
            =\tfrac18\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}0\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}0\phantom{|}}\\[-2pt]
            \fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\end{array}\right].$$
            The last output is the two-term identity
            $$\mu\!\left(\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}0\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}0\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\\[-2pt]
            \fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\end{array}\right]
            \otimes\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\end{array}\right]\right)
            =\tfrac49\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}0\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}0\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\\[-2pt]
            \fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\end{array}\right]
            -\tfrac29\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}0\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}0\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\\[-2pt]
            \fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\end{array}\right].$$
            An entry outside $\{0, \dots, n-1\}$ gives the zero image.
            The matrix of the map on the whole tensor product is
            @TO frobeniusUnionMatrix@.
    SeeAlso
        frobeniusUnionMatrix
        verifyGarnirLift
        pieriMatrix
        tabloid
///

doc ///
    Key
        frobeniusUnionMatrix
        (frobeniusUnionMatrix, List, List, ZZ)
    Headline
        the matrix of the projection onto the Schur functor of the Frobenius union
    Usage
        N = frobeniusUnionMatrix(outerType, innerType, n)
    Inputs
        outerType:List
            the type @TT "{arm, leg}"@ $= (a-1, b)$ of the outer hook
            $(a, 1^b)$
        innerType:List
            the type @TT "{arm, leg}"@ $= (c-1, d)$ of the inner hook
            $(c, 1^d)$; both entries are smaller than those of
            @TT "outerType"@
        n:ZZ
            the dimension of $V$
    Outputs
        N:Matrix
            the matrix over $\mathbb Q$ of
            $\mathbf S_{(a,1^b)}(\mathbf k^n) \otimes \mathbf S_{(c,1^d)}(\mathbf k^n) \to \mathbf S_{(a,1^b) \sqcup (c,1^d)}(\mathbf k^n)$
            in the semistandard bases of @TO PieriMaps@; the rows are
            labeled by the semistandard tabloids of the nest shape and the
            columns by pairs (outer tabloid, inner tabloid), with the outer
            index varying slowest; these bases are available through
            @TO pieriTargetBasis@ and @TO pieriSourceBasis@
    Description
        Text
            Each column is computed by @TO frobeniusUnion@.  The matrix
            is surjective, its row count is the dimension of the target
            Schur functor, and its kernel is the image of the hook Pieri
            injection @TO pieriMatrix@ of the same two types: for the
            types $(1,1)$ and $(0,0)$ on three letters the injection is
            $24 \times 18$ of rank $18$, this map is $6 \times 24$ of rank
            $6$, and $18 + 6 = 24$.  These are the maps in
            $$0\longrightarrow\bigwedge^2V\otimes\operatorname{Sym}^2V
            \xrightarrow{\varphi}\mathbf S_{(2,1)}(V)\otimes V
            \xrightarrow{\mu}\mathbf S_{(2,2)}(V)\longrightarrow0.$$
        Example
            frobeniusUnionMatrix({1,1},{0,0},2)
            N = frobeniusUnionMatrix({1,1},{0,0},3);
            (numRows N, numColumns N, rank N)
            (pieriSourceBasis N)#0
            (pieriTargetBasis N)#0
            pieriImage(N, 0)
        Text
            The source pairs of @TT "N"@ and the target pairs of the Pieri
            matrix are the same semistandard pairs, written with the
            letters $0, \dots, n-1$ here and $1, \dots, n$ there and in
            different orders.  After matching them the product of the two
            matrices is zero.
        Example
            M = pieriMatrix({1,1},{0,0},3);
            shift = T -> tabloid apply(toList T, r -> apply(r, x -> x + 1));
            pos = hashTable apply(#pieriTargetBasis M, i -> (pieriTargetBasis M)#i => i);
            perm = apply(pieriSourceBasis N, P -> pos#(apply(P, shift)));
            N_perm * M == 0
        Text
            The output @TT "true"@ is the matrix identity
            $\mu\circ\varphi=0$ after identifying the middle bases;
            together with the ranks $18$ and $6$ it verifies exactness in
            the middle in this example.  The permutation and shift of
            letter labels are essential: the raw matrices use different
            basis orderings and alphabets.
    SeeAlso
        frobeniusUnion
        pieriMatrix
        pieriImage
        pieriSourceBasis
        pieriTargetBasis
///

doc ///
    Key
        verifyGarnirLift
        (verifyGarnirLift, List, List, ZZ)
    Headline
        test the naive Garnir lift against the projection onto the Frobenius union
    Usage
        R = verifyGarnirLift(outerType, innerType, n)
    Inputs
        outerType:List
            the type @TT "{arm, leg}"@ $= (a-1, b)$ of the outer hook
            $(a, 1^b)$
        innerType:List
            the type @TT "{arm, leg}"@ $= (c-1, d)$ of the inner hook
            $(c, 1^d)$; both entries are smaller than those of
            @TT "outerType"@
        n:ZZ
            the size of the alphabet; the tabloids have entries in
            $\{0, \dots, n-1\}$
    Outputs
        R:VerificationReport
            of kind @TT "\"GarnirLift\""@, with the rows
            @TT "parameters"@, @TT "status"@, @TT "universalScalar"@,
            @TT "tabloidsTested"@, @TT "counterexamples"@,
            @TT "minimalCounterexample"@, @TT "counterexampleData"@,
            @TT "message"@, @TT "passed"@ and @TT "conclusion"@
    Description
        Text
            A tabloid $T$ of the nest shape $(a, c+1, 2^d, 1^{b-d-1})$
            decomposes into its two diagonal hooks, the outer hook $T_1$ of
            shape $(a, 1^b)$ and the inner hook $T_2$ of shape $(c, 1^d)$
            (see @TO hookDecomposition@); the naive Garnir lift sends $T$
            to $z_{T_1} \otimes z_{T_2}$.  This verification enumerates
            every tabloid $T$ of the nest shape with entries in
            $\{0, \dots, n-1\}$ and tests whether the projection
            @TO frobeniusUnion@ of its lift equals $c$ times the
            straightening of $T$ in the semistandard basis of the target,
            for one scalar $c$ read off a reference semistandard tableau.
            Explicitly, if $g(T)=z_{T_1}\otimes z_{T_2}$ is the proposed
            lift and $\operatorname{st}_{\mathrm{Schur}}(T)$ is ordinary
            Schur straightening, the test is
            $$\mu(g(T))\stackrel{?}{=}c\,\operatorname{st}_{\mathrm{Schur}}(T)
            \quad\text{for every enumerated }T.$$
            This is not a test of @TO hookStraighten@: the Schur and hook
            models can assign different classes to the same filling.
            The lift is consistent when the arm step $a - c$ is $1$ and
            fails in general when it is larger.
        Text
            The report has @TT "status"@ @TT "\"consistent\""@ or
            @TT "\"counterexamples\""@ after a complete test, the verdict
            at @TT "passed"@, the scalar at @TT "universalScalar"@ and the
            number of tabloids at @TT "tabloidsTested"@.
        Example
            R = verifyGarnirLift({1,1},{0,0},3)
            R#"passed"
            R#"universalScalar"
        Text
            When the lift fails, @TT "counterexamples"@ lists the tabloids
            on which it does, in enumeration order, and
            @TT "counterexampleData"@ the corresponding records, each with
            the keys @TT "tabloid"@, @TT "T1"@, @TT "T2"@ (the two hooks),
            @TT "straightening"@ (the straightening of the tabloid),
            @TT "actualMu"@ (the projection of the lift) and
            @TT "expected"@ ($c$ times the straightening), all tableaux as
            @TO HookTabloid@s and all expansions as hash tables with
            rational values.  The row @TT "minimalCounterexample"@ holds
            the record of the simplest counterexample whose only failure
            of column strictness is a repeated entry in the second column
            with weakly increasing rows, chosen by the number of distinct
            entries, the largest entry and the sum of the entries, or
            @TO null@ when there is none.
        Example
            R2 = verifyGarnirLift({2,1},{0,0},3)
            R2#"passed"
            #R2#"counterexamples"
            G = R2#"minimalCounterexample";
            G#"tabloid"
            G#"straightening"
            G#"actualMu"
        Text
            Here the filling $T=\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}0\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\\[-2pt]
            \fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\end{array}\right]$
            gives a concrete failure:
            $$\operatorname{st}_{\mathrm{Schur}}(T)=0,
            \qquad\mu(g(T))=-\tfrac29
            \left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}0\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\\[-2pt]
            \fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\end{array}\right]\ne0.$$
            Thus no nonzero rescaling can make this naive lift compatible
            with Schur straightening.  The report counts $108$ failures
            among the $3^5=243$ fillings of shape $(3,2)$.
            An empty @TT "straightening"@ means that the tabloid is zero
            in the Schur functor, which is why the minimal counterexample
            has a repeated entry in its second column.  When no verdict is
            possible the status explains why: @TT "\"no-ssyt\""@ when the
            alphabet is too small for the nest shape,
            @TT "\"reference-zero\""@ and @TT "\"reference-mismatch\""@
            when the reference semistandard tableau does not determine a
            scalar; @TT "passed"@ is then @TO false@.
        Example
            R0 = verifyGarnirLift({1,1},{0,0},1);
            R0#"status"
            R0#"tabloidsTested"
    Caveat
        The number of tabloids enumerated is $n$ to the power of the
        number of boxes of the nest shape, and each one is projected
        with the Pieri maps of @TO PieriMaps@, so keep $n$ and the
        shapes small.
    SeeAlso
        VerificationReport
        frobeniusUnion
        frobeniusUnionMatrix
        hookDecomposition
///

doc ///
    Key
        PoincareSeries
        (expression, PoincareSeries)
        (net, PoincareSeries)
        (toString, PoincareSeries)
        (texMath, PoincareSeries)
        (describe, PoincareSeries)
        (toExternalString, PoincareSeries)
        (numerator, PoincareSeries)
        (denominator, PoincareSeries)
        (ring, PoincareSeries)
        (coefficientRing, PoincareSeries)
    Headline
        the equivariant Poincare series of the residue field over a determinantal ring
    Description
        Text
            A @TT "PoincareSeries"@ is the equivariant Poincare series
            $P(t,s)=\sum_{i,j}[\operatorname{Tor}^R_i(\mathbf k,\mathbf k)_j]\,t^i s^j$
            of the residue field over one of the rings of Corollary 7.1.3
            of the paper: a generic determinantal ring
            (@TO genericDetPoincare@), a symmetric determinantal ring
            (@TO symDetPoincare@) or its cover $M_r$
            (@TO symDetCoverPoincare@), or a Pfaffian ring
            (@TO pfaffianPoincare@).  The series is the quotient of two
            polynomials in $s$ and $t$ whose coefficients are characters,
            elements of a Schur ring of the package @TT "SchurRings"@;
            $t$ records the homological degree and $s$ the internal degree
            (the variable $u$ of the paper).  In the generic case the Schur
            ring is nested, the factor @TT "x"@ indexing $\mathrm{GL}(V)$
            with $\dim V=n$ (the rows) and the factor @TT "y"@ indexing
            $\mathrm{GL}(W)$ with $\dim W=m$ (the columns); the other
            families use a single factor @TT "x"@ for $\mathrm{GL}(V)$.
        Text
            The brackets denote the character of a representation, not its
            dimension.  For partitions $\lambda,\mu$, the printed symbols
            $x_\lambda$ and $y_\mu$ are Schur polynomials: $x_\lambda y_\mu$
            is the character of
            $\mathbf S_\lambda(V)\otimes\mathbf S_\mu(W)$, and the empty
            partition denotes the trivial representation.  Sums with
            nonnegative integer coefficients record direct sums with those
            multiplicities.  The Tor characters are the coefficients after
            expanding the fraction; negative signs in its denominator do
            not mean negative multiplicities.  Replacing characters by
            dimensions gives the numerical Poincare series.
        Text
            The object is a hash table with the keys @TT "numerator"@,
            @TT "denominator"@ and @TT "ring"@, read by the methods
            @TO numerator@, @TO denominator@ and @TO ring@; the string keys
            @TT "\"family\""@ (one of @TT "\"generic\""@,
            @TT "\"symmetric\""@, @TT "\"pfaffian\""@ and
            @TT "\"symmetricCover\""@), @TT "\"parameters\""@ (the
            arguments of the constructor), @TT "\"generatorDegree\""@ (the
            degree of the defining minors or Pfaffians; stored as $2$ for
            the symmetric cover) and
            @TT "\"denominatorTerms\""@.
            @TO coefficientRing@ gives the base ring $\mathbb Q[s,t]$ under
            the Schur ring; @TO ring@ gives the Schur ring containing the
            numerator and denominator.
        Example
            P = genericDetPoincare(2,2,2)
            numerator P
            denominator P
            ring P
            coefficientRing P
            P#"family", P#"parameters", P#"generatorDegree"
        Text
            Here $R=\mathbf k[z_{11},z_{12},z_{21},z_{22}]/(\det z)$.
            Its single quadratic equation transforms as
            $\bigwedge^2V\otimes\bigwedge^2W$, so the denominator is
            $1-s^2t^2x_{(1,1)}y_{(1,1)}$.  Both vector spaces have
            dimension $2$, and this character has dimension $1$.
        Text
            For the generic, symmetric and Pfaffian families, every
            nonconstant term of the denominator is
            $(-1)^d\,\chi\,t^{i+d}s^{i+(r-1)d}$ for a character $\chi$ of
            $\operatorname{Tor}^S_i(R,\mathbf k)_{i+(r-1)d}$, where $i$ is
            the homological degree over the polynomial ring $S$ and
            $d=(j-i)/(r-1)$ is the strand index.  Here $r$ is the degree
            of the defining equations, so for Pfaffians their order is
            $2r$.  These groups describe the resolution of $R$ over $S$,
            not the residue-field groups encoded by the expanded fraction.
            For the symmetric cover with $r\ge3$, $S=\operatorname{Sym}(S^2V)$
            has generators of degree $2$, and the corresponding internal
            degree is $j=2i+(r-1)d$.
            The list @TT "P#\"denominatorTerms\""@ has one record per such
            term, a hash table with the keys @TT "\"lambda\""@ (the partition
            of the sum in Corollary 7.1.3), @TT "\"mu\""@ (the index of the
            Schur functor, a pair of partitions in the generic case),
            @TT "\"i\""@, @TT "\"d\""@, @TT "\"j\""@ (the internal
            degree), @TT "\"sign\""@, @TT "\"character\""@ and
            @TT "\"term\""@ (the term itself).  These records are the source
            of @TO strandBettiTable@, @TO equivariantStrandBettiTable@ and
            @TO isGolodPoincare@.
        Example
            rec = first P#"denominatorTerms";
            rec#"lambda", rec#"mu", rec#"i", rec#"d", rec#"j", rec#"sign"
            rec#"character"
            rec#"term"
        Text
            The record has $(i,d,j)=(1,1,2)$: one quadratic equation in the
            first step of the $S$-free resolution.  It contributes
            $-s^2t^2x_{(1,1)}y_{(1,1)}$ to the denominator, whose exponent
            of $t$ is $i+d=2$, not $i$.
        Text
            A series is displayed as the fraction
            @TT "numerator/denominator"@.  @TO expression@ returns this
            fraction as a @TO Divide@, @TO describe@ gives its constructor
            call, and @TO toExternalString@ gives a string that reconstructs
            it.  Repeated constructor calls with the same parameters
            return the same object.
        Example
            expression P
            describe P
            toExternalString P
            value toExternalString P === P
            genericDetPoincare(2,2,2) === P
        Text
            The variables of the Schur ring and of its base ring are not
            bound to the global symbols @TT "s"@, @TT "t"@, @TT "x"@ and
            @TT "y"@.  A character is written as @TT "R_lambda"@ with
            @TT "R = ring P"@, the factor @TT "y"@ of the generic case
            being promoted from @TT "coefficientRing R"@, and $s$ and $t$
            are the generators of @TT "coefficientRing P"@.
        Example
            R = ring P; Ry = coefficientRing R; S = coefficientRing P;
            c = R_{1,1} * promote(Ry_{1,1}, R)
            denominator P == 1 - c * S_0^2 * S_1^2
        Text
            Here @TT "S_0"@ and @TT "S_1"@ are $s$ and $t$;
            @TT "c"@ is the character of the determinant equation.  The
            final equality verifies its coefficient in the denominator.
        Text
            The expansion of the series is @TO expandPoincare@ (the
            characters) or @TO (betti, PoincareSeries, ZZ)@ (their
            dimensions); @TO dimensionSpecialization@ and
            @TO ordinaryPoincareSeries@ forget the group action;
            @TO determinantalRing@ constructs the ring represented by the
            series, and
            @TO verifyPoincareSeries@, @TO verifyStrandBettiTable@ and
            @TO koszulPoincareCheck@ compare the formula with Macaulay2's
            resolutions and Hilbert series.
    SeeAlso
        genericDetPoincare
        symDetPoincare
        pfaffianPoincare
        symDetCoverPoincare
        expandPoincare
        (betti, PoincareSeries, ZZ)
        dimensionSpecialization
        ordinaryPoincareSeries
        strandBettiTable
        equivariantStrandBettiTable
        determinantalRing
///

doc ///
    Key
        genericDetPoincare
        (genericDetPoincare, ZZ, ZZ, ZZ)
    Headline
        Poincare series of the residue field over a generic determinantal ring
    Usage
        P = genericDetPoincare(n, m, r)
    Inputs
        n:ZZ
            the number of rows of the generic matrix; $n\ge1$
        m:ZZ
            the number of columns of the generic matrix; $m\ge1$
        r:ZZ
            the minor size; $2\le r\le\min(n,m)$ is the range of Corollary
            7.1.3 of the paper, and for $r>\min(n,m)$ the ideal $I_r$ is
            zero and the series is that of $\mathbf k$ over the polynomial
            ring $S$ itself (denominator $1$)
    Outputs
        P:PoincareSeries
            the $\mathrm{GL}(V)\times\mathrm{GL}(W)$-equivariant Poincare
            series
            $P(t,s)=\sum_{i,j}[\operatorname{Tor}^{S/I_r}_i(\mathbf k,\mathbf k)_j]\,t^i s^j$
    Description
        Text
            Here $S=\operatorname{Sym}(V\otimes W)$ with $\dim V=n$ and
            $\dim W=m$, and $I_r$ is the ideal of $r\times r$ minors of the
            generic $n\times m$ matrix.  The series is the formula of
            Corollary 7.1.3(i) of the paper; its coefficients are elements
            of the Schur ring @TT "schurRing(schurRing(QQ[s,t], y, m), x, n)"@,
            where @TT "x"@ indexes $\mathrm{GL}(V)$ (the rows) and @TT "y"@
            indexes $\mathrm{GL}(W)$ (the columns), and $s$ is the variable
            $u$ of the paper.  Matrix entries have internal degree $1$,
            $t$ records homological degree, and the coefficient of $t^is^j$
            in the expanded fraction is the character of
            $\operatorname{Tor}^{S/I_r}_i(\mathbf k,\mathbf k)_j$.
            The symbols $x_\lambda,y_\mu$ denote the characters of
            $\mathbf S_\lambda(V),\mathbf S_\mu(W)$; their product denotes
            the tensor product representation.
        Text
            The hypersurface of a generic $2\times2$ matrix:
        Example
            P = genericDetPoincare(2,2,2)
            ordinaryPoincareSeries P
        Text
            There are four degree-one variables and one quadratic
            determinant equation.  The numerical fraction is
            $(1+t)^4/(1-t^2)=(1+t)^3/(1-t)$; thus the residue-field
            Betti numbers begin $1,4,7,8,8,\ldots$.
        Text
            For the $3\times3$ minors of a generic $5\times5$ matrix the
            specialization to dimensions gives the series in the
            introduction of the paper.  Its denominator and first total
            Betti numbers are:
        Example
            P = genericDetPoincare(5,5,3);
            (dimensionSpecialization P)#1
            totalBettiNumbers(P, 5)
        Text
            The list reads
            $\dim\operatorname{Tor}^{S/I_3}_i(\mathbf k,\mathbf k)
            =1,25,400,5250,64728,779530$ for $i=0,\ldots,5$.
            These are coefficients of the quotient with numerator
            $(1+t)^{25}$, not coefficients of the displayed denominator.
        Text
            The submaximal minors of a $4\times4$ matrix give the
            Gulliksen--Negard denominator $1-16t^2-30t^3-16t^4+t^6$, and
            maximal minors give Golod's, $1-\sum_{i\ge1}\beta_it^{i+1}$.
            For these generic determinantal rings, Golodness is equivalent
            to every denominator term having strand index $1$
            (see @TO isGolodPoincare@).
        Example
            (dimensionSpecialization genericDetPoincare(4,4,3))#1
            (dimensionSpecialization genericDetPoincare(2,4,2))#1
            isGolodPoincare genericDetPoincare(2,4,2)
        Text
            In the maximal-minor example the denominator is
            $1-6t^2-8t^3-3t^4$: the numbers $6,8,3$ are the ranks of the
            positive steps in the resolution of the determinantal ring
            over its eight-variable polynomial ring.  The verdict
            @TT "true"@ identifies this as the Golod form.
        Text
            When $r$ exceeds $\min(n,m)$ the ideal is zero and one recovers
            $(1+t)^{nm}$:
        Example
            dimensionSpecialization genericDetPoincare(2,2,3)
        Text
            A $2\times2$ matrix has no $3\times3$ minors.  The pair is
            therefore $\{(1+t)^4,1\}$, the Poincare series of the residue
            field over a polynomial ring in four variables.
    SeeAlso
        PoincareSeries
        symDetPoincare
        pfaffianPoincare
        symDetCoverPoincare
        expandPoincare
        (betti, PoincareSeries, ZZ)
        strandBettiTable
        dimensionSpecialization
        ordinaryPoincareSeries
        isGolodPoincare
        verifyPoincareSeries
///

doc ///
    Key
        symDetPoincare
        (symDetPoincare, ZZ, ZZ)
    Headline
        Poincare series of the residue field over a symmetric determinantal ring
    Usage
        P = symDetPoincare(n, r)
    Inputs
        n:ZZ
            the size of the generic symmetric matrix; $n\ge1$
        r:ZZ
            the minor size; $2\le r\le n$ is the range of Corollary 7.1.3 of
            the paper, and for $r>n$ the ideal is zero and the denominator
            is $1$
    Outputs
        P:PoincareSeries
            the $\mathrm{GL}(V)$-equivariant Poincare series of the residue
            field over $\operatorname{Sym}(S^2V)/I_r$
    Description
        Text
            Over a field $\mathbf k$ of characteristic zero, let
            $S=\operatorname{Sym}(S^2V)$ with $\dim V=n$; $I_r$ is
            the ideal of $r\times r$ minors of the generic symmetric matrix.
            The coefficients are characters of $\mathrm{GL}(V)$ (the factor
            @TT "x"@), elements of @TT "schurRing(QQ[s,t], x, n)"@, and $s$
            is the variable $u$ of the paper.  This is the first formula of
            Corollary 7.1.3(ii) of the paper; the series of the cover $M_r$
            is @TO symDetCoverPoincare@.
            The entries of the symmetric matrix have internal degree $1$.
            In the expansion, $t^is^jx_\lambda$ records a copy of
            $\mathbf S_\lambda(V)$ in
            $\operatorname{Tor}^{S/I_r}_i(\mathbf k,\mathbf k)_j$;
            $x_{()}=1$ is the trivial character.
        Example
            P = symDetPoincare(3,2)
            ordinaryPoincareSeries P
            expandPoincare(P, 3)
        Text
            Here $V=\mathbf k^3$ and $R=S/I_2$.  The numerical series is
            $(1+t)^3/(1-3t)$, with coefficients $1,6,21,64,\ldots$.
            The first two positive columns say
            $$
            \operatorname{Tor}^R_1(\mathbf k,\mathbf k)_1
                \cong \mathbf S_{(2)}(V),\qquad
            \operatorname{Tor}^R_2(\mathbf k,\mathbf k)_2
                \cong \mathbf S_{(3,1)}(V)\oplus\mathbf S_{(2,2)}(V).
            $$
            Their dimensions are $6$ and $15+6=21$.  The row label $0$
            means $j-i=0$, not internal degree zero.
        Text
            For a nonquadratic example take $V=\mathbf k^5$ and
            $R=\operatorname{Sym}(S^2V)/I_3$.  The $3\times3$ minors are
            cubic equations in the $15$ independent matrix entries:
        Example
            P3 = symDetPoincare(5,3);
            betti(P3, 4)
            isGolodPoincare P3
        Text
            Column $2$ has $105$ classes in internal degree $2$ and $50$
            in internal degree $3$ (the row labels are $j-i$).  More precisely,
            $$
            \operatorname{Tor}^R_2(\mathbf k,\mathbf k)_2
                \cong\mathbf S_{(3,1)}(V),\qquad
            \operatorname{Tor}^R_2(\mathbf k,\mathbf k)_3
                \cong\mathbf S_{(2,2,2)}(V).
            $$
            The degree-three group records the cubic equations; its nonzero
            off-diagonal position shows that $R$ is not Koszul.
            The @TT "false"@ output says that $R$ is not Golod either.
            Indeed, $\operatorname{Tor}^S_6(R,\mathbf k)_{10}
            \cong(\det V)^4$ has strand index
            $d=(10-6)/(3-1)=2$ and contributes
            $+s^{10}t^8x_{(4,4,4,4,4)}$ to the denominator.  This is a
            syzygy of $R$ over $S$, not an entry in the displayed
            residue-field table.
    SeeAlso
        PoincareSeries
        symDetCoverPoincare
        genericDetPoincare
        pfaffianPoincare
        expandPoincare
        ordinaryPoincareSeries
        strandBettiTable
        isGolodPoincare
///

doc ///
    Key
        pfaffianPoincare
        (pfaffianPoincare, ZZ, ZZ)
    Headline
        Poincare series of the residue field over a Pfaffian ring
    Usage
        P = pfaffianPoincare(n, r)
    Inputs
        n:ZZ
            the size of the generic skew symmetric matrix; $n\ge1$
        r:ZZ
            half the Pfaffian order (the ideal of $2r\times2r$ Pfaffians);
            $2\le r\le\lfloor n/2\rfloor$ is the range of Corollary 7.1.3 of
            the paper, and for $2r>n$ the ideal is zero and the denominator
            is $1$
    Outputs
        P:PoincareSeries
            the $\mathrm{GL}(V)$-equivariant Poincare series of the residue
            field over $\operatorname{Sym}(\bigwedge^2V)/I_{2r}$
    Description
        Text
            Over a field $\mathbf k$ of characteristic zero, let
            $S=\operatorname{Sym}(\bigwedge^2V)$ with $\dim V=n$;
            $I_{2r}$ is the ideal of $2r\times2r$ Pfaffians of the generic
            skew symmetric matrix.  The coefficients are characters of
            $\mathrm{GL}(V)$ (the factor @TT "x"@), elements of
            @TT "schurRing(QQ[s,t], x, n)"@, and $s$ is the variable $u$ of
            the paper.  This is Corollary 7.1.3(iii) of the paper.
            The skew-matrix entries have internal degree $1$, and each
            order-$2r$ Pfaffian has degree $r$.  In the expanded fraction,
            $t^is^jx_\lambda$ records $\mathbf S_\lambda(V)$ in
            $\operatorname{Tor}^{S/I_{2r}}_i(\mathbf k,\mathbf k)_j$.
        Example
            P = pfaffianPoincare(4,2)
            ordinaryPoincareSeries P
            strandBettiTable P
        Text
            For $n=4,r=2$ there is one quadratic Pfaffian in six
            variables.  It spans $\bigwedge^4V$, whose character is
            $x_{(1,1,1,1)}$.  The numerical residue-field series is
            $(1+t)^6/(1-t^2)=(1+t)^5/(1-t)$; the separate strand table
            describes $0\longrightarrow S(-2)\longrightarrow S
            \longrightarrow S/I_4\longrightarrow0$.
        Text
            The $6\times6$ Pfaffians of an $8\times8$ skew symmetric matrix
            are Example 7.1.7 of the paper:
        Example
            (dimensionSpecialization pfaffianPoincare(8,3))#1
        Text
            The parameter $3$ means order $6$, hence cubic equations.
            The displayed polynomial is the denominator of the numerical
            Poincare series, whose numerator is $(1+t)^{28}$ because an
            $8\times8$ skew symmetric matrix has $28$ independent entries.
        Example
            P3 = pfaffianPoincare(8,3);
            betti(P3, 5)
            isGolodPoincare P3
        Text
            Here $V=\mathbf k^8$ and $R=S/I_6$.  Row $j-i=1$ in column
            $2$ records the $28$ cubic equations, while row $0$ in that
            column has dimension $378$.  Their representations are
            $$
            \operatorname{Tor}^R_2(\mathbf k,\mathbf k)_2
                \cong\mathbf S_{(2,1,1)}(V),\qquad
            \operatorname{Tor}^R_2(\mathbf k,\mathbf k)_3
                \cong\bigwedge^6V.
            $$
            The off-diagonal group shows that $R$ is not Koszul, and
            @TT "false"@ says that it is not Golod.  The first positive
            nonconstant denominator term, $+36t^5$, comes from
            $\operatorname{Tor}^S_3(R,\mathbf k)_7
            \cong\mathbf S_{(2,2,2,2,2,2,2)}(V)$ of dimension $36$.
            Its strand index is $d=(7-3)/(3-1)=2$, so its full term is
            $+s^7t^5x_{(2,2,2,2,2,2,2)}$.  The displayed table instead
            concerns $\operatorname{Tor}^R(\mathbf k,\mathbf k)$.
    SeeAlso
        PoincareSeries
        genericDetPoincare
        symDetPoincare
        expandPoincare
        ordinaryPoincareSeries
        strandBettiTable
        isGolodPoincare
///

doc ///
    Key
        symDetCoverPoincare
        (symDetCoverPoincare, ZZ, ZZ)
    Headline
        Poincare series of the residue field over the cover M_r of a symmetric determinantal ring
    Usage
        P = symDetCoverPoincare(n, r)
    Inputs
        n:ZZ
            the dimension of $V$; $n\ge1$
        r:ZZ
            the minor size; $r\ge2$
    Outputs
        P:PoincareSeries
            the $\mathrm{GL}(V)$-equivariant Poincare series of the residue
            field over $M_r$, in the format of @TO symDetPoincare@
    Description
        Text
            $M_r=\operatorname{Sym}(\mathbf k^{r-1}\otimes V)^{\mathrm{SO}_{r-1}}$
            is the finite cover of the symmetric determinantal ring
            $\operatorname{Sym}(S^2V)/I_r$.  The group acts on the
            $\mathbf k^{r-1}$ factor, and the internal grading is inherited
            from the polynomial ring on $\mathbf k^{r-1}\otimes V$.
            Thus quadratic invariants have degree $2$ and determinant
            invariants have degree $r-1$; the recorded value
            @TT "P#\"generatorDegree\""@ is $2$ for this family, not a
            claim that every generator has that degree.
            This is the second formula of Corollary 7.1.3(ii) of the paper;
            for $r=2$ the algebra is $\operatorname{Sym}(V)$.
            As in the symmetric case, $x_\lambda$ denotes the character of
            $\mathbf S_\lambda(V)$, and the coefficient of $t^is^j$ in
            the expansion is $[\operatorname{Tor}^{M_r}_i(\mathbf k,\mathbf k)_j]$.
        Example
            P = symDetCoverPoincare(3,3)
            dimensionSpecialization P
            totalBettiNumbers(P, 4)
            dimensionSpecialization symDetCoverPoincare(3,2)
        Text
            For $n=r=3$ the numerical fraction is
            $(1+t)^6/(1-3t-3t^2+t^3)$, whose expansion begins
            $1+9t+45t^2+181t^3+684t^4$.  Its nine algebra generators have
            internal degree $2$.  By contrast, the last pair is
            $\{(1+t)^3,1\}$: when $r=2$, $M_2$ is a polynomial ring on
            three degree-one generators.
        Text
            For $r=3$ the group $\mathrm{SO}_2$ is a torus and $M_3$ is the
            Segre ring of an $n\times n$ matrix.  After regrading its
            generators to degree $1$, this ring is Koszul.
            @TO determinantalRing@ constructs the ring and
            @TO verifyPoincareSeries@ compares the formula with a
            computed resolution.
        Example
            determinantalRing P
            verifyPoincareSeries(P, 3)
            koszulPoincareCheck P
        Text
            The quotient displayed is the $3\times3$ Segre ring, defined
            by its $2\times2$ minors with each matrix variable in degree
            $2$.  The first @TT "true"@ checks the residue-field Betti
            table through homological degree $3$; the second checks
            $P_{M_3}(t)=1/H_{M_3}(-t)$ after regrading its generators to
            degree $1$.
    SeeAlso
        PoincareSeries
        symDetPoincare
        determinantalRing
        verifyPoincareSeries
        koszulPoincareCheck
///

doc ///
    Key
        expandPoincare
        (expandPoincare, PoincareSeries, ZZ)
    Headline
        the characters of the Tor groups of the residue field, as a Betti table
    Usage
        B = expandPoincare(P, N)
        B = expandPoincare(P, N, Truncation => "TotalDegree")
    Inputs
        P:PoincareSeries
            a series from @TO genericDetPoincare@, @TO symDetPoincare@,
            @TO pfaffianPoincare@ or @TO symDetCoverPoincare@
        N:ZZ
            the last homological degree to include (with the default
            truncation), or a bound on the total degree in $s$ and $t$ (see
            @TO Truncation@)
    Outputs
        B:EquivariantBettiTally
            the table whose entry at $(i,\{j\},j)$ is the character of
            $\operatorname{Tor}^R_i(\mathbf k,\mathbf k)_j$, an element of
            @TT "ring P"@; with the default truncation every nonzero
            bidegree with $i\le N$ appears, so each listed homological
            degree is complete
    Description
        Text
            Let $R$ be the ring specified by @TT "P"@.  This table concerns
            the resolution of its residue field $\mathbf k=R/R_+$ over
            $R$, not the resolution of $R$ over a polynomial ring.
            Column $i$ and row $j-i$ contain the character of
            $\operatorname{Tor}^R_i(\mathbf k,\mathbf k)_j$.
            For a generic matrix, $x_\lambda y_\mu$ denotes
            $\mathbf S_\lambda(V)\otimes\mathbf S_\mu(W)$, where $V,W$
            are its row and column spaces.  For the symmetric, Pfaffian
            and cover families, $x_\lambda$ denotes $\mathbf S_\lambda(V)$.
        Text
            The series @TT "numerator/denominator"@ is expanded as a power
            series in $s$ and $t$ by inverting the denominator modulo
            $t^{N+1}$, which is a finite computation because every
            nonconstant denominator term has homological degree at least
            one.  The entry at $(0,\{0\},0)$ is the trivial character (that
            is $\operatorname{Tor}_0(\mathbf k,\mathbf k)=\mathbf k$).
            The dimensions of the
            characters are the Betti numbers of
            @TO (betti, PoincareSeries, ZZ)@ and @TO totalBettiNumbers@.
        Text
            The table is an @TO EquivariantBettiTally@, a @TO BettiTally@
            whose entries are Schur ring elements rather than integers: it
            prints in the layout of @TT "betti res"@ with a vertical rule
            between the columns and the row of totals summing the
            characters, it can be compared with @TO symbol ==@, and its
            entries are read with the keys $(i,\{j\},j)$.  The entries live
            in @TT "ring P"@, which in the generic case is the Schur ring
            @TT "schurRing(schurRing(QQ[s,t], y, m), x, n)"@.  Every
            product of characters is expanded by the
            Littlewood--Richardson rule; in the generic case an entry is a
            combination of the products $y_\mu x_\lambda$ of one Schur
            polynomial in each alphabet, printed with the terms grouped by their $x$
            factor.  The functions @TO poincare@ and @TO regularity@ of Core
            expect integer entries and are not meaningful on it; apply
            @TO dimensionSpecialization@ to an entry to get its dimension.
        Text
            For the hypersurface $R=\mathbf k[x_{ij}]/(\det)$ of a generic
            $2\times2$ matrix the residue field has Tor groups in every
            homological degree, concentrated on the diagonal $j=i$ because
            the ring is Koszul; the square of the character of
            $\operatorname{Tor}_1$ minus the character of
            $\operatorname{Tor}_2$ is the character of the degree two part
            of the ring:
        Example
            P = genericDetPoincare(2,2,2);
            B = expandPoincare(P, 4)
            sort keys B
            B#(2,{2},2)
            (B#(1,{1},1))^2
            (B#(1,{1},1))^2 - B#(2,{2},2)
            dimensionSpecialization B#(2,{2},2)
            betti(P, 4)
        Text
            Here $\dim V=\dim W=2$.  The degree-two entry means
            $$
            \begin{aligned}
            \operatorname{Tor}^R_2(\mathbf k,\mathbf k)_2\cong{}&
            (\mathbf S_{(2)}(V)\otimes\mathbf S_{(1,1)}(W))\\
            &\oplus(\mathbf S_{(1,1)}(V)\otimes\mathbf S_{(2)}(W))\\
            &\oplus(\mathbf S_{(1,1)}(V)\otimes\mathbf S_{(1,1)}(W)).
            \end{aligned}
            $$
            Its dimension is $3+3+1=7$.  Subtracting this character from
            that of $(V\otimes W)^{\otimes2}$ leaves $x_{(2)}y_{(2)}$,
            the character of $R_2=\operatorname{Sym}^2V\otimes
            \operatorname{Sym}^2W$.  The numerical table has column totals
            $1,4,7,8,8$; the resolution continues beyond degree $4$.
        Text
            The quotient by the determinant of a $3\times3$ matrix is not
            Koszul.  Its Tor groups through homological degree $3$ occupy
            two rows: homological degree $2$ has characters in internal
            degrees $2$ and $3$, the second being the
            character of the determinant.  The dimensions of the characters
            are the entries of the integer table, so the two agree row by
            row.
        Example
            E = expandPoincare(genericDetPoincare(3,3,3), 3)
            E#(2,{3},3)
            betti(genericDetPoincare(3,3,3), 3)
        Text
            The selected entry says
            $\operatorname{Tor}^R_2(\mathbf k,\mathbf k)_3
            \cong\bigwedge^3V\otimes\bigwedge^3W$, of dimension $1$.
            The same column has a $36$-dimensional component in internal
            degree $2$, so its total is $37$.  The two rows separate these
            components rather than mixing their internal degrees.
    SeeAlso
        PoincareSeries
        Truncation
        (betti, PoincareSeries, ZZ)
        totalBettiNumbers
        equivariantStrandBettiTable
        dimensionSpecialization
///

doc ///
    Key
        Truncation
        [expandPoincare, Truncation]
    Headline
        truncate a Poincare series by homological or total degree
    Usage
        expandPoincare(P, N, Truncation => "TotalDegree")
    Description
        Text
            By default (@TT "\"Homological\""@) @TO expandPoincare@ returns
            every nonzero bidegree of homological degree at most $N$,
            complete in the internal degree, which is possible because every
            denominator term other than $1$ has homological degree at least
            one.  With @TT "\"TotalDegree\""@ it returns the bidegrees with
            $i+j\le N$ instead; in that mode a homological degree $i$ is
            complete only when $N$ is at least $i$ plus the largest internal
            shift occurring in $\operatorname{Tor}_i$, which the output does
            not reveal.
        Example
            P = genericDetPoincare(3,3,3);
            sort keys expandPoincare(P, 4)
            sort keys expandPoincare(P, 4, Truncation => "TotalDegree")
        Text
            The default includes $(2,\{3\},3)$, the determinant character
            in $\operatorname{Tor}_2$ of internal degree $3$.
            @TT "\"TotalDegree\""@ drops it because $2+3>4$, retaining
            only $(0,\{0\},0)$, $(1,\{1\},1)$ and $(2,\{2\},2)$.
            Thus a missing entry in that second output does not imply
            that the corresponding Tor group is zero.
    SeeAlso
        expandPoincare
///

doc ///
    Key
        (betti, PoincareSeries, ZZ)
    Headline
        the Betti table of the residue field over a determinantal ring
    Usage
        B = betti(P, N)
    Inputs
        P:PoincareSeries
            a series from one of the constructors
        N:ZZ
            the last homological degree to include
        Weights=>List
            accepted but ignored by this method
        Minimize=>Boolean
            accepted but ignored by this method
    Outputs
        B:BettiTally
            the table of $\dim\operatorname{Tor}^R_i(\mathbf k,\mathbf k)_j$
            for $i\le N$, complete in $j$, in the format of @TT "betti res"@
    Description
        Text
            For the ring $R$ specified by @TT "P"@, write
            $\beta^R_{i,j}(\mathbf k)=
            \dim\operatorname{Tor}^R_i(\mathbf k,\mathbf k)_j$.
            It appears in column $i$ and row $j-i$; the row of totals
            sums over $j$.  These are the ranks and shifts in the minimal
            $R$-free resolution of $\mathbf k$, whereas
            @TO strandBettiTable@ describes the determinantal ring over
            its polynomial ring.
        Text
            This is the expansion of the series with the characters of
            @TO expandPoincare@ replaced by their dimensions.  The
            @TO2 {"Macaulay2Doc :: betti(...,Weights=>...)", "Weights"}@ and
            @TO2 {"OldChainComplexes :: betti(...,Minimize=>...)", "Minimize"}@
            options of @TO betti@ have no effect on this method.
            @TO totalBettiNumbers@ returns the column sums, and
            @TO poincareSeriesTruncation@ records these sums as coefficients
            of a polynomial in $t$.  For the
            $3\times3$ minors of a generic $5\times5$ matrix:
        Example
            betti(genericDetPoincare(5,5,3), 4)
        Text
            Column $2$ contains $300$ in row $0$ and $100$ in row $1$:
            $\beta^R_{2,2}(\mathbf k)=300$ and
            $\beta^R_{2,3}(\mathbf k)=100$, with total $400$.
            The displayed column $4$ is a truncation of an infinite
            resolution, not its final step.
        Text
            The table of a Koszul ring has one row:
        Example
            betti(genericDetPoincare(2,3,2), 4)
        Text
            Here all internal degrees satisfy $j=i$, so row $0$ contains
            the totals $1,6,18,40,81$.  This is the diagonal behavior
            defining a Koszul algebra.
        Text
            @TO verifyPoincareSeries@ compares this table with the Betti
            table of a computed resolution of the residue field.
    SeeAlso
        PoincareSeries
        expandPoincare
        totalBettiNumbers
        poincareSeriesTruncation
        verifyPoincareSeries
///

doc ///
    Key
        totalBettiNumbers
        (totalBettiNumbers, PoincareSeries, ZZ)
    Headline
        the total Betti numbers of the residue field over a determinantal ring
    Usage
        L = totalBettiNumbers(P, N)
    Inputs
        P:PoincareSeries
            a series from one of the constructors
        N:ZZ
            the last homological degree to include
    Outputs
        L:List
            the list $\{\dim\operatorname{Tor}^R_i(\mathbf k,\mathbf k)\}_{0\le i\le N}$
    Description
        Text
            These are the coefficients of the ordinary Poincare series, the
            column sums of @TO (betti, PoincareSeries, ZZ)@.  For the
            $3\times3$ minors of a generic $5\times5$ matrix they are the
            coefficients of the series displayed in the introduction of the
            paper:
        Example
            totalBettiNumbers(genericDetPoincare(5,5,3), 5)
            totalBettiNumbers(symDetCoverPoincare(3,3), 4)
        Text
            The first list starts with the dimension $1$ of
            $\operatorname{Tor}_0$, then $25$ in homological degree $1$
            and $400$ in degree $2$, summing over all internal degrees.
            The second list is $1,9,45,181,684$ for the cover $M_3$.
            Each bound includes degree zero, so the lists have lengths
            $6$ and $5$, respectively.
    SeeAlso
        (betti, PoincareSeries, ZZ)
        poincareSeriesTruncation
        ordinaryPoincareSeries
///

doc ///
    Key
        poincareSeriesTruncation
        (poincareSeriesTruncation, PoincareSeries, ZZ)
    Headline
        the Poincare series expanded to a given homological degree
    Usage
        f = poincareSeriesTruncation(P, N)
        f = poincareSeriesTruncation(P, N, KeepInternalDegree => true)
    Inputs
        P:PoincareSeries
            a series from one of the constructors
        N:ZZ
            the last homological degree to include
        KeepInternalDegree=>Boolean
            when @TT "true"@, keep the internal degree as a power of $s$
    Outputs
        f:RingElement
            the polynomial
            $\sum_{i\le N}\dim\operatorname{Tor}_i^R(\mathbf k,\mathbf k)\,t^i$
            in the base ring @TT "coefficientRing P"@, that is
            $\mathbb Q[s,t]$, or the bigraded polynomial in $s$ and $t$
    Description
        Text
            The coefficient of $t^i$ is the total rank of step $i$ in the
            minimal resolution of the residue field over the ring
            specified by @TT "P"@.  With @TT "KeepInternalDegree => true"@,
            that coefficient is instead
            $\sum_j\dim\operatorname{Tor}^R_i(\mathbf k,\mathbf k)_j\,s^j$:
            the exponent of $s$ retains the internal degree.
        Example
            poincareSeriesTruncation(genericDetPoincare(5,5,3), 5)
            poincareSeriesTruncation(genericDetPoincare(2,2,2), 3, KeepInternalDegree => true)
        Text
            The first answer begins $1+25t+400t^2$ and ends with
            $779530t^5$; terms of higher homological degree are omitted.
            The second is $1+4st+7s^2t^2+8s^3t^3$, so, for example,
            $\operatorname{Tor}_3$ has dimension $8$ and internal degree
            $3$.
    SeeAlso
        (betti, PoincareSeries, ZZ)
        totalBettiNumbers
        ordinaryPoincareSeries
        KeepInternalDegree
///

doc ///
    Key
        dimensionSpecialization
        (dimensionSpecialization, PoincareSeries)
        (dimensionSpecialization, RingElement)
    Headline
        specialize an equivariant Poincare series to dimensions
    Usage
        L = dimensionSpecialization P
        L = dimensionSpecialization(P, KeepInternalDegree => true)
        f = dimensionSpecialization e
    Inputs
        P:PoincareSeries
            a series from one of the constructors
        e:RingElement
            an element of a (nested) Schur ring
    Outputs
        L:List
            for @TT "P"@: the specialized numerator and denominator,
            evaluated at $s=1$, as elements of @TT "coefficientRing P"@,
            that is $\mathbb Q[s,t]$ (or with $s$ kept, see
            @TO KeepInternalDegree@)
        f:RingElement
            for @TT "e"@: the element with every Schur functor replaced by
            its dimension, in the underlying coefficient ring
            ($\mathbb Q[s,t]$ for elements obtained from a @TO PoincareSeries@)
    Description
        Text
            Applied to a Schur ring element, this replaces each Schur
            functor by its dimension: $x_\lambda y_\mu$ maps to
            $\dim\mathbf S_\lambda(V)\,\dim\mathbf S_\mu(W)$.
            The dimensions of $V,W$ are those of the Schur rings, not
            extra arguments.  For a ring element, the powers of $s$ and
            $t$ are preserved.  Applied to a series, it also sets
            $s=1$ and returns the numerator and denominator separately, in
            the form displayed in the paper: the numerator factors as
            $(1+t)^e$, with $e=nm$ in the generic case,
            $e=n(n+1)/2$ in the symmetric case, and $e=n(n-1)/2$ in the
            Pfaffian case.  For the symmetric cover, $e=n(n+1)/2$ when
            $r\ge3$ and $e=n$ when $r=2$.  The denominator is
            $\sum_d(-1)^d\sum_i\beta_{i,i+(r-1)d}\,t^{i+d}$
            for the generic, symmetric and Pfaffian families; here
            $\beta_{i,j}=\dim\operatorname{Tor}^S_i(R,\mathbf k)_j$.
            For the symmetric cover, the internal shifts are those
            recorded in its denominator terms.  Use
            @TO ordinaryPoincareSeries@ for their quotient in lowest terms.
            For the $3\times3$ minors of a generic $5\times5$ matrix:
        Example
            L = dimensionSpecialization genericDetPoincare(5,5,3);
            factor L#0
            L#1
        Text
            The answer is a pair $\{N,D\}$, not a quotient: the numerical
            Poincare series is $N/D$.  In this example $N=(1+t)^{25}$,
            and @TT "L#1"@ is the displayed polynomial $D$.
            Negative coefficients in $D$ are not negative Betti numbers;
            those numbers are coefficients of the expansion of $N/D$.
        Text
            The submaximal minors of a $4\times4$ matrix (the case settled by
            Avramov via the Gulliksen--Negard resolution) and the $6\times6$
            Pfaffians of an $8\times8$ skew symmetric matrix (Example 7.1.7
            of the paper):
        Example
            (dimensionSpecialization genericDetPoincare(4,4,3))#1
            (dimensionSpecialization pfaffianPoincare(8,3))#1
        Text
            On a single character:
        Example
            P = genericDetPoincare(2,3,2);
            denominator P
            dimensionSpecialization denominator P
        Text
            The two nontrivial characters in this denominator have
            dimensions $3$ and $2$, giving $1-3s^2t^2-2s^3t^3$.
            The variable $s$ remains because the input was a ring element;
            @TT "dimensionSpecialization P"@ would additionally set $s=1$.
    SeeAlso
        PoincareSeries
        KeepInternalDegree
        ordinaryPoincareSeries
        strandBettiTable
        expandPoincare
///

doc ///
    Key
        KeepInternalDegree
        [dimensionSpecialization, KeepInternalDegree]
        [poincareSeriesTruncation, KeepInternalDegree]
    Headline
        keep the internal degree when specializing a Poincare series
    Usage
        dimensionSpecialization(P, KeepInternalDegree => true)
        poincareSeriesTruncation(P, N, KeepInternalDegree => true)
    Description
        Text
            With @TT "KeepInternalDegree => true"@,
            @TO dimensionSpecialization@ applied to a series returns the
            numerator and denominator with every Schur functor replaced by
            its dimension but with $s$ kept, so the pair represents the
            bigraded numerical series, and @TO poincareSeriesTruncation@
            returns the bigraded polynomial in $s$ and $t$.
        Example
            P = genericDetPoincare(2,2,2);
            dimensionSpecialization(P, KeepInternalDegree => true)
            poincareSeriesTruncation(P, 3, KeepInternalDegree => true)
        Text
            The pair is $\{(1+st)^4,1-s^2t^2\}$.  Dividing and expanding
            through homological degree $3$ gives
            $1+4st+7s^2t^2+8s^3t^3$, the second answer.  Each term
            $c\,t^is^j$ records a Tor group of dimension $c$ in degrees
            $(i,j)$.
    SeeAlso
        dimensionSpecialization
        poincareSeriesTruncation
///

doc ///
    Key
        ordinaryPoincareSeries
        (ordinaryPoincareSeries, PoincareSeries)
    Headline
        the ordinary Poincare series as a rational function of t
    Usage
        f = ordinaryPoincareSeries P
    Inputs
        P:PoincareSeries
            a series from one of the constructors
    Outputs
        f:RingElement
            the non-equivariant series, an element of the fraction field of
            the base ring @TT "coefficientRing P"@, that is $\mathbb Q[s,t]$,
            with $s$ already set to $1$, so a rational function of $t$ alone
    Description
        Text
            This applies @TO dimensionSpecialization@ and returns the
            quotient of the resulting polynomials: the ordinary Poincare
            series, with the internal grading forgotten.  The quotient is in
            lowest terms, so a common factor $(1+t)^k$ may be canceled and
            the numerator and denominator may both change sign; to see them
            before cancellation use @TO dimensionSpecialization@, whose
            first entry factors as $(1+t)^e$.  To move the result to a
            one-variable ring use @TT "sub(f, frac(QQ[t]))"@; note that
            defining a ring @TT "QQ[t]"@ binds the global symbol @TT "t"@.
            The expansion of the series is given by
            @TO poincareSeriesTruncation@ and @TO totalBettiNumbers@.
        Example
            ordinaryPoincareSeries genericDetPoincare(2,2,2)
            ordinaryPoincareSeries pfaffianPoincare(4,2)
            ordinaryPoincareSeries genericDetPoincare(5,5,3)
        Text
            The first two answers are $(1+t)^3/(1-t)$ and
            $(1+t)^5/(1-t)$.  Before cancellation these are
            $(1+t)^4/(1-t^2)$ and $(1+t)^6/(1-t^2)$, the residue-field
            series of quadratic hypersurfaces in four and six variables.
            Their coefficients, not the signs used to print the
            fractions, are the nonnegative total Betti numbers.
    SeeAlso
        dimensionSpecialization
        poincareSeriesTruncation
        totalBettiNumbers
///

doc ///
    Key
        strandBettiTable
        (strandBettiTable, PoincareSeries)
    Headline
        the graded Betti numbers of a determinantal ring read off from its Poincare denominator
    Usage
        B = strandBettiTable P
    Inputs
        P:PoincareSeries
            a series from one of the constructors
    Outputs
        B:BettiTally
            the table of $\beta^S_{i,j}(R)=\dim\operatorname{Tor}_i^S(R,\mathbf k)_j$,
            in the format of @TT "betti res"@
    Description
        Text
            For a determinantal quotient $R=S/I$, this table describes
            its minimal $S$-free resolution:
            $F_i=\bigoplus_j S(-j)^{\beta^S_{i,j}(R)}$.
            Column $i$ and row $j-i$ contain $\beta^S_{i,j}(R)$.
            This is not the table of the residue field over $R$, which
            is returned by @TO (betti, PoincareSeries, ZZ)@.
        Text
            For the generic, symmetric and Pfaffian families, each
            nonconstant denominator term is
            $(-1)^d\chi\,t^{i+d}s^{i+(r-1)d}$, with $\chi$ the
            character of a summand of $\operatorname{Tor}^S_i(R,\mathbf k)$.
            The records @TT "P#\"denominatorTerms\""@ carry
            $i$ and $d$ for every term, so the graded Betti numbers of $R$
            over $S$ are read off for every $r\ge2$, including the Koszul
            case $r=2$ where the exponents alone would not separate the
            strands (Corollary 7.1.3 of the paper).  The table is a
            @TO BettiTally@, comparable with @TT "betti res"@ under
            @TO symbol ==@; @TO equivariantStrandBettiTable@ keeps the
            characters and @TO verifyStrandBettiTable@ compares the table
            with a computed resolution of $R$ over $S$.
            For the symmetric cover $M_r$ with $r\ge3$, the base is
            $S=\operatorname{Sym}(S^2V)$ with its generators in degree $2$:
            the table describes $M_r$ as an $S$-module, not its resolution
            over the ambient ring of its Segre presentation.  For $r=2$,
            the table instead describes $M_2=\operatorname{Sym}(V)$ over
            itself, with only $\mathbf k$ in $\operatorname{Tor}_0$.
        Text
            For the $3\times3$ minors of a generic $5\times5$ matrix the
            first strand (the row $j-i=2$) has total dimension $2303$, the
            number of minimal generators of the Koszul homology algebra:
        Example
            B = strandBettiTable genericDetPoincare(5,5,3)
            sum apply(select(keys B, k -> k#2 - k#0 == 2), k -> B#k)
        Text
            For example, the entry $100$ in column $1$, row $2$ counts
            cubic generators, while $450$ in column $2$, row $2$ counts
            syzygies in internal degree $4$.  The row sum is
            $100+450+828+700+225=2303$; it is not a column total.
        Text
            Maximal minors give the Eagon--Northcott numbers, and the
            $2\times2$ minors of a $3\times3$ matrix the Betti numbers
            $1,9,16,9,1$:
        Example
            strandBettiTable genericDetPoincare(2,4,2)
            strandBettiTable genericDetPoincare(3,3,2)
            S = QQ[a_1..a_9];
            strandBettiTable genericDetPoincare(3,3,2) == betti freeResolution(S^1/minors(2, genericMatrix(S,3,3)))
        Text
            The second table gives the resolution
            $$
            0\longrightarrow S(-6)\longrightarrow S(-4)^9
            \longrightarrow S(-3)^{16}\longrightarrow S(-2)^9
            \longrightarrow S\longrightarrow R\longrightarrow0.
            $$
            Its last entry lies in row $2$ because $6-4=2$.
            The final @TT "true"@ compares all ranks and shifts with a
            resolution computed independently by Macaulay2.
    SeeAlso
        PoincareSeries
        equivariantStrandBettiTable
        verifyStrandBettiTable
        dimensionSpecialization
        isGolodPoincare
///

doc ///
    Key
        equivariantStrandBettiTable
        (equivariantStrandBettiTable, PoincareSeries)
    Headline
        the equivariant Betti table of a determinantal ring over its polynomial ring
    Usage
        B = equivariantStrandBettiTable P
    Inputs
        P:PoincareSeries
            a series from one of the constructors
    Outputs
        B:EquivariantBettiTally
            the table whose entry at $(i,\{j\},j)$ is the character of
            $\operatorname{Tor}^S_i(R,\mathbf k)_j$, an element of
            @TT "ring P"@
    Description
        Text
            The terms stored with the denominator record the equivariant
            Betti numbers of the determinantal ring $R$ over its
            polynomial ring $S$ (Corollary 7.1.3 of the paper);
            this table lists them with their Schur functors, for every
            $r\ge2$.  Like @TO expandPoincare@ it is an
            @TO EquivariantBettiTally@, a @TO BettiTally@ with Schur ring
            entries: it prints in the layout of @TT "betti res"@ with a
            vertical rule between the columns and the characters summed in
            the row of totals, and its entries are read with the keys
            $(i,\{j\},j)$; @TO strandBettiTable@ is the same table with the
            dimensions of the characters.
            Column $i$ and row $j-i$ describe the representations of
            generators of internal degree $j$ in the $i$th free module.
            For a generic matrix, $x_\lambda y_\mu$ denotes the character
            of $\mathbf S_\lambda(V)\otimes\mathbf S_\mu(W)$ on the row
            and column spaces.  In the other families only $x_\lambda$
            occurs.  For a symmetric cover with $r\ge3$, the base ring is
            $\operatorname{Sym}(S^2V)$; for $r=2$ it is $M_2$ itself,
            as explained in @TO strandBettiTable@.
        Example
            equivariantStrandBettiTable genericDetPoincare(3,3,2)
            B = equivariantStrandBettiTable pfaffianPoincare(5,2)
            B#(1,{2},2)
            dimensionSpecialization B#(1,{2},2)
        Text
            In the generic $3\times3$ example, column $1$ records
            $\bigwedge^2V\otimes\bigwedge^2W$, the nine quadratic minors.
            The next column is
            $(\mathbf S_{(2,1)}(V)\otimes\bigwedge^3W)
            \oplus(\bigwedge^3V\otimes\mathbf S_{(2,1)}(W))$,
            of dimension $8+8=16$ and internal degree $3$.
            In the Pfaffian example, $n=5,r=2$ means order $4$;
            the selected entry $x_{(1,1,1,1)}$ says that the five quadratic
            Pfaffians form $\bigwedge^4\mathbf k^5$.
    SeeAlso
        PoincareSeries
        strandBettiTable
        expandPoincare
        dimensionSpecialization
///

doc ///
    Key
        determinantalRing
        (determinantalRing, PoincareSeries)
    Headline
        construct the ring represented by a Poincare series
    Usage
        A = determinantalRing P
    Inputs
        P:PoincareSeries
            a series from one of the constructors
    Outputs
        A:QuotientRing
            the ring $S/I$ over $\mathbb Q$ of the recorded family and
            size: the polynomial ring on a generic, generic symmetric or
            generic skew symmetric matrix modulo its minors or Pfaffians,
            or the cover $M_r$
    Description
        Text
            The constructor arguments stored in @TT "P"@ determine the
            presentation: @TT "genericDetPoincare(n,m,r)"@ gives the
            $r$-minors of an $n\times m$ matrix;
            @TT "symDetPoincare(n,r)"@ gives the $r$-minors of a symmetric
            $n\times n$ matrix; @TT "pfaffianPoincare(n,r)"@ gives the
            order-$2r$ Pfaffians of a skew symmetric $n\times n$ matrix.
            In these three cases the independent matrix entries have
            degree $1$, and the defining equations have degree $r$.
        Text
            The variables of $S$ are the default @TT "p_0, p_1, ..."@ of
            Macaulay2.  Repeated calls with the same series return the same
            ring.  For the cover $M_r$ of @TO symDetCoverPoincare@ the ring
            is $\operatorname{Sym}(V)$ when $r=2$ and, when $r=3$, the Segre
            ring of an $n\times n$ matrix with its generators in degree $2$
            (the grading inherited from the invariant-ring description);
            for $r>3$ the cover is not
            constructed and the function raises an error.  The checks
            @TO verifyPoincareSeries@, @TO verifyStrandBettiTable@ and
            @TO koszulPoincareCheck@ use this presentation.
        Example
            A = determinantalRing genericDetPoincare(2,3,2)
            ideal A
            hilbertSeries A
            determinantalRing pfaffianPoincare(4,2)
            determinantalRing symDetCoverPoincare(2,3)
        Text
            The first ring has six variables and three quadratic minors;
            its Hilbert series is $(1-3T^2+2T^3)/(1-T)^6$.
            The next ring is a hypersurface defined by the single
            $4\times4$ Pfaffian.  The last is the $2\times2$ Segre
            hypersurface, but its four variables have degree $2$, so its
            determinant equation has internal degree $4$.
    SeeAlso
        PoincareSeries
        verifyPoincareSeries
        verifyStrandBettiTable
        koszulPoincareCheck
///

doc ///
    Key
        isGolodPoincare
        (isGolodPoincare, PoincareSeries)
    Headline
        test whether a determinantal ring is Golod
    Usage
        isGolodPoincare P
    Inputs
        P:PoincareSeries
            a series from one of the constructors
    Outputs
        :Boolean
            whether every denominator term has strand index $d=1$
    Description
        Text
            A ring $R=S/I$ is Golod exactly when the Poincare series of its
            residue field is
            $(1+t)^{\dim S_1}/(1-\sum_{i\ge1}\beta_i t^{i+1})$,
            where $S$ is the polynomial ring on a minimal set of
            degree-one generators and
            $\beta_i=\dim\operatorname{Tor}^S_i(R,\mathbf k)$;
            for the determinantal rings this means that only the first
            strand contributes to the denominator, that is, every record of
            @TT "P#\"denominatorTerms\""@ has $d=1$.  Generic maximal-minor
            rings are Golod; generic submaximal-minor rings are not.
        Example
            isGolodPoincare genericDetPoincare(2,4,2)
            isGolodPoincare genericDetPoincare(3,3,2)
            isGolodPoincare genericDetPoincare(4,4,3)
        Text
            The outputs are @TT "true"@, @TT "false"@, @TT "false"@.
            The first example has denominator $1-6t^2-8t^3-3t^4$,
            with all terms on the first strand.  The others have
            higher-strand contributions.  This tests the records of the
            Poincare formula; it does not compute products or higher
            operations in a Koszul complex.
    SeeAlso
        PoincareSeries
        genericDetPoincare
        strandBettiTable
        koszulPoincareCheck
///

doc ///
    Key
        koszulPoincareCheck
        (koszulPoincareCheck, PoincareSeries)
    Headline
        check the Poincare series of a quadratic determinantal ring against its Hilbert series
    Usage
        koszulPoincareCheck P
    Inputs
        P:PoincareSeries
            a generic, symmetric or Pfaffian series with $r=2$, or a
            symmetric cover with $r=2$ or $3$
    Outputs
        :Boolean
            whether $P_R(t)=1/H_R(-t)$
    Description
        Text
            For $r=2$ the ideal is quadratic and the ring is Koszul, so the
            Poincare series of the residue field is the reciprocal of the
            Hilbert series at $-t$.  The function builds the ring with
            @TO determinantalRing@, computes its Hilbert series (with the
            generators in degree one, so the cover $M_3$ is regraded), and
            compares it with @TO ordinaryPoincareSeries@.  When
            @TO "debugLevel"@ is positive the Hilbert series and the
            predicted series are printed.  Here
            $H_R(q)=\sum_j\dim R_j\,q^j$ uses the degree-one grading, and
            $P_R(t)=\sum_i\dim\operatorname{Tor}^R_i(\mathbf k,\mathbf k)t^i$
            forgets internal degrees.  A generic, symmetric or Pfaffian
            series with $r\ne2$ is refused; covers with $r>3$ cannot be
            constructed by @TO determinantalRing@.
        Example
            koszulPoincareCheck genericDetPoincare(2,3,2)
            koszulPoincareCheck pfaffianPoincare(5,2)
            koszulPoincareCheck symDetCoverPoincare(3,3)
            debugLevel = 1;
            koszulPoincareCheck genericDetPoincare(2,2,2)
        Text
            In the last example $H_R(q)=(1+q)/(1-q)^3$, hence
            $1/H_R(-t)=(1+t)^3/(1-t)$, exactly the printed Poincare
            series.  The verdict compares these rational functions, not
            just finitely many coefficients.  It checks the formula for
            this ring; equality alone is not a general test for Koszulness.
    SeeAlso
        PoincareSeries
        determinantalRing
        verifyPoincareSeries
        ordinaryPoincareSeries
///

doc ///
    Key
        verifyPoincareSeries
        (verifyPoincareSeries, PoincareSeries, ZZ)
    Headline
        compare a Poincare series with a computed resolution of the residue field
    Usage
        verifyPoincareSeries(P, N)
    Inputs
        P:PoincareSeries
            a series from one of the constructors
        N:ZZ
            the length of the resolution
    Outputs
        :Boolean
            whether the Betti table of the resolution of $\mathbf k$ over
            $R$ to length $N$ equals @TO (betti, PoincareSeries, ZZ)@
    Description
        Text
            The ring $R=S/I$ of the recorded family is built over
            $\mathbb Q$ by @TO determinantalRing@, the residue field is
            resolved to length $N$ with @TO freeResolution@, and the graded
            Betti numbers are compared with the table predicted by the
            formula.  This is feasible for small sizes and small $N$ only.
            When @TO "debugLevel"@ is positive both tables and both lists of
            total Betti numbers are printed.
            The comparison is numerical, in every internal degree through
            homological degree $N$; it does not compare Schur characters
            or certify degrees beyond that bound.
        Example
            verifyPoincareSeries(genericDetPoincare(3,3,3), 3)
            debugLevel = 1;
            verifyPoincareSeries(pfaffianPoincare(5,2), 2)
        Text
            The second @TT "true"@ says that the computed and predicted
            tables agree for homological degrees $0,1,2$.  Their totals
            $1,10,50$ occur in internal degrees $0,1,2$, respectively.
            The argument $2$ bounds the residue-field resolution; the
            Pfaffian order is already fixed as $4$ by
            @TT "pfaffianPoincare(5,2)"@.
    SeeAlso
        PoincareSeries
        (betti, PoincareSeries, ZZ)
        determinantalRing
        verifyStrandBettiTable
        koszulPoincareCheck
///

doc ///
    Key
        verifyStrandBettiTable
        (verifyStrandBettiTable, PoincareSeries)
    Headline
        compare the strand Betti table with a computed resolution of the ring
    Usage
        verifyStrandBettiTable P
    Inputs
        P:PoincareSeries
            a series from one of the constructors
    Outputs
        :Boolean
            whether the Betti table of $R$ over $S$ computed by Macaulay2
            equals @TO strandBettiTable@
    Description
        Text
            The ring $R=S/I$ is built over $\mathbb Q$ by
            @TO determinantalRing@, $R$ is resolved over $S$ with
            @TO freeResolution@, and the Betti table of the resolution is
            compared with the table read off the denominator.  When
            @TO "debugLevel"@ is positive both tables are printed.
            For the cover $M_3$, the function first regards the Segre
            presentation as a module over $\operatorname{Sym}(S^2V)$,
            whose generators have degree $2$: that is the base ring of
            the denominator formula, not the larger polynomial ring
            presenting the Segre algebra.
        Example
            verifyStrandBettiTable genericDetPoincare(2,4,2)
            verifyStrandBettiTable symDetPoincare(4,3)
            debugLevel = 1;
            verifyStrandBettiTable genericDetPoincare(3,3,2)
        Text
            The printed tables agree in every rank and internal shift:
            $1,9,16,9,1$ occur in homological degrees $0,\ldots,4$
            and internal degrees $0,2,3,4,6$.  Unlike a bounded
            residue-field check, this compares the complete finite
            resolution over the polynomial ring.  It verifies numerical
            Betti numbers, not the equivariant representation labels.
    SeeAlso
        PoincareSeries
        strandBettiTable
        determinantalRing
        verifyPoincareSeries
///

doc ///
    Key
        EquivariantBettiTally
    Headline
        a Betti table whose entries are characters
    Description
        Text
            An entry records a representation rather than its dimension.
            In the generic case, the character $x_\lambda y_\mu$ means
            $\mathbf S_\lambda(V)\otimes\mathbf S_\mu(W)$, where $V,W$
            are the row and column spaces; in the other families
            $x_\lambda$ means $\mathbf S_\lambda(V)$.  The empty partition
            denotes $\mathbf k$, addition denotes direct sum, and an
            integer coefficient records multiplicity.
        Text
            The tables of @TO expandPoincare@ and
            @TO equivariantStrandBettiTable@ record the characters of Tor
            groups, elements of the Schur ring of a @TO PoincareSeries@,
            rather than their dimensions.  They are instances of this type,
            a subtype of @TO BettiTally@: the keys are the triples
            $(i,\{j\},j)$, an entry is read as @TT "B#(i,{j},j)"@, the row
            of totals sums the characters of a column, and two tables are
            compared with @TO symbol ==@.  Column $i$ is homological degree
            and row $j-i$ records the internal shift.  Core functions
            requiring integer entries, such as @TO poincare@ and
            @TO regularity@, are not applicable to these character entries.
            Entries are displayed as combinations of Schur polynomials,
            with vertical rules separating the columns.  Wide tables are
            split into panels, each with its own row labels.
        Example
            P = genericDetPoincare(3,3,2);
            B = expandPoincare(P, 2)
            class B, instance(B, BettiTally)
            B#(2,{2},2)
            equivariantStrandBettiTable P
        Text
            The selected entry in @TT "B"@ represents
            $$
            \begin{aligned}
            \operatorname{Tor}^R_2(\mathbf k,\mathbf k)_2\cong{}&
            (\mathbf S_{(2)}(V)\otimes\mathbf S_{(1,1)}(W))\\
            &\oplus(\mathbf S_{(1,1)}(V)\otimes\mathbf S_{(2)}(W))\\
            &\oplus(\mathbf S_{(1,1)}(V)\otimes\mathbf S_{(1,1)}(W)),
            \end{aligned}
            $$
            where $R=\operatorname{Sym}(V\otimes W)/I_2$ and
            $\dim V=\dim W=3$; its dimension is $18+18+9=45$.
            The final table instead describes
            $\operatorname{Tor}^S_i(R,\mathbf k)$ over
            $S=\operatorname{Sym}(V\otimes W)$, with total dimensions
            $1,9,16,9,1$.
        Text
            Every product of characters that arises in expanding the series
            is computed in the Schur ring using the
            Littlewood--Richardson rule; in this example the square of the
            character of $\operatorname{Tor}_1$ is the character of
            $(V\otimes W)^{\otimes 2}$, and its difference from
            $\operatorname{Tor}_2$ is the character of the degree two part
            of the ring:
        Example
            c = B#(1,{1},1)
            c^2
            c^2 - B#(2,{2},2)
        Text
            The final character $x_{(2)}y_{(2)}$ identifies
            $R_2\cong\operatorname{Sym}^2V\otimes\operatorname{Sym}^2W$.
            Its dimension is $6\cdot6=36=9^2-45$, matching the degree-two
            relation between the Hilbert and residue-field Poincare
            series of this Koszul ring.
    SeeAlso
        expandPoincare
        equivariantStrandBettiTable
        PoincareSeries
        dimensionSpecialization
///

doc ///
    Key
        hookBasis
        (hookBasis, List, ZZ)
    Headline
        the semistandard hook tabloids of one hook type
    Usage
        hookBasis(type, n)
    Inputs
        type:List
            a hook type @TT "{a, b}"@ of nonnegative integers: arm length
            $a$ and leg length $b$, neither including the corner
        n:ZZ
            the size of the alphabet
    Outputs
        :List
            the semistandard tabloids of hook shape $(a+1, 1^b)$ with
            entries in $\{1, \dots, n\}$, as @TO HookTabloid@s
    Description
        Text
            A hook of type $(a, b)$ has an arm of $a$ boxes to the right
            of its corner and a leg of $b$ boxes below it, so its shape is
            the partition $(a+1, 1^b)$.  The semistandard tabloids of that
            shape, the first column strictly increasing and the row weakly
            increasing from the corner, form the standard basis of the hook
            Schur functor $\mathbf S_{(a+1,1^b)}(\mathbf k^n)$ and index
            the generators of hook type $(a, b)$ of a hook ring.  The list
            is ordered by the column and then by the row tail, the order in
            which the generators of a hook ring are numbered.
        Example
            hookBasis({1,1}, 3)
            #hookBasis({1,1}, 3) == 8
        Text
            Thus the eight tableaux displayed above are a basis of
            $\mathbf S_{(2,1)}(\mathbf k^3)$, not of a space with partition
            $(1,1)$.  More generally the hook-content dimension formula is
            $$\#\operatorname{hookBasis}((a,b),n)
              =\prod_{(i,j)\in(a+1,1^b)}\frac{n+j-i}{h_{ij}},$$
            where $h_{ij}$ is the hook length of the cell $(i,j)$.
            For example, three useful generator spaces are
            $V\oplus\mathbf S_{(2,1)}V\oplus\mathbf S_{(3,1,1)}V$.
        Example
            apply({{0,0},{1,1},{2,2}}, h -> #hookBasis(h, 3))
        Text
            Their dimensions are $3$, $8$ and $6$, respectively, so a hook
            ring with these types on three letters has $17$ variables.
            When $n < b+1$ the column cannot be filled and the list is
            empty.  The type is a pair of integers, not a partition; the
            tabloids of an arbitrary shape are enumerated by
            @TO hookTabloids@.
        Example
            hookBasis({2,3}, 3)
    SeeAlso
        HookTabloid
        tabloid
        hookTabloids
        isHookSemistandard
        pieriMatrix
///

doc ///
    Key
        pieriRowRemove
        (pieriRowRemove, HookTabloid, ZZ)
        (pieriRowRemove, List, ZZ)
        (pieriRowRemove, Filling, ZZ)
        [pieriRowRemove, CoefficientRing]
    Headline
        the row Pieri map P_m on a hook tabloid
    Usage
        pieriRowRemove(T, m)
        pieriRowRemove(T, m, CoefficientRing => K)
    Inputs
        T:HookTabloid
            a hook shaped tabloid with positive integer entries, also
            accepted as a list of rows or as a @TO Filling@
        m:ZZ
            the number of boxes removed from the first row, between $1$
            and the arm length
        CoefficientRing => Ring
            the field of the coefficients, @TO QQ@ or a field of positive
            characteristic
    Outputs
        :HashTable
            the image of $T$ under
            $P_m : \mathbf S_{(a,1^b)}(V) \to \operatorname{Sym}^m(V) \otimes \mathbf S_{(a-m,1^b)}(V)$
            in the semistandard bases: the keys are pairs
            @TT "{beta, U}"@ with @TT "beta"@ the sorted list of the $m$
            letters of a symmetric monomial and @TT "U"@ a semistandard
            hook shaped @TO HookTabloid@, the values are the coefficients
    Description
        Text
            Here $V=\mathbf k^n$, $a$ is the length of the first row
            including its corner, and $b$ is the leg length.  Thus the
            public hook type is $(a-1,b)$ and $1\le m\le a-1$.
            The map is $\mathrm{GL}(V)$-equivariant; its normalization is
            fixed by the following formula.  Write $T_I^\alpha$ for a
            hook with row-tail multiplicities $\alpha$ and ordered column
            $I=(i_0,\ldots,i_b)$, and put
            $C(\alpha,\beta)=\prod_q\binom{\alpha_q}{\beta_q}$.
            Then
            $$\begin{aligned}
              P_m(T_I^\alpha)
              ={}&\sum_{\substack{\beta\le\alpha\\|\beta|=m}}
                 C(\alpha,\beta)e^\beta\otimes T_I^{\alpha-\beta}\\
              &+\frac{1}{a+b-m}
                \sum_{\substack{\beta\le\alpha\\|\beta|=m}}
                \sum_{p=0}^{b}\sum_{q:\beta_q>0}
                (-1)^p\beta_q C(\alpha,\beta)
                e^{\beta-\epsilon_q+\epsilon_{i_p}}
                \otimes T_{(q,I\setminus i_p)}^{\alpha-\beta}.
            \end{aligned}$$
            Here $\epsilon_q$ is the $q$th unit vector and the remaining
            column entries retain their order.  Column permutations carry
            their wedge signs; the resulting hooks are then straightened.
        Example
            pieriRowRemove(tabloid {{1,1,1}}, 1)
            pieriRowRemove(tabloid {{1,2},{3}}, 1)
            pieriRowRemove(tabloid {{1,2,3},{1}}, 2)
        Text
            Brackets denote the Schur-module classes of the boxed
            tableaux.  For example, the first two outputs express
            $$P_1(\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\end{array}\right])=3e_1\otimes\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\end{array}\right],$$
            $$P_1\!\left(\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}\right]\right)
              =e_2\otimes\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}\right]
              +\frac12 e_1\otimes\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}\right]
              +\frac12 e_3\otimes\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\end{array}\right].$$
            A key @TT "{beta,U}"@ represents $e^\beta\otimes U$; the
            list @TT "beta"@ records repeated letters, not an exponent
            vector.  The third output is zero because its column repeats
            the letter $1$.
            Every output hook is straightened to the semistandard basis,
            so a nonsemistandard hook never appears among the keys; the
            input hook need not be semistandard, and a repeated letter in
            its column gives the zero map.
        Example
            pieriRowRemove(tabloid {{2,1,3},{1}}, 1)
            pieriRowRemove(tabloid {{1,2},{1}}, 1)
        Text
            The coefficients lie in the field given by
            @TT "CoefficientRing"@.  The formula divides by $a+b-m$, so a
            characteristic dividing that integer is refused with an error
            naming it.
        Example
            pieriRowRemove(tabloid {{1,1,1}}, 1, CoefficientRing => ZZ/7)
    SeeAlso
        juxtaposeSymToRow
        pieriColumnAdd
        pieriImage
        pieriMatrix
///

doc ///
    Key
        juxtaposeSymToRow
        (juxtaposeSymToRow, HookTabloid, List)
        (juxtaposeSymToRow, List, List)
        (juxtaposeSymToRow, Filling, List)
        [juxtaposeSymToRow, CoefficientRing]
    Headline
        multiply a symmetric monomial into the first row of a hook
    Usage
        juxtaposeSymToRow(T, alpha)
        juxtaposeSymToRow(T, alpha, CoefficientRing => K)
    Inputs
        T:HookTabloid
            a hook shaped tabloid of shape $(c, 1^b)$ with positive
            integer entries, also accepted as a list of rows or as a
            @TO Filling@
        alpha:List
            the letters of a monomial of $\operatorname{Sym}^m(V)$, in any
            order
        CoefficientRing => Ring
            the field of the coefficients
    Outputs
        :HashTable
            the product in $\mathbf S_{(c+m,1^b)}(V)$ in the semistandard
            basis: @TO HookTabloid@ keys, coefficient values
    Description
        Text
            With $c$ the first-row length and $b$ the leg length, this is
            the equivariant multiplication
            $$Q_m:\mathbf S_{(c,1^b)}V\otimes\operatorname{Sym}^m V
                    \longrightarrow\mathbf S_{(c+m,1^b)}V,
              \qquad T_I^\gamma\otimes e^\alpha\longmapsto
                    T_I^{\gamma+\alpha}.$$
            The superscripts record row-tail multiplicities; the ordered
            column $I$ is unchanged.  The letters of @TT "alpha"@ are
            appended to the row tail and the resulting hook is
            straightened.  Together with
            @TO pieriRowRemove@ it assembles the hook Pieri injection of
            @TO pieriMatrix@.
        Example
            juxtaposeSymToRow(tabloid {{2},{3}}, {1})
            juxtaposeSymToRow(tabloid {{1,2},{3}}, {1})
            juxtaposeSymToRow(tabloid {{2},{3}}, {1,1})
        Text
            The first output is the identity in $\mathbf S_{(2,1)}V$
            $$Q_1\!\left(\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}\right]\otimes e_1\right)
              =\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}\right]
               -\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\end{array}\right].$$
            In the second output the appended $1$ is already at least
            the corner, so $Q_1(\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}\right]\otimes e_1)=\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}\right]$;
            repeating the appended letter
            gives $Q_2(\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}\right]\otimes e_1^2)=\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}\right]-\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\end{array}\right]$.
            A letter smaller than the corner is moved into the column by
            the straightening relation of a single hook, with the signs of
            the wedge.
        Example
            juxtaposeSymToRow(tabloid {{3},{4}}, {1,2})
        Text
            This last output is $Q_2(\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}4\phantom{|}}\end{array}\right]\otimes e_1e_2)
            =\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}4\phantom{|}}\end{array}\right]-\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}4\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}\right]$.  No choice of alphabet size is needed:
            the map is evaluated on the letters supplied.
    SeeAlso
        pieriRowRemove
        pieriColumnAdd
        pieriMatrix
///

doc ///
    Key
        pieriColumnAdd
        (pieriColumnAdd, HookTabloid, List)
        (pieriColumnAdd, List, List)
        (pieriColumnAdd, Filling, List)
        [pieriColumnAdd, CoefficientRing]
    Headline
        the column Pieri map Q'_m adjoining a wedge to the first column of a hook
    Usage
        pieriColumnAdd(T, K)
        pieriColumnAdd(T, K, CoefficientRing => kk)
    Inputs
        T:HookTabloid
            a hook shaped tabloid of shape $(a, 1^b)$ with positive
            integer entries, also accepted as a list of rows or as a
            @TO Filling@
        K:List
            the letters of a wedge $e_K \in \bigwedge^m V$, in order; a
            repeated letter gives zero
        CoefficientRing => Ring
            the field of the coefficients
    Outputs
        :HashTable
            the image in $\mathbf S_{(a,1^{b+m})}(V)$ in the semistandard
            basis: @TO HookTabloid@ keys, coefficient values
    Description
        Text
            Here $a$ includes the corner, $b$ is the leg length and
            $m=\#K$.  This is the equivariant map
            $$Q'_m:\mathbf S_{(a,1^b)}V\otimes\bigwedge^m V
                    \longrightarrow\mathbf S_{(a,1^{b+m})}V.$$
            Its normalization can be defined using the two operators on
            symmetric-exterior tensors
            $$\kappa(e^\alpha\otimes e_I)
               =\sum_{p=0}^{b}(-1)^p e^{\alpha+\epsilon_{i_p}}
                    \otimes e_{I\setminus i_p},\qquad
              d(e^\beta\otimes e_J)
               =\sum_q\beta_q e^{\beta-\epsilon_q}
                    \otimes(e_q\wedge e_J),$$
            where $I=(i_0,\ldots,i_b)$ is the full column and $\alpha$
            records the row tail.  In hook-tableau notation the map is
            $$Q'_m(T\otimes e_K)=\frac{1}{a+b+m}
                    d\bigl(\kappa(T)\wedge e_K\bigr).$$
            The wedge $e_K$ is appended on the right of the exterior
            factor; every resulting hook is expressed in the semistandard
            basis.  This specifies both the scalar and the signs.
        Example
            pieriColumnAdd(tabloid {{1,1},{2}}, {3})
            pieriColumnAdd(tabloid {{1,1,2,3}}, {3,4})
            pieriColumnAdd(tabloid {{2,3,4}}, {3})
        Text
            The first output says
            $$Q'_1\!\left(\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\end{array}\right]\otimes e_3\right)
              =\frac34\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}\right]
              \quad\text{in }\mathbf S_{(2,1,1)}V.$$
            In particular, adjoining a wedge is not simply concatenating
            a column with coefficient $1$.
            The formula divides by $a+b+m$, and the evaluator behind it
            also by $a+b$; a characteristic dividing either integer is
            refused with an error naming it.  In characteristic $7$ the
            coefficient $3/4$ above becomes $6$.
        Example
            pieriColumnAdd(tabloid {{1,1},{2}}, {3}, CoefficientRing => ZZ/7)
    SeeAlso
        pieriRowRemove
        juxtaposeSymToRow
        pieriMatrix
///

doc ///
    Key
        pieriMatrix
        (pieriMatrix, List, List, ZZ)
        [pieriMatrix, Content]
        [pieriMatrix, CoefficientRing]
    Headline
        the matrix of the hook Pieri injection in the semistandard bases
    Usage
        M = pieriMatrix(outerType, innerType, n)
        M = pieriMatrix(outerType, innerType, n, Content => w)
    Inputs
        outerType:List
            the type @TT "{arm, leg}"@ $= (a-1, b)$ of the outer hook
            $(a, 1^b)$ of the codomain
        innerType:List
            the type @TT "{arm, leg}"@ $= (c-1, d)$ of the inner hook
            $(c, 1^d)$; both entries are smaller than those of
            @TT "outerType"@
        n:ZZ
            the size of the alphabet
        Content => List
            a content vector, to compute the block of one content only
            (see @TO Content@)
        CoefficientRing => Ring
            the field of the entries, @TO QQ@ or a field of positive
            characteristic
    Outputs
        M:Matrix
            the matrix of the injection
            $\mathbf S_{(c,1^b)} \otimes \mathbf S_{(a,1^d)} \to \mathbf S_{(a,1^b)} \otimes \mathbf S_{(c,1^d)}$
            over the field, with columns indexed by the semistandard pairs
            of the source and rows by those of the target; the two lists
            of pairs @TT "{T1, T2}"@ of @TO HookTabloid@s are stored at
            @TT "M.cache#\"sourceBasis\""@ and
            @TT "M.cache#\"targetBasis\""@
    Description
        Text
            The two types specify the nested hooks $(a,1^b)\supset(c,1^d)$
            of the codomain: $a,c$ are first-row lengths, $b,d$ are leg
            lengths, and $a>c$, $b>d$.  All functors below are evaluated
            on $V=\mathbf k^n$.  With
            $t = a - c$ the injection factors as
            $$
                \mathbf S_{(c,1^b)} \otimes \mathbf S_{(a,1^d)}
                \xrightarrow{\ \mathrm{id} \otimes P_t\ }
                \mathbf S_{(c,1^b)} \otimes \operatorname{Sym}^t(V) \otimes \mathbf S_{(c,1^d)}
                \xrightarrow{\ Q_t \otimes \mathrm{id}\ }
                \mathbf S_{(a,1^b)} \otimes \mathbf S_{(c,1^d)},
            $$
            where the row Pieri map $P_t$ (@TO pieriRowRemove@) removes
            $t$ boxes from the first row of the second factor and $Q_t$
            (@TO juxtaposeSymToRow@) appends the symmetric monomial to the
            first row of the first factor.  The
            map is injective in characteristic zero; its image is the space of quadratic relations
            of this pair of hook generators, and its cokernel is the Schur
            functor of the Frobenius union of the two hooks, onto which
            @TO frobeniusUnionMatrix@ projects.
        Text
            For types $(1,1)$ and $(0,0)$ the first-row lengths are
            $a=2$, $c=1$ and the leg lengths are $b=1$, $d=0$.
            Thus the crossed source is $\bigwedge^2V\otimes
            \operatorname{Sym}^2V$ and the target is
            $\mathbf S_{(2,1)}V\otimes V$.
        Example
            M = pieriMatrix({1,1},{0,0},3);
            (numRows M, numColumns M, rank M)
            rank coker M
        Text
            Over the default field $\mathbb Q$, the output gives the exact
            sequence for $V=\mathbb Q^3$:
            $$0\longrightarrow
              \underbrace{\mathbf S_{(1,1)}V\otimes\mathbf S_{(2)}V}_{\dim=18}
              \xrightarrow{\ M\ }
              \underbrace{\mathbf S_{(2,1)}V\otimes V}_{\dim=24}
              \longrightarrow\underbrace{\mathbf S_{(2,2)}V}_{\dim=6}
              \longrightarrow0.$$
            The Frobenius union nests the one-box hook at cell $(2,2)$
            inside the outer hook; it is not concatenation of partitions.
            The rows and columns are labeled by pairs of tabloids, read
            with @TO pieriSourceBasis@ and @TO pieriTargetBasis@; a column
            is read as a hash table with @TO pieriImage@, and the preimage
            of a target pair with @TO pieriPreimage@.
        Example
            first pieriSourceBasis M
            first pieriTargetBasis M
            pieriImage(M, 0)
        Text
            In particular, the first column is the tensor identity
            $$M\!\left(\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\end{array}\right]\otimes\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\end{array}\right]\right)
              =2\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\end{array}\right]\otimes\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\end{array}\right].$$
            Its right-hand side is zero in the cokernel; the nonzero
            matrix column records a relation, not a semistandard product.
            The injection preserves content, so the matrix is block
            diagonal over the contents; @TT "Content => w"@ builds the
            block of the content $w$ alone, with the pairs of that content
            as its labels.
        Example
            Mw = pieriMatrix({2,2},{1,1},4, Content => {3,2,2,1});
            (numRows Mw, numColumns Mw)
            first pieriTargetBasis Mw
        Text
            Here each label contains three $1$'s, two $2$'s, two $3$'s
            and one $4$.  This is the weight $(3,2,2,1)$ in the tensor
            product, whose total polynomial degree is $8$.
            The entries lie in the field of @TT "CoefficientRing"@.
        Example
            M5 = pieriMatrix({1,1},{0,0},3, CoefficientRing => ZZ/5);
            ring M5
            rank M5
    Caveat
        The size grows quickly with the types and with $n$: the types
        $(3,2)$ and $(1,1)$ on five letters give a matrix of size
        $11200 \times 10080$.  When one or two images are needed,
        @TO pieriImage@ applied to a pair of tabloids computes them
        without the matrix, and @TO Content@ restricts to one block.
    SeeAlso
        pieriImage
        pieriPreimage
        pieriSourceBasis
        pieriTargetBasis
        Content
        frobeniusUnionMatrix
        hookBasis
///

doc ///
    Key
        Content
    Headline
        restrict a Pieri matrix to one content
    Usage
        pieriMatrix(outerType, innerType, n, Content => w)
    Description
        Text
            The hook Pieri injection preserves the content of a pair of
            tabloids, so its matrix is block diagonal over the contents.
            With @TT "Content => w"@, @TO pieriMatrix@ computes the block
            of the content $w$ only: its rows and columns are the pairs
            of that content, in the order of the full matrix.  The content
            is an exact count of every letter, a list of length $n$ whose
            sum is the number of boxes of the two hooks; it is not the
            componentwise bound of the option @TO Weight@ of a hook ring.
        Example
            Mw = pieriMatrix({2,2},{1,1},4, Content => {3,2,2,1});
            (numRows Mw, numColumns Mw)
        Text
            If $v=(v_1,\ldots,v_n)$ is a label's content, a diagonal
            matrix $\operatorname{diag}(t_1,\ldots,t_n)$ acts on it by
            $t_1^{v_1}\cdots t_n^{v_n}$.  Equivariance therefore restricts
            the map to $M_w:(\text{source})_w\to(\text{target})_w$;
            @TT "Mw"@ is precisely that restricted linear map.
            The block is the full matrix restricted to the pairs of that
            content.
        Example
            M = pieriMatrix({2,2},{1,1},4);
            letters = P -> sort flatten apply(P, T -> flatten toList T);
            rows = positions(pieriTargetBasis M, P -> letters P == {1,1,1,2,2,3,3,4});
            cols = positions(pieriSourceBasis M, P -> letters P == {1,1,1,2,2,3,3,4});
            M^rows_cols == Mw
        Text
            The squarefree content $(1, \dots, 1)$ gives the block of the
            Specht modules of the two hook shapes.
    SeeAlso
        pieriMatrix
        Weight
///

doc ///
    Key
        pieriSourceBasis
        (pieriSourceBasis, Matrix)
        pieriTargetBasis
        (pieriTargetBasis, Matrix)
    Headline
        the labeled bases of a Pieri or Frobenius union matrix
    Usage
        pieriSourceBasis M
        pieriTargetBasis M
    Inputs
        M:Matrix
            a matrix returned by @TO pieriMatrix@ or
            @TO frobeniusUnionMatrix@
    Outputs
        :List
            the labels of the columns, or of the rows, of @TT "M"@: pairs
            @TT "{T1, T2}"@ of @TO HookTabloid@s, except that the rows of
            a Frobenius union matrix are labeled by single tabloids of the
            nest shape
    Description
        Text
            The two lists are stored at @TT "M.cache#\"sourceBasis\""@
            and @TT "M.cache#\"targetBasis\""@ when the matrix is built,
            the same two keys that the package @TO PieriMaps@ uses for its
            labeled matrices; these accessors read them and refuse a
            matrix without labels.
        Example
            M = pieriMatrix({1,1},{0,0},3);
            #pieriSourceBasis M == numColumns M
            #pieriTargetBasis M == numRows M
            (pieriSourceBasis M)#0
            (pieriTargetBasis M)#5
        Text
            In this example the first source vector is
            $\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\end{array}\right]\otimes\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\end{array}\right]\in\bigwedge^2V\otimes\operatorname{Sym}^2V$,
            whereas target vector $5$ is
            $\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\end{array}\right]\otimes\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}\right]\in\mathbf S_{(2,1)}V\otimes V$;
            these labels refer to tensor
            products, not concatenated rows.
            The source pairs of a Pieri matrix are semistandard hook
            tabloids of the crossed types, here $(0,1)$ and $(1,0)$, and
            the target pairs those of the nested types $(1,1)$ and $(0,0)$.
        Example
            N = frobeniusUnionMatrix({1,1},{0,0},3);
            (pieriSourceBasis N)#0
            (pieriTargetBasis N)#0
    SeeAlso
        pieriMatrix
        frobeniusUnionMatrix
        pieriImage
///

doc ///
    Key
        pieriImage
        (pieriImage, Matrix, ZZ)
        (pieriImage, Matrix, List)
        (pieriImage, HookTabloid, HookTabloid)
        (pieriImage, List, List)
        (pieriImage, Filling, Filling)
        [pieriImage, CoefficientRing]
    Headline
        the image of one basis element under a Pieri map
    Usage
        pieriImage(M, i)
        pieriImage(M, pair)
        pieriImage(T1, T2)
        pieriImage(T1, T2, CoefficientRing => K)
    Inputs
        M:Matrix
            a matrix returned by @TO pieriMatrix@ or
            @TO frobeniusUnionMatrix@
        i:ZZ
            the index of a column of @TT "M"@, from $0$
        pair:List
            a source label @TT "{T1, T2}"@ of @TT "M"@, each entry a
            @TO HookTabloid@ or a list of rows
        T1:HookTabloid
            the hook tabloid with the longer column, of shape $(c, 1^b)$,
            also accepted as a list of rows or a @TO Filling@
        T2:HookTabloid
            the hook tabloid with the longer row, of shape $(a, 1^d)$ with
            $a > c$ and $b > d$
        CoefficientRing => Ring
            the field of the coefficients for the two tabloid form; the
            matrix forms take the field of the matrix
    Outputs
        :HashTable
            the image expanded in the target basis: the keys are the
            target labels with a nonzero coefficient, pairs
            @TT "{U1, U2}"@ of @TO HookTabloid@s for a Pieri map, and the
            values are the coefficients
    Description
        Text
            The matrix forms read one column of a labeled matrix as a hash
            table, by its index or by its source label.
        Example
            M = pieriMatrix({1,1},{0,0},3);
            b = (pieriSourceBasis M)#4
            pieriImage(M, 4)
            pieriImage(M, b) === pieriImage(M, 4)
        Text
            In the tableau bases, this column is
            $$M(\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\end{array}\right]\otimes\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}\right])
                =\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\end{array}\right]\otimes\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}\right]+\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\end{array}\right]\otimes\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\end{array}\right].$$
            The two keys specify the two target tensors and both
            coefficients are $1$.
            The two tabloid form computes the image of $z_{T_1} \otimes z_{T_2}$
            under the hook Pieri injection
            $\mathbf S_{(c,1^b)} \otimes \mathbf S_{(a,1^d)} \to \mathbf S_{(a,1^b)} \otimes \mathbf S_{(c,1^d)}$
            directly: the row Pieri map
            $P_{a-c}$ (@TO pieriRowRemove@) is applied to $T_2$ and each
            symmetric monomial it produces is multiplied into the row of
            $T_1$ (@TO juxtaposeSymToRow@).  No matrix is built, so this
            is the way to compute a few images of a large Pieri map.  The
            result agrees with the corresponding column of the matrix.
        Example
            pieriImage(b#0, b#1)
            pieriImage(b#0, b#1) === pieriImage(M, b)
            pieriImage(tabloid {{2},{3}}, tabloid {{1,2}})
        Text
            The last output is
            $$M(\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}\right]\otimes\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\end{array}\right])=\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}\right]\otimes\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\end{array}\right]
                 -\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\end{array}\right]\otimes\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\end{array}\right]+\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}\right]\otimes\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\end{array}\right].$$
            This is an equality in the target tensor product; setting the
            image equal to zero gives its quadratic hook-algebra relation.
            The step $a - c$ is read from the two shapes, so the first
            tabloid must have the longer column and the second the longer
            row.  The coefficients of the tabloid form lie in the field
            given by @TT "CoefficientRing"@.
        Example
            pieriImage(tabloid {{2},{3}}, tabloid {{1,1,2}}, CoefficientRing => ZZ/7)
        Text
            On a Frobenius union matrix the keys are the single tabloids
            of the nest shape that label its rows.
        Example
            N = frobeniusUnionMatrix({1,1},{0,0},3);
            pieriImage(N, 1)
    SeeAlso
        pieriMatrix
        pieriPreimage
        pieriSourceBasis
        pieriTargetBasis
        frobeniusUnionMatrix
        pieriRowRemove
        juxtaposeSymToRow
///

doc ///
    Key
        pieriPreimage
        (pieriPreimage, Matrix, List)
    Headline
        the Pieri preimage of a target basis pair
    Usage
        pieriPreimage(M, pair)
    Inputs
        M:Matrix
            a matrix returned by @TO pieriMatrix@
        pair:List
            a target label @TT "{T1, T2}"@ of @TT "M"@, each entry a
            @TO HookTabloid@ or a list of rows
    Outputs
        :HashTable
            the coefficients $x$ on the source pairs with
            $v = M x + w$, where $v$ is the unit vector of the target pair
            and $w$ lies in the span of the nested semistandard target
            pairs: the keys are pairs @TT "{S1, S2}"@ of
            @TO HookTabloid@s, the values the coefficients
    Description
        Text
            The target pairs $(T_1, T_2)$ whose nested tabloid
            @TT "tabloid(T1, T2)"@ is semistandard span a complement of
            the image of the Pieri injection.  A
            target pair therefore decomposes uniquely as
            $v = M x + w$ with $w$ in that complement; $w$ is the
            straightening of the nested tabloid in the cokernel and $x$ is
            its Pieri preimage, the value returned here.  The
            complement matrix is inverted once and kept with @TT "M"@, so
            further preimages from the same matrix are read off directly.
        Example
            M = pieriMatrix({1,1},{0,0},3);
            src = pieriSourceBasis M; tgt = pieriTargetBasis M;
            t = tgt#3
            isHookSemistandard tabloid(t#0, t#1)
            x = pieriPreimage(M, t)
        Text
            Here $v=\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\end{array}\right]\otimes\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\end{array}\right]$ and the returned source vector is
            $x=\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\end{array}\right]\otimes\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\end{array}\right]$.  Since
            $$Mx=\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\end{array}\right]\otimes\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\end{array}\right]+\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\end{array}\right]\otimes\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\end{array}\right],\qquad
              v=Mx-\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\end{array}\right]\otimes\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\end{array}\right],$$
            the semistandard remainder is $w=-\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\end{array}\right]\otimes\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\end{array}\right]$.
            Equivalently, the nested tabloids satisfy
            $\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\end{array}\right]=-\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\end{array}\right]$ in the hook algebra.  The function returns
            $x$, not $w$; this is a preimage modulo the chosen complement,
            even when $v$ itself is not in $\operatorname{im}M$.
            The remainder $v - M x$ is supported on nested semistandard
            pairs.
        Example
            xvec = matrix apply(src, s -> {if x#?s then x#s else 0_QQ});
            w = (id_(target M))_{3} - M * xvec;
            supp = positions(flatten entries w, c -> c != 0)
            all(supp, j -> isHookSemistandard tabloid(tgt#j#0, tgt#j#1))
        Text
            A nested semistandard pair lies in the complement, so its
            preimage is zero.
        Example
            u = tgt#1
            isHookSemistandard tabloid(u#0, u#1)
            pieriPreimage(M, u)
        Text
            Now $u=\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\end{array}\right]\otimes\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\end{array}\right]$ nests to $\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\end{array}\right]$, so its
            decomposition is $u=M0+u$ and the returned hash table is empty.
    SeeAlso
        pieriMatrix
        pieriImage
        pieriTargetBasis
        isHookSemistandard
///

doc ///
    Key
        hookSymbolicForm
        (hookSymbolicForm, Matrix)
    Headline
        a Pieri matrix as a hash table from source pairs to their images
    Usage
        S = hookSymbolicForm M
    Inputs
        M:Matrix
            a labeled Pieri matrix from @TO pieriMatrix@
    Outputs
        S:HashTable
            from each source pair $\{T_1,T_2\}$ of tabloids to the hash
            table from target pairs to coefficients that @TO pieriImage@
            returns for its column
    Description
        Text
            The symbolic form is the whole map read in tableaux: the key set
            is @TO pieriSourceBasis@ of the matrix and the value at a pair is
            @TO pieriImage@ of that pair, so a column is @TT "S#{T1, T2}"@ and
            a coefficient is @TT "S#{T1, T2}#{U1, U2}"@.
        Example
            M = pieriMatrix({1,1},{0,0},3);
            S = hookSymbolicForm M;
            #S == numColumns M
            p = first pieriSourceBasis M
            S#p
            S#p === pieriImage(M, 0)
        Text
            The displayed value of @TT "S#p"@ is the same map as
            $\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\end{array}\right]\otimes\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\end{array}\right]\mapsto2\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\end{array}\right]\otimes\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\end{array}\right]$.
            In general, if $M(e_j)=\sum_i m_{ij}f_i$, the outer table is
            indexed by $e_j$ and its value is the inner table
            $\{f_i\mathrel{\Rightarrow}m_{ij}:m_{ij}\ne0\}$.
    SeeAlso
        pieriMatrix
        pieriImage
        pieriSourceBasis
        pieriTargetBasis
///

doc ///
    Key
        hookStraighten
        (hookStraighten, HookTabloid)
        (hookStraighten, List)
        (hookStraighten, Filling)
        (hookStraighten, List, List)
        (hookStraighten, HashTable)
        [hookStraighten, Strategy]
        [hookStraighten, CoefficientRing]
    Headline
        the normal form of a hook tabloid in the semistandard basis
    Usage
        hookStraighten T
        hookStraighten(rowTail, colFull)
        hookStraighten H
        hookStraighten(T, Strategy => s, CoefficientRing => K, Progress => n)
    Inputs
        T:HookTabloid
            or a list of rows, or a @TO Filling@; the entries are positive
            integers, the letters of the alphabet
        rowTail:List
            the arm of a single hook, left to right
        colFull:List
            the column of that hook, the corner first
        H:HashTable
            a linear combination of hook tabloids: the keys are tabloids
            (in any of the three forms) and the values their coefficients
        Strategy => String
            @TT "\"Automatic\""@ (the default) runs the straightening
            algorithm; @TT "\"Rank2\""@ runs the
            rank two engine alone, on a tabloid of Frobenius rank two;
            @TT "\"Cokernel\""@ computes the normal form by linear algebra
            on the Pieri relations of the weight space, with no
            straightening step at all
        CoefficientRing => Ring
            the field of the coefficients, @TO QQ@ or a field of positive
            characteristic such as @TT "ZZ/7"@
        Progress => ZZ
            print worklist counters at intervals of $n$ iterations
            (see @TO Progress@ for the rank-dependent counts)
    Outputs
        :HashTable
            the expansion $T = \sum_U c_U\,U$ in the semistandard hook
            tabloids of the shape of $T$: the keys are the semistandard
            @TO HookTabloid@s $U$ and the values the coefficients $c_U$ in
            the chosen field; a semistandard $T$ gives @TT "{T => 1}"@ and
            a tabloid that is zero in the hook algebra gives an empty table
    Description
        Text
            Let $\lambda$ have diagonal hook shapes
            $H_i=(a_i+1,1^{b_i})$.  A hook tabloid represents a tensor in
            $\bigotimes_i\mathbf S_{H_i}V$, or its product in the hook
            algebra.  Quotienting by the crossed-hook Pieri relations
            gives $\mathbf S_\lambda V$ in characteristic zero.
            The normal form is the unique expansion
            $$\operatorname{NF}_\lambda(T)
              =\sum_{U\in\operatorname{SSYT}(\lambda)}c_U U,
              \qquad T-\operatorname{NF}_\lambda(T)\in\mathcal R_\lambda,$$
            where $\mathcal R_\lambda$ is the span of those relations.
            Here semistandard means weakly increasing along every row
            and strictly increasing down every column of the whole
            diagram, not merely within each diagonal hook.
        Text
            Every diagonal hook is first straightened by the single-hook
            relation; then, as long as some consecutive pair of diagonal
            hooks is not semistandard, the south-east-most such pair is
            rewritten by a row or column Pieri relation and the terms
            are re-embedded in the tabloid.  After the individual hooks
            are normalized, every term of a pair step is strictly smaller
            than its input in the @TO runningCompare@ order, so the
            process terminates: a step preserves
            the shape and the content, only finitely many hook tabloids
            have a given shape and content, and a strictly descending chain
            in a finite poset is finite.  @TO straighteningStep@ performs
            one step, and @TO verifyTriangularity@ checks the descent on
            all tabloids of a shape and alphabet whose diagonal hooks are
            semistandard.  Each worklist rewrites the largest pending
            tabloid first, so a tabloid is rewritten at most once within
            that worklist.
        Text
            The following tabloid has two semistandard diagonal hooks
            whose product is not semistandard; its normal form has two
            terms.
        Example
            T = tabloid {{1,2,3},{2,1},{3}}
            H = hookStraighten T
            keys H
            all(keys H, isHookSemistandard)
        Text
            The hash table is the equality in the hook algebra
            $$\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}\right]
              =-\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}\right]
               -\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}\right].$$
            Both right-hand tableaux have weak rows and strict columns.
            The keys are @TO HookTabloid@s, so a coefficient is read with
            @TT "H#U"@, and @TT "H#?U"@ tells whether a tabloid occurs; a
            tabloid given as rows is looked up after @TO tabloid@.
        Example
            U = tabloid {{1,1,3},{2,2},{3}};
            H#U
            H#?(tabloid {{1,2,3},{2,3},{3}})
        Text
            The two answers are $-1$ and @TO false@: the coefficient of
            $\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}\right]$ is $-1$, whereas $\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}\right]$ does not occur.
            Brackets denote the classes of the boxed tableaux modulo
            the crossed-hook Pieri relations.
            A tabloid may be given as its rows, as a @TO Filling@ of
            @TO SchurFunctors@, or, for a single hook, as its row tail
            and its full column.  A tabloid of Frobenius rank one is
            straightened by the single-hook relation alone, and a tabloid
            with a repeated entry in the column of a hook is zero.
        Example
            hookStraighten {{3,1},{2}}
            hookStraighten({1}, {3,2})
            hookStraighten {{1,1},{1,1}}
        Text
            The first two calls describe the same hook and give
            $\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\end{array}\right]=\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\end{array}\right]-\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}\right]$.  The third is zero: a repeated letter
            in a hook column is zero by alternation.
            In rank three and higher, the tabloid is rewritten one pair of
            consecutive diagonal hooks at a time.  Here the two hooks of
            the second and third diagonal are exchanged by one signed
            rewrite.
        Example
            hookStraighten {{1,2,3},{4,5,9},{7,8,6}}
            #hookStraighten {{4,5,6},{7,1,2},{8}}
        Text
            The first output is $\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}4\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}5\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}9\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}7\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}8\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}6\phantom{|}}\end{array}\right]=-\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}4\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}5\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}6\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}7\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}8\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}9\phantom{|}}\end{array}\right]$.
            The second call counts the $14$ terms of a different normal
            form, without printing all of them.
            The next example illustrates rational coefficients in this
            hook-tableau basis.
        Example
            hookStraighten {{1,2,6},{4,3,5}}
        Text
            Its five entries express
            $$\begin{aligned}\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}6\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}4\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}5\phantom{|}}\end{array}\right]={}&-\tfrac12\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}4\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}5\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}6\phantom{|}}\end{array}\right]
              -\tfrac12\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}4\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}5\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}6\phantom{|}}\end{array}\right]-\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}5\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}4\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}6\phantom{|}}\end{array}\right]\\
              &+\tfrac12\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}4\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}5\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}6\phantom{|}}\end{array}\right]+\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}5\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}4\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}6\phantom{|}}\end{array}\right].\end{aligned}$$
            These are identities in the hook model; the chosen basis
            normalization need not match another realization of the same
            Schur functor.
            A hash table from tabloids to coefficients is straightened by
            linearity; the normal form of a normal form is itself.
        Example
            hookStraighten hashTable {T => 2, tabloid {{1,2},{3}} => 1}
            hookStraighten H === H
        Text
            Thus $\operatorname{NF}(\sum_T a_TT)=\sum_Ta_T
            \operatorname{NF}(T)$ and $\operatorname{NF}^2=
            \operatorname{NF}$; a linear combination may include several
            shapes, each straightened in its own component.
            The three strategies compute the same normal form.  The rank
            two engine is the one the algorithm applies to each pair of
            hooks; the cokernel strategy builds the space spanned by the
            hook tabloids of the shape and content of $T$, the relations
            given by the crossed-hook Pieri injections of every pair of
            diagonal hooks, and reduces $T$
            modulo an echelon basis of the relation space, in which the
            semistandard tabloids are a complement.  It is the reference
            against which the algorithm is verified by
            @TO verifyStraighteningAgainstCokernel@, and it errors when the
            semistandard tabloids are not a complement, which happens in
            small positive characteristic.
        Example
            T2 = {{4,5,6},{7,1,2},{8}};
            hookStraighten(T2, Strategy => "Rank2") === hookStraighten T2
            hookStraighten(T2, Strategy => "Cokernel") === hookStraighten T2
        Text
            Over a field of positive characteristic the coefficients are
            reduced modulo the characteristic.  The steps of the algorithm
            divide by integers bounded by the number of boxes of the shape,
            and the elimination systems used to solve a local relation may
            become singular below that bound; the computation then fails
            with an error naming the integer or the system.
        Example
            H11 = hookStraighten(T2, CoefficientRing => ZZ/11);
            all(keys H11, U -> H11#U == sub((hookStraighten T2)#U, ZZ/11))
    Caveat
        Intermediate expressions can have many more terms than the final
        normal form.  Time and memory use depend on the number and cost of
        the local rewrites, not only on the size of the answer.  Use
        @TO Progress@ to inspect worklist activity during a long run.
        The cokernel strategy builds the relations of the whole weight
        space on the first call for a shape, content and field, and caches
        the resulting linear-algebra data for the session.
    SeeAlso
        straighteningStep
        verifyTriangularity
        verifyStraighteningAgainstCokernel
        isHookSemistandard
        tabloid
        Progress
///

doc ///
    Key
        Progress
        [hookStraighten, Progress]
    Headline
        print the progress of a long straightening
    Usage
        hookStraighten(T, Progress => n)
    Description
        Text
            With @TT "Progress => n"@ for a positive integer $n$, each
            straightening worklist prints counters at intervals of $n$
            iterations.  In rank two, @TT "rewrites"@ counts
            nonsemistandard tabloids selected for a local rewrite.  In
            higher rank, @TT "pair rewrites"@ counts full tabloids
            selected by the outer worklist, including those already
            semistandard; its local rank two computations may also print
            their own @TT "rewrites"@ lines.
        Text
            Counters restart for separate worklists, so they are not a
            cumulative rewrite count for the whole call.  In each line,
            @TT "pending"@ counts queued entries, which may include entries
            whose coefficients have canceled, and @TT "done"@ counts the
            nonzero semistandard terms currently collected in that
            worklist.  These are activity indicators, not estimates of the
            time remaining.
        Text
            The default $0$ prints nothing.  Single-hook normalization and
            @TT "Strategy => \"Cokernel\""@ do not print these worklist
            counters.
        Example
            H = hookStraighten({{4,5,6},{7,1,2},{8,3}}, Progress => 200);
            #H
    SeeAlso
        hookStraighten
///

doc ///
    Key
        straighteningStep
        (straighteningStep, HookTabloid)
        (straighteningStep, List)
        (straighteningStep, Filling)
        [straighteningStep, Obstruction]
        [straighteningStep, EngineStep]
        [straighteningStep, CoefficientRing]
    Headline
        one rewrite of the straightening algorithm on a hook tabloid
    Usage
        straighteningStep T
        straighteningStep(T, Obstruction => kind)
        straighteningStep(T, EngineStep => true)
    Inputs
        T:HookTabloid
            of any Frobenius rank, or a list of rows, or a @TO Filling@
        Obstruction => String
            @TT "\"Automatic\""@ (the default), @TT "\"row\""@ or
            @TT "\"column\""@: which obstruction of the rewritten pair to
            resolve when both are present
        EngineStep => Boolean
            when @TT "true"@, replace the local move on the pair by the
            complete rank two normal form of that pair, which is the step
            the package engine takes in rank three and higher
        CoefficientRing => Ring
            the field of the coefficients
    Outputs
        :HashTable
            the relation $T=\sum_U c_U\,U$ after exactly one step, keyed by
            @TO HookTabloid@s; a semistandard $T$ gives @TT "{T => 1}"@ and
            a tabloid that is zero gives an empty table
    Description
        Text
            @TO hookStraighten@ runs the straightening algorithm to the
            end.  This function performs a single step of it, so that
            the local Pieri relations can be
            examined one at a time.  The step is chosen exactly as in the
            algorithm:
        Text
            @UL {
                "if some diagonal hook of the tabloid is not semistandard, the single-hook relation is applied to the leftmost such hook (its column is sorted, and a row tail entry below the corner is exchanged with the column);",
                "otherwise, in rank two, a failed row or column inequality is resolved by a Pieri relation (a row obstruction takes priority when both are present);",
                "in rank three and higher, the same rank two step is applied to the south-east-most consecutive pair of diagonal hooks that is not semistandard, and the result is re-embedded in the tabloid."
            }@
        Text
            The following tabloid is rewritten in one
            step as a combination of two tabloids that are strictly smaller
            in the running order (see @TO verifyTriangularity@); since the
            step lands on semistandard tabloids, it is already the normal
            form.
        Example
            T = tabloid {{1,2,3},{2,1},{3}}
            straighteningStep T
            straighteningStep T === hookStraighten T
        Text
            In the hook algebra this is
            $\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}\right]=-\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}\right]-\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}\right]$.
            A single step need not land in the semistandard basis:
        Example
            U = tabloid {{1,2,2},{2,1,1},{3,3}};
            oneStep = straighteningStep U
            any(keys oneStep, isHookSemistandard)
            hookStraighten oneStep === hookStraighten U
        Text
            Here the local identity is
            $$\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}\right]=-2\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}\right]+\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\end{array}\right].$$
            Neither term on the right is semistandard.  Further
            straightening gives the single term $\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}\right]$; the last
            command checks that straightening the displayed linear
            combination gives that same normal form.
            When both a row and a column obstruction are present, the
            option @TT "Obstruction"@ selects the relation.  In the next
            tableau, row $2$ decreases from $2$ to $1$, while column $2$
            has equal entries $1,1$; the explicit inequalities are described under
            @TO straighteningObstruction@.  Both moves represent the same
            class, although their immediate expansions can differ.
        Example
            P = {{1,1,2,3},{2,1,1,1},{3,4}};
            straighteningStep P
            straighteningStep(P, Obstruction => "column")
        Text
            Iterating the step until every key is semistandard reproduces
            the normal form; @TO hookStraighten@ does this with a worklist
            that rewrites the largest pending tabloid first.  In rank three
            the step rewrites one pair of hooks.
        Example
            T3 = {{4,5,6},{1,2,3},{7,8,9}};
            straighteningStep T3
            hookStraighten T3
        Text
            A tabloid whose hooks are not semistandard is first rewritten
            by the single-hook relation; the column of the outer hook below
            is sorted at the cost of a sign.
        Example
            straighteningStep {{2,1,3},{1,2},{3}}
        Text
            The last equality is $\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}\right]=-\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}\right]$: sorting the
            outer column $2,1,3$ makes one transposition.  This preliminary
            normalization is different from a two-hook Pieri move.
    SeeAlso
        hookStraighten
        straighteningObstruction
        isStepTriangular
        verifyTriangularity
        Obstruction
        EngineStep
///

doc ///
    Key
        straighteningObstruction
        (straighteningObstruction, HookTabloid)
        (straighteningObstruction, List)
        (straighteningObstruction, Filling)
        [straighteningObstruction, Obstruction]
        [straighteningObstruction, CoefficientRing]
    Headline
        the obstruction that the next straightening step resolves, with the data of the step
    Usage
        D = straighteningObstruction T
        D = straighteningObstruction(T, Obstruction => kind)
    Inputs
        T:HookTabloid
            of Frobenius rank at least two whose diagonal hooks are
            semistandard, or a list of rows, or a @TO Filling@
        Obstruction => String
            @TT "\"Automatic\""@, @TT "\"row\""@ or @TT "\"column\""@, as
            in @TO straighteningStep@
        CoefficientRing => Ring
            the field of the coefficients
    Outputs
        D:HashTable
            a diagnostic record with string keys: the obstruction data of
            the pair of hooks that the algorithm rewrites next, and
            everything the rank two step computes on it
    Description
        Text
            In rank two the record concerns the tabloid itself; in higher
            rank it concerns the south-east-most pair of consecutive
            diagonal hooks that is not semistandard, whose index is stored
            under @TT "pairIndex"@ and whose rank two tabloid is stored
            under @TT "subTabloid"@.  The pair index is zero based: $k$
            means diagonal hooks $k+1$ and $k+2$.
            In the extracted rank two tableau, using one-based cell
            indices, a row obstruction is the first $i\ge2$ with
            $T_{i,1}>T_{i,2}$, and a column obstruction is the first
            $j\ge2$ with $T_{1,j}\ge T_{2,j}$; only existing cells are
            compared.  The key @TT "obstructionType"@ is
            @TT "\"row\""@, @TT "\"column\""@ or @TT "\"none\""@, and
            @TT "obstructionIndex"@ is $i-1$ or $j-1$, respectively.
            The name records the failed inequality, not the direction
            in which entries are moved: a row obstruction uses a column
            Pieri move, and a column obstruction uses a row Pieri move.
        Text
            The obstruction data includes short and descriptive names.
            For a row obstruction: @TT "L0"@ (also
            @TT "movedColumnTail"@), @TT "I0"@ (@TT "bumpedColumnSegment"@),
            @TT "R0"@, the @TT "pivot"@, and the triple @TT "T1"@,
            @TT "T2"@, @TT "T3"@ (also @TT "leftHook"@, @TT "middleHook"@,
            @TT "thirdFactor"@, the third factor being a wedge).  For a
            column obstruction: @TT "tau0"@ (@TT "movedRowTail"@),
            @TT "rho"@ (@TT "fixedRightRow"@), @TT "sigma"@
            (@TT "bumpedRowTail"@), and the triple @TT "T1"@, @TT "T2"@,
            @TT "T3"@, the third factor being a row.  A hook in these
            entries is a pair @TT "{rowTail, colFull}"@ of its arm and its
            full column, denoted $T^{\mathrm{rowTail}}_{\mathrm{colFull}}$;
            @TO tabloid@ of the pair draws it.
        Text
            The data of the step follows: @TT "rawImage"@, the image of
            the Pieri map on the triple, which contains the sub-tabloid
            with coefficient @TT "origCoeffInRawImage"@;
            @TT "normalizedImage"@, the same image divided by that
            coefficient; @TT "rewrite"@, the relation on the pair after
            solving for the sub-tabloid; @TT "step"@, the same relation
            re-embedded in the full tabloid, which is the value of
            @TO straighteningStep@; @TT "input"@; @TT "localObstructionData"@,
            the obstruction record of the engine; and @TT "internal"@, the
            elimination matrices and intermediate lists for inspecting
            the local calculation.
            The tables are keyed by @TO HookTabloid@s.
        Text
            Algebraically, if the raw relation is
            $0=c_TT+\sum_{U\ne T}c_UU$, then
            @TT "origCoeffInRawImage"@ is $c_T$,
            @TT "normalizedImage"@ divides every coefficient by $c_T$,
            and @TT "rewrite"@ is
            $T=-\sum_{U\ne T}(c_U/c_T)U$.
            In the next example the failed row inequality is $3>2$.
        Example
            D = straighteningObstruction {{1,1,2,3},{3,2,3,4},{4,3}};
            D#"obstructionType"
            (D#"L0", D#"I0", D#"R0")
            (D#"T1", D#"T2", D#"T3")
            D#"rewrite"
            D#"step" === straighteningStep {{1,1,2,3},{3,2,3,4},{4,3}}
        Text
            The moved tail is $L_0=(3,4)$, its pivot is $3$, the bumped
            inner-column segment is $I_0=(3)$, and $R_0=(2)$ is left.
            Thus the diagnostic describes which letters enter the Pieri
            relation, while @TT "rewrite"@ gives the solved equality.
            The following examples give a column obstruction and a rank
            three tabloid whose second pair of hooks is rewritten.
        Example
            C = straighteningObstruction {{1,3,4},{2,2,5},{3}};
            (C#"obstructionType", C#"tau0", C#"rho", C#"sigma")
            (straighteningObstruction {{1,2,3},{4,5,9},{7,8,6}})#"pairIndex"
        Text
            The column inequality fails at $T_{1,2}=3\ge2=T_{2,2}$.
            Its moved row tail is $\tau_0=(3,4)$, the fixed prefix
            $\rho$ is empty and the bumped tail is $\sigma=(5)$.
            The rank three call returns $1$, meaning hooks $2$ and $3$.
            A semistandard tabloid has no obstruction: the record then has
            @TT "obstructionType"@ equal to @TT "\"none\""@, the keys
            @TT "input"@, @TT "pairIndex"@ (@TT "null"@) and @TT "step"@
            (the identity), and a @TT "message"@.
        Example
            peek straighteningObstruction {{1,2,3},{2,3},{3}}
    SeeAlso
        straighteningStep
        hookStraighten
        Obstruction
///

doc ///
    Key
        isStepTriangular
        (isStepTriangular, HookTabloid)
        (isStepTriangular, List)
        (isStepTriangular, Filling)
        [isStepTriangular, Obstruction]
        [isStepTriangular, EngineStep]
        [isStepTriangular, CoefficientRing]
    Headline
        whether one straightening step decreases the running order
    Usage
        isStepTriangular T
    Inputs
        T:HookTabloid
            or a list of rows, or a @TO Filling@
        Obstruction => String
            passed to @TO straighteningStep@
        EngineStep => Boolean
            passed to @TO straighteningStep@
        CoefficientRing => Ring
            the field of the coefficients
    Outputs
        :Boolean
            whether the step preserves content and, for a nontrivial
            two-hook move, every output term is strictly smaller than $T$
            in the @TO runningCompare@ order; a semistandard input or a
            preliminary single-hook normalization is accepted
    Description
        Text
            This is the verdict of the report @TO verifyTriangularity@
            computes on one tabloid.  When a diagonal hook of the input is
            not semistandard, the step is a single-hook normalization.
            This preparatory step is accepted separately, without a
            strict-descent test, because it puts that hook directly into
            its semistandard basis.  Pair moves are tested by
            $$\operatorname{step}(T)=\sum_Uc_UU
               \quad\Longrightarrow\quad
               c_U\ne0\ \Rightarrow\ U\prec T
               \text{ and }\operatorname{content}(U)=\operatorname{content}(T).$$
        Example
            isStepTriangular {{1,3},{2,2}}
            isStepTriangular {{1,5,6},{4,2,3},{7,8,9}}
            isStepTriangular tabloid {{1,2,3},{2,3},{3}}
        Text
            For the first call the relation is $\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\end{array}\right]=-\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}\right]$,
            and $\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}\right]\prec\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\end{array}\right]$.
            The last call returns @TO true@ because the input is already
            semistandard, rather than requiring it to be smaller than itself.
    SeeAlso
        verifyTriangularity
        straighteningStep
        runningCompare
///

doc ///
    Key
        verifyTriangularity
        (verifyTriangularity, List, ZZ)
        (verifyTriangularity, List, List)
        (verifyTriangularity, HookTabloid)
        (verifyTriangularity, List)
        (verifyTriangularity, Filling)
        [verifyTriangularity, Obstruction]
        [verifyTriangularity, EngineStep]
        [verifyTriangularity, CoefficientRing]
    Headline
        verify that the straightening algorithm terminates on a shape and alphabet
    Usage
        R = verifyTriangularity(lambda, n)
        R = verifyTriangularity(lambda, content)
        R = verifyTriangularity T
    Inputs
        lambda:List
            a partition
        n:ZZ
            the alphabet size: every tabloid of shape @TT "lambda"@
            with semistandard diagonal hooks and entries in $1,\ldots,n$
            is checked
        content:List
            a content vector (the number of occurrences of each letter):
            only the tabloids of that content are checked
        T:HookTabloid
            one tabloid, or a list of rows, or a @TO Filling@: only the
            step on $T$ is checked
        Obstruction => String
            passed to @TO straighteningStep@
        EngineStep => Boolean
            passed to @TO straighteningStep@
        CoefficientRing => Ring
            the field of the coefficients
    Outputs
        R:VerificationReport
            of kind @TT "\"Triangularity\""@ for a shape, with the counts
            of the sweep and the list of violations, or of kind
            @TT "\"StepTriangularity\""@ for one tabloid, with the step and
            the comparison of each of its terms with the input; the verdict
            is @TT "R#\"passed\""@
    Description
        Text
            A step of the straightening algorithm preserves the shape and
            the content of a tabloid.  The tabloids of a fixed shape and
            content whose diagonal hooks are semistandard form a finite
            set $S$.  If every term of the
            step on every nonsemistandard tabloid of $S$ is strictly
            smaller than that tabloid in the running partial order
            (see @TO runningCompare@), then
            every branch of successive rewrites is a strictly descending
            chain in the finite poset $S$.  Each step has finitely many
            terms, so straightening ends in a combination of semistandard
            tabloids.  Thus a passing sweep proves that
            @TO hookStraighten@ terminates on every tabloid of $S$ and on
            every linear combination of them, without running the
            algorithm to the end on any of them; the worklist of the
            engine, which rewrites the largest pending tabloid first, then
            rewrites each tabloid at most once within that worklist.
            A sweep over an alphabet
            covers every content on that alphabet at once.
        Text
            The check applies @TO straighteningStep@ to every tabloid of
            @TO hookTabloids@ that is not semistandard, compares each term
            with the input in the running order, and also records terms of
            a different content or terms that are incomparable with the
            input, since the order is only partial.  The certificate is
            restricted to the specified shape and alphabet or content.
            With @TT "EngineStep => true"@ it certifies the step rule of
            the package engine rather than the single local move.
        Example
            R = verifyTriangularity({3,2}, 3)
            R#"passed"
        Text
            This report checks $45$ products of diagonal-hook basis
            vectors: $15$ are semistandard, and the $30$ other inputs
            produce $40$ nonzero terms in total, all strictly smaller
            than their inputs.  Seven steps are zero.  Thus descent is
            checked on the whole specified finite set, not inferred from
            one successful straightening.
            The rows of the report are @TT "shape"@, @TT "restriction"@
            (@TT "\"alphabet\""@ or @TT "\"content\""@) with
            @TT "restrictionValue"@, @TT "obstruction"@, @TT "engine"@,
            @TT "tabloids"@, @TT "semistandard"@, @TT "steps"@,
            @TT "terms"@, @TT "maxTerms"@, @TT "zeroSteps"@,
            @TT "incomparable"@, @TT "contentViolations"@,
            @TT "violations"@ (the pairs of tabloid and term, as
            @TO HookTabloid@s), @TT "firstViolation"@ (a triple with the
            reason, or @TT "null"@), @TT "seconds"@, @TT "passed"@ and
            @TT "conclusion"@.  A content restricts the sweep to one
            weight space: the shape $(3,3,3)$ on four letters has $2880$
            hook tabloids, of which the content $(3,2,2,2)$ selects $105$.
        Example
            R = verifyTriangularity({3,3,3}, {3,2,2,2});
            (R#"tabloids", R#"steps", R#"terms", R#"passed")
            #hookTabloids({3,3,3}, 4)
        Text
            The restricted report is $(105,104,304,\mathrm{true})$:
            $105$ inputs of content $(3,2,2,2)$, $104$ nonsemistandard
            inputs and $304$ terms checked.  The full alphabet has $2880$
            inputs; the restricted computation checks that entire weight
            space.
            On one tabloid the report shows the step and, for each of its
            terms, the coefficient, the term and its comparison with the
            input (@TT "symbol <"@ when the term is strictly smaller); the
            rows are @TT "input"@, @TT "semistandard"@,
            @TT "hookRelation"@, @TT "step"@, @TT "terms"@,
            @TT "failures"@ (the terms whose comparison is not
            @TT "symbol <"@), @TT "contentPreserved"@, @TT "passed"@ and
            @TT "conclusion"@.  When a diagonal hook of the input is not
            semistandard the step is the single-hook relation; the report
            marks it under @TT "hookRelation"@ and accepts this finite
            preliminary normalization separately, without requiring a
            strict running-order comparison.
        Example
            S = verifyTriangularity {{1,3},{2,2}}
            S#"terms"
            (verifyTriangularity {{4,5,6},{1,2,3},{7,8,9}})#"hookRelation"
        Text
            The first report records the coefficient, tableau and order
            relation for $\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\end{array}\right]=-\left[\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}\right]$.  A @TT "<"@ in its
            @TT "terms"@ row means the output tableau is smaller than
            the input, not that its coefficient is negative.
    SeeAlso
        isStepTriangular
        straighteningStep
        hookTabloids
        runningCompare
        hookStraighten
        VerificationReport
///

doc ///
    Key
        verifyStraighteningAgainstCokernel
        (verifyStraighteningAgainstCokernel, List, ZZ)
        (verifyStraighteningAgainstCokernel, List, List)
        [verifyStraighteningAgainstCokernel, CoefficientRing]
    Headline
        compare the straightening algorithm with the Pieri cokernel on a whole shape
    Usage
        R = verifyStraighteningAgainstCokernel(lambda, n)
        R = verifyStraighteningAgainstCokernel(lambda, content)
    Inputs
        lambda:List
            a partition
        n:ZZ
            the alphabet size: every content on $n$ letters is checked
        content:List
            a single content vector
        CoefficientRing => Ring
            the field of the coefficients
    Outputs
        R:VerificationReport
            of kind @TT "\"Cokernel\""@, with the rows @TT "shape"@,
            @TT "restriction"@ and @TT "restrictionValue"@,
            @TT "tabloids"@ and @TT "relations"@ (counts),
            @TT "agreements"@ (a count), @TT "disagreements"@ (a list of
            triples: the tabloid, the normal form of the algorithm and the
            normal form of the cokernel), @TT "seconds"@, @TT "passed"@
            and @TT "conclusion"@
    Description
        Text
            For every hook tabloid of the shape (of every content on the
            alphabet, or of the given content) the normal form produced by
            the straightening algorithm is compared with the normal form
            computed by linear algebra on the Pieri relations of the weight
            space, that is @TO hookStraighten@ with
            @TT "Strategy => \"Cokernel\""@.  Since the cokernel
            computation involves none of the local straightening steps,
            agreement on a set certifies the algorithm on that set
            independently of them.
            More explicitly, let $F_w$ have the hookwise-semistandard
            tabloids of content $w$ as a basis, let $\mathcal R_w$ be the
            span of all crossed-hook Pieri relations, and let $C_w$ be
            the span of the fully semistandard tabloids.  The linear
            algebra computes the projection in
            $F_w=\mathcal R_w\oplus C_w$ and compares it with the
            algorithm's normal form.
        Example
            verifyStraighteningAgainstCokernel({3,2}, 3)
            R = verifyStraighteningAgainstCokernel({3,3,3}, {3,2,2,2});
            (R#"tabloids", R#"relations", R#"passed")
        Text
            The first report agrees on all $45$ tabloids and uses $30$
            relation vectors.  The second checks $105$ tabloids of one
            content using $227$ relation vectors.  Relation counts count
            supplied vectors, not necessarily linearly independent ones;
            neither number by itself is a dimension of the quotient.
    SeeAlso
        hookStraighten
        verifyTriangularity
        VerificationReport
///

doc ///
    Key
        isHookSemistandard
        (isHookSemistandard, Thing)
        (isHookSemistandard, List)
        (isHookSemistandard, HookTabloid)
        (isHookSemistandard, Filling)
    Headline
        whether a hook tabloid is semistandard
    Usage
        isHookSemistandard T
    Inputs
        T:HookTabloid
            or a list of rows, or a @TO Filling@
    Outputs
        :Boolean
            @TO true@ if the whole tableau has weakly increasing rows and
            strictly increasing columns, @TO false@ otherwise
    Description
        Text
            With one-based cell indices, the conditions are
            $$T_{i,j}\le T_{i,j+1}\quad\text{and}\quad
              T_{i,j}<T_{i+1,j}$$
            whenever both cells being compared exist.  They apply across
            diagonal-hook boundaries as well as within each hook.
            Equivalently, each diagonal hook is semistandard and each
            consecutive pair, nested in its rank two diagram, is
            semistandard.  Such tabloids form the standard basis of the
            corresponding component of the hook algebra, and
            @TO hookStraighten@ returns @TT "{T => 1}"@ on them.
        Text
            The tabloid $\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}4\phantom{|}}\end{array}$ is semistandard, and $\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\end{array}$ is not: the
            pair fails the column inequality because the outer arm entry
            $3$ is not smaller than the inner corner $2$.
        Example
            isHookSemistandard {{1,3},{2,4}}
            isHookSemistandard {{1,3},{2,2}}
            isHookSemistandard tabloid {{1,2,3},{2,1},{3}}
        Text
            The answers are @TO true@, @TO false@, @TO false@.  The last
            tableau fails the row condition $2\le1$, despite having
            two semistandard diagonal hooks.  Thus this function tests
            the product, not just its individual factors.
            The next calls compare a semistandard rank three tabloid with
            one whose outer hook is not sorted.
        Example
            isHookSemistandard {{1,2,3},{4,5,6},{7,8,9}}
            isHookSemistandard {{4,2,5,6},{1,7,8},{3,9,10},{11}}
        Text
            Anything that is not a hook tabloid with positive integer
            entries (an empty row, row lengths that do not form a
            partition, an entry that is not a positive integer, an object
            of another type) gives @TO false@ rather than an error; the
            empty tabloid is semistandard.  Every term of a normal form is
            semistandard.
        Example
            isHookSemistandard {{1,2},{3,4,5}}
            isHookSemistandard 5
            isHookSemistandard tabloid {}
            all(keys hookStraighten {{4,5,6},{7,1,2},{8}}, isHookSemistandard)
    SeeAlso
        hookStraighten
        hookTabloids
        frobeniusRank
///

doc ///
    Key
        frobeniusRank
        (frobeniusRank, List)
        (frobeniusRank, HookTabloid)
        (frobeniusRank, Filling)
    Headline
        the Frobenius rank of a partition or of the shape of a tabloid
    Usage
        r = frobeniusRank lambda
        r = frobeniusRank T
    Inputs
        lambda:List
            a partition $\lambda=(\lambda_0\ge\lambda_1\ge\cdots)$, as a
            list of positive integers, or a tabloid as a list of rows
        T:HookTabloid
            or a @TO Filling@; the rank of its shape
    Outputs
        r:ZZ
            the Frobenius rank of $\lambda$, the largest $r$ with
            $\lambda_{r-1}\ge r$: the side length of the Durfee square, or
            the number of cells $(i,i)$ on the main diagonal that lie
            inside $\lambda$
    Description
        Text
            The Frobenius rank counts the diagonal hooks in the
            decomposition $\lambda=H_0\sqcup H_1\sqcup\cdots\sqcup H_{r-1}$.
            Each hook $H_k$ has corner cell $(k,k)$, arm length
            $\lambda_k-k-1$ and leg length $\lambda^{\mathsf t}_k-k-1$;
            @TO hookDecomposition@ lists the hooks of a tabloid.
        Example
            frobeniusRank {4,3,2}
            frobeniusRank {3,3,3}
            frobeniusRank {4,1,1,1}
            frobeniusRank tabloid {{1,2,3},{2,1},{3}}
        Text
            These ranks are $2,3,1,2$, respectively.  For example,
            $(4,3,2)$ has diagonal cells $(1,1),(2,2)$ but no $(3,3)$,
            so its tensor has two diagonal-hook factors.  Here is the
            same count for several small hook and nested-hook shapes:
        Example
            apply({{1},{2,1},{3,1,1},{2,2},{3,2,1},{3,3,2},{3,3,3}}, frobeniusRank)
        Text
            The result is $(1,1,1,2,2,2,3)$: Frobenius rank is neither
            the number of rows nor the dimension of a representation.
    SeeAlso
        hookDecomposition
        isHookSemistandard
        hookStraighten
///

doc ///
    Key
        hookTabloids
        (hookTabloids, List, ZZ)
        (hookTabloids, List, List)
    Headline
        all hook tabloids of a shape
    Usage
        hookTabloids(lambda, n)
        hookTabloids(lambda, content)
    Inputs
        lambda:List
            a partition
        n:ZZ
            the alphabet size
        content:List
            a content vector, whose length is the alphabet size and whose
            sum is the size of the shape
    Outputs
        :List
            the hook tabloids of shape @TT "lambda"@ whose diagonal hooks
            are semistandard, as @TO HookTabloid@s; with an alphabet, all
            of them with entries in $1,\ldots,n$; with a content, only
            those of that content
    Description
        Text
            These are the tabloids on which the straightening algorithm
            acts: products of semistandard hook tableaux of the diagonal
            hook shapes, placed in the diagram of $\lambda$.  Only some of
            them are semistandard as whole tableaux (see
            @TO isHookSemistandard@).  The content of all ones gives the
            tabloids in which every letter $1,\ldots,|\lambda|$ occurs
            once.
        Example
            L = hookTabloids({3,2}, 3);
            #L
            #select(L, isHookSemistandard)
            hookTabloids({3,2}, {2,2,1})
            #hookTabloids({3,2}, {1,1,1,1,1})
        Text
            The diagonal hooks of $(3,2)$ have shapes $(3,1)$ and $(1)$.
            Thus the first list is a tensor-product basis of
            $\mathbf S_{(3,1)}(\mathbf k^3)\otimes\mathbf k^3$, with
            $15\cdot3=45$ elements.  Exactly $15$ are fully
            semistandard and give the basis of $\mathbf S_{(3,2)}
            (\mathbf k^3)$ after quotienting by Pieri relations.
            The content $(2,2,1)$ selects five tensor-product basis
            elements; the squarefree content selects $15$ tabloids,
            each using all five letters once.
    Caveat
        Enumeration returns the full list, so large shapes or alphabets
        can require substantial time and memory.  Use the content form
        to restrict the list to a single weight space.
    SeeAlso
        verifyTriangularity
        verifyStraighteningAgainstCokernel
        isHookSemistandard
        tabloid
///

doc ///
    Key
        runningVectors
        (runningVectors, HookTabloid, ZZ)
        (runningVectors, List, ZZ)
        (runningVectors, Filling, ZZ)
        (runningVectors, HookTabloid)
        (runningVectors, List)
        (runningVectors, Filling)
    Headline
        the running vectors of a hook tabloid
    Usage
        runningVectors(T, N)
        runningVectors T
    Inputs
        T:HookTabloid
            or a list of rows, or a @TO Filling@
        N:ZZ
            the number of letters $\dim V$ (the length of each vector);
            when omitted, the largest entry of @TT "T"@
    Outputs
        :List
            the running vectors $V_{t,s}(T)$, one for each running index
            $(t,s)$ of the shape in the order of @TO runningIndices@
    Description
        Text
            Number rows, columns and diagonal hooks from $1$.  For a
            shape $\lambda$, let $H_i$ be its $i$th diagonal hook and
            let $a_t=\lambda_t-t$ be the arm length of $H_t$.  Define
            the running region
            $$B_{t,s}=\bigcup_{i<t}H_i\ \cup
                 \{(i,t):t\le i\le\lambda_t^{\mathsf t}\}
                 \ \cup\ \{(t,j):t<j\le t+s\},
                 \qquad 0\le s\le a_t.$$
            It contains every earlier hook, the full column of $H_t$
            (including its corner), and its first $s$ arm cells.  The
            returned vector is the cumulative letter count
            $$V_{t,s}(T)_q=\#\{b\in B_{t,s}:T(b)\le q\},
                 \qquad 1\le q\le N.$$
            It records a partial filling as cumulative counts, not as a
            list of its entries.  These vectors define the running
            partial order used by @TO runningCompare@.
        Text
            For the tabloids $T=\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}$ and $U=\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\end{array}$, the diagonal-hook types are $(2,1)$ and $(0,0)$:
        Example
            runningIndices {3,2}
            runningVectors {{1,1,2},{2,3}}
            runningVectors {{1,1,3},{2,2}}
        Text
            The indices are $(1,0),(1,1),(1,2),(2,0)$ and the vector
            lists are
            $$\begin{aligned}
               V(T)&=((1,2,2),(2,3,3),(2,4,4),(2,4,5)),\\
               V(U)&=((1,2,2),(2,3,3),(2,3,4),(2,4,5)).
            \end{aligned}$$
            At $(1,2)$ the region is the complete outer hook: its
            multisets are $\{1,1,2,2\}$ and $\{1,1,2,3\}$.
            At $(2,0)$ the whole tableaux have the same content $(2,2,1)$,
            so both cumulative vectors are $(2,4,5)$.
            The $q$th coordinate counts entries $\le q$, so enlarging $N$
            appends the total counts.
        Example
            runningVectors(tabloid {{1,1,2},{2,3}}, 4)
        Text
            The extra coordinates are $2,3,4,5$, the sizes of the four
            running regions.  Padding both inputs to a common $N$ does
            not change a running-order comparison.
    SeeAlso
        runningIndices
        runningCompare
        verifyTriangularity
///

doc ///
    Key
        runningIndices
        (runningIndices, List)
        (runningIndices, HookTabloid)
        (runningIndices, Filling)
    Headline
        the running indices of a shape
    Usage
        runningIndices lambda
        runningIndices T
    Inputs
        lambda:List
            a partition, or a tabloid as a list of rows
        T:HookTabloid
            or a @TO Filling@; the indices of its shape
    Outputs
        :List
            the pairs @TT "{t, s}"@ with $1\le t\le r$ and
            $0\le s\le a_t$, where $r$ is the Frobenius rank and $a_t$ the
            arm length of the $t$th diagonal hook, in lexicographic order
    Description
        Text
            The running vectors of a tabloid of shape $\lambda$ are
            indexed by these pairs, in this order: $V_{t,s}$ counts the
            entries of the first $t-1$ hooks
            and of the column and the first $s$ arm boxes of the $t$th
            hook.  The running order compares two tabloids at the largest
            index at which their vectors differ.
        Example
            runningIndices {3,2}
            runningIndices {4,4,2}
            runningIndices tabloid {{1,2,3},{2,1},{3}}
        Text
            For $(3,2)$ the index list is
            $((1,0),(1,1),(1,2),(2,0))$: scan the outer column, then its
            two arm cells, then the inner column.  For $(4,4,2)$ the
            list is $((1,0),(1,1),(1,2),(1,3),(2,0),(2,1),(2,2))$.
            In general its length is $\sum_{t=1}^r(a_t+1)$; there is
            one stage for a whole hook column, not one stage per leg cell.
    SeeAlso
        runningVectors
        runningCompare
        frobeniusRank
///

doc ///
    Key
        runningCompare
        (runningCompare, BasicList, BasicList)
        [runningCompare, Verbose]
    Headline
        compare two hook tabloids in the running partial order
    Usage
        runningCompare(T, U)
        runningCompare(T, U, Verbose => true)
    Inputs
        T:BasicList
            a @TO HookTabloid@, a list of rows or a @TO Filling@
        U:BasicList
            another tabloid of the same shape
        Verbose => Boolean
            when @TO true@, print the running index of the last
            disagreement, the two vectors there and the reason for the
            answer
    Outputs
        :Symbol
            @TT "symbol <"@ if $T\prec U$, @TT "symbol >"@ if $U\prec T$,
            @TT "symbol =="@ if all running vectors agree, and
            @TT "incomparable"@ if the two vectors at the last disagreement
            are incomparable
    Description
        Text
            Compare the vector lists of @TO runningVectors@ at the largest
            running index $(t_0,s_0)$ at which they differ.  At that index,
            $$T\prec U\quad\Longleftrightarrow\quad
              V_{t_0,s_0}(U)_q\le V_{t_0,s_0}(T)_q
              \text{ for every }q.$$
            At least one coordinate is strict, since this is a
            disagreement.  Reverse inequalities give $U\prec T$;
            inequalities in both directions among different coordinates
            give @TT "incomparable"@.  If there is no disagreement the
            result is @TT "symbol =="@.  Thus smaller tableau entries
            tend to give larger cumulative counts, which is why the
            vector inequality is reversed.  The order is only partial, so
            incomparable pairs occur.  The default monomial order of a
            hook ring, described by @TO paperOrder@, refines it.
        Text
            The tableaux $T=\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}$ and
            $U=\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\end{array}$ last disagree at the index $(1,2)$, where
            $V_{1,2}(U)=(2,3,4)\le(2,4,4)=V_{1,2}(T)$, so $T\prec U$.
            The reverse comparison gives @TT ">"@, and a tabloid compared
            with itself gives @TT "=="@; the two arguments need not be
            given in the same input form.
        Example
            runningCompare({{1,1,2},{2,3}}, {{1,1,3},{2,2}})
            runningCompare({{1,1,2},{2,3}}, {{1,1,3},{2,2}}, Verbose => true)
            runningCompare(tabloid {{1,1,3},{2,2}}, tabloid {{1,1,2},{2,3}})
            runningCompare(tabloid {{1,1,3},{2,2}}, {{1,1,3},{2,2}})
        Text
            These calls return $<,<,>,==$; the verbose second call
            displays the witness vectors $(2,4,4)$ and $(2,3,4)$.
            Equality here means equality of the running data.  For
            inputs whose individual hooks have not been normalized,
            it need not mean equality of their row lists: permuting a
            column does not change its cumulative counts.
            Once the diagonal hooks are semistandard, straightening a
            nonsemistandard product produces terms that are
            strictly smaller in this order; here every term of the normal
            form of $T$ is smaller than $T$.  @TO verifyTriangularity@
            checks this descent for one step on every tabloid of a shape
            and alphabet.
        Example
            T = tabloid {{4,5,6},{7,1,2},{8}};
            all(keys hookStraighten T, U -> runningCompare(U, T) === symbol <)
        Text
            Among the hook tabloids of shape $(3,2)$ on three letters some
            pairs are incomparable.
        Example
            L = hookTabloids({3,2}, 3);
            P = first select(subsets(L, 2), p -> runningCompare(p#0, p#1) === incomparable)
            runningCompare(P#0, P#1, Verbose => true)
        Text
            The displayed pair is $\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}$ and $\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\end{array}$.  Its last
            vectors are $(3,4,5)$ and $(2,5,5)$: the first has a larger
            first coordinate but a smaller second coordinate.  Neither
            dominates the other, so the answer is @TT "incomparable"@,
            not an arbitrary tie-break.
    SeeAlso
        runningVectors
        runningIndices
        verifyTriangularity
        hookStraighten
///

doc ///
    Key
        Obstruction
        EngineStep
    Headline
        options of the single-step straightening functions
    Description
        Text
            @TT "Obstruction"@ chooses which obstruction of a rank two pair
            is resolved: @TT "\"Automatic\""@ (a row obstruction first, as
            in the algorithm), @TT "\"row\""@ or @TT "\"column\""@; the
            requested obstruction must be present.  @TT "EngineStep"@, when
            @TT "true"@, replaces the local move by the complete rank two
            normal form of the pair, which is the step the package engine
            takes in rank three and higher.  Both are accepted by
            @TO straighteningStep@, @TO isStepTriangular@ and
            @TO verifyTriangularity@; @TO straighteningObstruction@ accepts
            @TT "Obstruction"@.
        Example
            P = {{1,1,2,3},{2,1,1,1},{3,4}};
            straighteningStep(P, Obstruction => "column")
            straighteningStep({{4,5,6},{1,2,3},{7,8,9}}, EngineStep => true)
        Text
            For the first tableau both $T_{2,1}=2>T_{2,2}=1$ and
            $T_{1,2}=1\ge T_{2,2}=1$ fail the semistandard conditions;
            choosing @TT "\"column\""@ selects the latter.  The second
            tableau first needs a single-hook normalization, so that
            preliminary step is performed even with @TT "EngineStep"@
            enabled; the option changes a subsequent two-hook move.
    SeeAlso
        straighteningStep
        straighteningObstruction
        verifyTriangularity
///

doc ///
    Key
        hookRing
        (hookRing, ZZ, List)
        (hookRing, ZZ)
        [hookRing, CoefficientRing]
        [hookRing, MaxArm]
        [hookRing, MaxLeg]
        [hookRing, Weight]
        [hookRing, MonomialOrder]
        [hookRing, VariableLimit]
        [hookRing, Force]
    Headline
        the polynomial ring of a finite hook algebra
    Usage
        R = hookRing(n, types)
        R = hookRing(n, MaxArm => A, MaxLeg => B)
    Inputs
        n:ZZ
            the alphabet is $\{1,\ldots,n\}$, that is, $\dim V = n$
        types:List
            the hook types to retain, each a pair @TT "{a, b}"@ meaning the
            hook shape $(a+1, 1^b)$ with $a$ boxes to the right of the corner
            and $b$ below it; a nonempty list of distinct types with
            $a\ge0$ and $0\le b<n$
        MaxArm => ZZ
            with @TO MaxLeg@, an alternative to the list of types: every
            type @TT "{a, b}"@ with $0 \le a \le A$ and $0 \le b \le B < n$
        MaxLeg => ZZ
            see @TO MaxArm@
        CoefficientRing => Ring
            @TT "QQ"@ (the default) or a field of positive characteristic
            such as @TT "ZZ/7"@; the presentations of the ring are computed
            over this field
        Weight => List
            an optional list of $n$ nonnegative integers bounding the
            content: its $q$th entry (zero based) bounds the multiplicity
            of the letter $q+1$; only the tableaux with content at most the
            bound are retained
        MonomialOrder => String
            @TT "\"Paper\""@ (the default), the term order of Section 3.2
            of the paper compiled as a weight order, or @TT "\"GRevLex\""@
        VariableLimit => ZZ
            stop before making a ring with more than this many variables
            (the default is $500$)
        Force => Boolean
            override @TO VariableLimit@
    Outputs
        R:PolynomialRing
            the polynomial ring with one variable for each semistandard
            hook tableau of the chosen types, named @TT "z0, z1, ..."@, in
            the chosen monomial order
    Description
        Text
            Let $V=\mathbf k^n$ and let $\mathcal T$ be the supplied set of
            hook types.  Write $H_{a,b}=\mathbf S_{(a+1,1^b)}(V)$.  In
            characteristic zero, without a content bound, the command constructs
            $$
            R_{\mathcal T}=\operatorname{Sym}\!\left(
                \bigoplus_{(a,b)\in\mathcal T}H_{a,b}\right).
            $$
            A semistandard hook tableau is a basis vector of $H_{a,b}$,
            hence one polynomial variable.  Every variable has ring degree
            $1$, regardless of the number $a+b+1$ of boxes in its hook.
            Types are ordered by decreasing $(a+b+1,a,b)$; within a type,
            the variable order is the tableau order returned by @TO hookBasis@.
            The finite hook algebra generated by these hook spaces is the quotient by
            @TO straighteningIdeal@, which @TO hookAlgebra@ builds.  The
            ring itself is a polynomial ring; the
            accessors @TO hookTypes@, @TO alphabetSize@, @TO weightBound@
            and @TO hookBasis@ recover the choices it was built from, and
            @TO tabloid@ of a variable gives its tableau.
        Example
            R = hookRing(2, {{0,0},{1,1}})
            hookTypes R
            hookBasis R
            tabloid R_1
        Text
            Here $V=\mathbb Q^2$ and the two types specify
            $H_{0,0}=V$ and $H_{1,1}=\mathbf S_{(2,1)}(V)$, each of
            dimension $2$.  Thus $R=\mathbb Q[z_0,z_1,z_2,z_3]$.
            The first two displayed tableaux label $z_0,z_1$ in
            $\mathbf S_{(2,1)}(V)$; the single boxes label $z_2,z_3$ in
            $V$.  The last output identifies the basis vector called
            @TT "R_1"@, not a relation or a quotient of $R$.
        Text
            The default monomial order is the paper order, a weight order
            whose rows are listed by @TO paperOrder@; @TO verifyPaperOrder@
            checks it against the running order.  Under @TT "\"GRevLex\""@
            the straightening relations are in general not a Groebner
            basis.
        Example
            (options R).MonomialOrder
        Text
            With @TT "Weight => w"@ only the tableaux whose content is at
            most $w$ are retained, and the presentations of the ring add
            the truncation relations of @TO weightTruncationIdeal@.  Content
            counts every box once, including the corner.  The bound
            $(1, \ldots, 1)$ is preserved by the symmetric group; a general
            bound only by the permutations that fix it.
        Example
            Rw = hookRing(3, {{0,0},{1,1}}, Weight => {1,1,1});
            hookBasis Rw
        Text
            The five surviving variables are the two $(2,1)$ tableaux
            using each of $1,2,3$ once and the three single boxes.
            For example, a tableau containing two $1$'s is excluded by
            the first entry of the bound.
        Text
            @TO MaxArm@ and @TO MaxLeg@ select the rectangle of types,
            and @TO CoefficientRing@ chooses the field of the ring and of
            every computation on it.
        Example
            R7 = hookRing(2, MaxArm => 1, MaxLeg => 1, CoefficientRing => ZZ/7);
            hookTypes R7
            numgens R7
            coefficientRing R7
        Text
            The rectangle selects the shapes $(2,1),(2),(1,1),(1)$.
            Their dimensions on a two-dimensional space are $2,3,1,2$,
            explaining the $8$ variables, now over $\mathbb F_7$.
    Caveat
        The variables are @TT "z0, z1, ..."@; refer to generator $i$ as
        @TT "R_i"@ or, after @TT "use R"@, as @TT "z5"@ (not @TT "z_5"@,
        which Macaulay2 reads as an unrelated indexed variable).  Two calls
        make two different rings.
    SeeAlso
        hookAlgebra
        straighteningIdeal
        pieriIdeal
        hookBasis
        tabloid
        paperOrder
        verifyPaperOrder
        weightTruncationIdeal
        fineSegreRing
///

doc ///
    Key
        straighteningIdeal
        (straighteningIdeal, PolynomialRing)
        (straighteningIdeal, QuotientRing)
        [straighteningIdeal, Validate]
        [straighteningIdeal, RelationLimit]
        [straighteningIdeal, Force]
    Headline
        the ideal of the straightening relations of a hook ring
    Usage
        I = straighteningIdeal R
        I = straighteningIdeal A
    Inputs
        R:PolynomialRing
            a hook ring from @TO hookRing@ or a fine Segre ring from
            @TO fineSegreRing@
        A:QuotientRing
            a hook algebra, a fine Segre algebra or a quotient of one; the
            ideal of its ambient hook ring is returned
        Validate => Boolean
            check that the leading monomial of every relation is the
            nonstandard product it rewrites (the default is @TT "true"@;
            the check applies to the paper order)
        RelationLimit => ZZ
            stop before storing more than this many relations (the default
            is $10000$)
        Force => Boolean
            override @TO RelationLimit@
    Outputs
        I:Ideal
            the ideal of @TT "R"@ generated by the straightening relations
    Description
        Text
            The straightening presentation of a finite hook algebra has one
            relation for each nonstandard product of two generators.  If
            $z_Tz_U$ straightens to $\sum_{P,Q}c_{P,Q}z_Pz_Q$, its relation
            is the polynomial
            $$z_Tz_U-\sum_{P,Q}c_{P,Q}z_Pz_Q\in R.$$
            Thus this polynomial vanishes in $R/I$; the ideal is not the
            list of the normal forms themselves.  A
            product of hook types that are not strictly nested is zero
            (kind @TT "\"nonchain\""@), a nonsemistandard nested pair is
            replaced by its complete rank two normal form, the
            straightening algorithm of Section 6 of the paper (kind
            @TT "\"straightening\""@), and a product whose content exceeds
            the weight bound is zero (kind @TT "\"weight-truncation\""@,
            together with the minimal overweight standard chains of higher
            degree).  @TO hookRelation@ returns the relation of a pair of
            generators and @TO relationKind@ its kind.  With the paper
            order, the leading monomial of every relation is the
            nonstandard product it rewrites, so the standard monomials are
            the semistandard hook tabloids.  When the relations are quadratic,
            @TO hasQuadraticGroebnerBasis@ checks this Groebner basis property.
            The ideal is computed once and memoized on the ring.
        Example
            R = hookRing(2, {{0,0},{1,1}});
            I = straighteningIdeal R
            hookRelation(R, 1, 2)
            relationKind(R, 1, 2)
            A = hookAlgebra R;
            ideal A === I
        Text
            The displayed relation $z_1z_2+z_0z_3$ means
            $z_1z_2=-z_0z_3$ in $A=R/I$.  The monomial generators of
            $I$, such as $z_0^2$ and $z_0z_2$, instead say those products
            are zero.  The final @TT "true"@ checks that @TO hookAlgebra@
            uses this very ideal.
        Text
            With a weight bound, overweight products are zero; the minimal
            overweight standard monomials can have degree greater than two,
            so a weight restricted presentation need not be quadratic.  The
            bound $(3,3,2)$ on the three diagonal hook types has one cubic
            relation.
        Example
            Rc = hookRing(3, {{0,0},{1,1},{2,2}}, Weight => {3,3,2});
            Ic = straighteningIdeal Rc;
            tally apply(degrees Ic, sum)
        Text
            The entries $2\mapsto123$ and $3\mapsto1$ count $123$
            quadratic relations and one cubic relation in the presentation;
            they are not dimensions of graded pieces of the quotient.
        Text
            On a fine Segre ring the relations are those of Section 7 of
            the paper: a fine product is standard only when the base types
            form a strict chain and the induced pair of tableaux is
            semistandard in both factors, and every other product is zero
            or is replaced by the product of the two rank two normal forms.
        Example
            W = fineSegreRing(R, R, TypePairs => {{{0,0},{0,0},{0,0}},{{1,1},{1,1},{1,1}}});
            Iw = straighteningIdeal W;
            numgens Iw
            hookRelation(W, 0, 0), relationKind(W, 0, 0)
            tabloid W_1, tabloid W_6
            hookRelation(W, 1, 6), relationKind(W, 1, 6)
            tabloidTerms(W_1 * W_6 - hookRelation(W, 1, 6))
        Text
            Here $w_0^2=0$ and $w_1w_6=-w_0w_7$ in $W/I_w$.
            The last hash-table entry has coefficient $-1$ and a pair
            of tableaux as its key: it expresses the normal form as minus
            the tensor product of the two displayed tableau basis vectors.
    SeeAlso
        hookRing
        hookAlgebra
        pieriIdeal
        nonstandardMonomialIdeal
        weightTruncationIdeal
        hookRelation
        relationKind
        hasQuadraticGroebnerBasis
        fineSegreRing
///

doc ///
    Key
        pieriIdeal
        (pieriIdeal, PolynomialRing)
        (pieriIdeal, QuotientRing)
        [pieriIdeal, Validate]
        [pieriIdeal, RelationLimit]
        [pieriIdeal, Force]
    Headline
        the ideal of the Pieri relations of a hook ring
    Usage
        P = pieriIdeal R
        P = pieriIdeal A
    Inputs
        R:PolynomialRing
            a hook ring from @TO hookRing@
        A:QuotientRing
            a hook algebra or a quotient of one; the ideal of its ambient
            hook ring is returned
        Validate => Boolean
            check that every Pieri matrix used is injective (the default is
            @TT "true"@)
        RelationLimit => ZZ
            stop before storing more than this many relations (the default
            is $10000$)
        Force => Boolean
            override @TO RelationLimit@
    Outputs
        P:Ideal
            the ideal of @TT "R"@ generated by the Pieri relations
    Description
        Text
            This presents the same algebra without the straightening
            algorithm.  Products of hook types that are not strictly nested
            vanish, and for each nested pair of types the remaining
            relations are the columns of the crossed hook Pieri map.  For
            types $(a,b)$ and $(c,d)$ with $a>c$ and $b>d$, this is
            $$
            \mathbf S_{(c+1,1^b)}(V)\otimes\mathbf S_{(a+1,1^d)}(V)
            \longrightarrow
            \mathbf S_{(a+1,1^b)}(V)\otimes\mathbf S_{(c+1,1^d)}(V)
            \longrightarrow R_2,
            $$
            where the second arrow multiplies the corresponding ring
            generators.  The image consists of quadratic polynomials
            declared zero in the hook algebra (Section 4 of the paper;
            see @TO pieriMatrix@).  With a weight
            bound only the relevant weight blocks of those maps are built,
            and the overweight products and chains are added.  The two
            presentations define the same ideal; their equality can be
            checked with @TO symbol ==@.  The ideal is memoized on the
            ring.
        Example
            R = hookRing(2, {{0,0},{1,1}});
            P = pieriIdeal R
            P == straighteningIdeal R
            numgens pieriIdeal hookAlgebra(3, {{0,0},{1,1},{2,2}})
        Text
            For the first ring the crossed map is
            $\bigwedge^2V\otimes\operatorname{Sym}^2V
            \longrightarrow\mathbf S_{(2,1)}(V)\otimes V$ with
            $V=\mathbb Q^2$.  Together with the nonchain products, its
            image generates the displayed ideal.  The equality test
            says the Pieri and straightening presentations have the same
            quotient, not that their displayed generating lists coincide.
        Text
            A fine Segre ring has no Pieri presentation of its own; the
            kernel of @TO fineSegreMap@ into the tensor product of the Pieri
            quotients of the factors is its Pieri presentation.
    SeeAlso
        straighteningIdeal
        hookRing
        pieriMatrix
        hasQuadraticGroebnerBasis
        fineSegreMap
///

doc ///
    Key
        nonstandardMonomialIdeal
        (nonstandardMonomialIdeal, PolynomialRing)
        (nonstandardMonomialIdeal, QuotientRing)
    Headline
        the monomial ideal of the nonstandard products of a hook ring
    Usage
        J = nonstandardMonomialIdeal R
        J = nonstandardMonomialIdeal A
    Inputs
        R:PolynomialRing
            a hook ring or a fine Segre ring
        A:QuotientRing
            a hook algebra, a fine Segre algebra or a quotient of one; the
            ideal of its ambient ring is returned
    Outputs
        J:MonomialIdeal
            generated by the products of the pairs of generators that are
            not standard and by the minimal overweight standard chains of
            higher degree
    Description
        Text
            A product of two generators is standard when their types are
            strictly nested and the nested pair of tableaux is semistandard
            (on a fine Segre ring, in both factors); with a weight bound
            the product must also stay within the bound.  The monomial
            ideal of the nonstandard products is the initial ideal that the
            straightening presentation predicts: with the paper order each
            straightening relation has a nonstandard product as its leading
            monomial, and @TO hasQuadraticGroebnerBasis@ checks that the
            initial ideal of @TO straighteningIdeal@ is exactly this
            monomial ideal.  The standard monomials, its complement, are the
            semistandard hook tabloids.  The ideal is memoized on the ring.
        Example
            R = hookRing(2, {{0,0},{1,1}});
            J = nonstandardMonomialIdeal R
            J == monomialIdeal leadTerm gb straighteningIdeal R
            hilbertSeries(R/J) == hilbertSeries(R/straighteningIdeal R)
        Text
            In this example the only surviving quadratic monomial modulo
            $J$ is $z_0z_3$.  Thus $1,z_0,z_1,z_2,z_3,z_0z_3$ is a
            vector-space basis of $R/J$, and its Hilbert series is
            $1+4q+q^2$, the same as that of the hook algebra.  The
            monomial quotient records which products are standard; it
            does not retain the hook algebra's nonmonomial relations.
    SeeAlso
        straighteningIdeal
        hasQuadraticGroebnerBasis
        relationKind
        weightTruncationIdeal
///

doc ///
    Key
        weightTruncationIdeal
        (weightTruncationIdeal, PolynomialRing)
        (weightTruncationIdeal, QuotientRing)
        [weightTruncationIdeal, RelationLimit]
        [weightTruncationIdeal, Force]
    Headline
        the monomial ideal of the monomials exceeding a content bound
    Usage
        K = weightTruncationIdeal R
        K = weightTruncationIdeal A
    Inputs
        R:PolynomialRing
            a hook ring or a fine Segre ring
        A:QuotientRing
            a hook algebra, a fine Segre algebra or a quotient of one; the
            ideal of its ambient ring is returned
        RelationLimit => ZZ
            stop before storing more than this many candidate monomials
            (the default is $10000$)
        Force => Boolean
            override @TO RelationLimit@
    Outputs
        K:MonomialIdeal
            generated by the divisibility minimal monomials whose total
            content exceeds the weight bound of the ring; the zero ideal
            when the ring has no bound
    Description
        Text
            The content of a monomial in the generators is the sum of the
            contents of its tableaux.  When the ring was built with
            @TT "Weight => w"@ (see @TO hookRing@), the finite hook algebra
            is truncated to the weight spaces at most $w$, which kills
            every monomial whose content exceeds $w$; this is the monomial
            ideal of those monomials, and it is contained in
            @TO straighteningIdeal@.  On a fine Segre ring, each factor's
            specified content bound is enforced separately.  The ideal is
            memoized on the ring.
            Explicitly, if $\operatorname{cont}(z_i)=c_i\in\mathbb N^n$,
            then
            $$K=(z^\alpha:\ \sum_i\alpha_i c_i\not\le w),$$
            where $\le$ is coordinatewise comparison.  It suffices to
            return the divisibility-minimal monomials in this set.
        Example
            R = hookRing(3, {{0,0},{1,1}}, Weight => {1,1,1});
            K = weightTruncationIdeal R
            isSubset(K, straighteningIdeal R)
            weightTruncationIdeal hookRing(2, {{0,0},{1,1}})
        Text
            With $w=(1,1,1)$, any product repeating a letter is killed.
            The @TT "true"@ output checks $K\subseteq I$, and the
            final zero ideal says that without a content bound no such
            additional truncation is imposed.
    SeeAlso
        hookRing
        weightBound
        straighteningIdeal
        nonstandardMonomialIdeal
///

doc ///
    Key
        hasQuadraticGroebnerBasis
        (hasQuadraticGroebnerBasis, Ideal)
        (hasQuadraticGroebnerBasis, PolynomialRing)
        (hasQuadraticGroebnerBasis, QuotientRing)
    Headline
        whether the given relations are a quadratic Groebner basis
    Usage
        hasQuadraticGroebnerBasis I
        hasQuadraticGroebnerBasis R
        hasQuadraticGroebnerBasis A
    Inputs
        I:Ideal
            an ideal of a hook ring or of a fine Segre ring, such as
            @TO straighteningIdeal@ or @TO pieriIdeal@
        R:PolynomialRing
            a hook ring or fine Segre ring; its straightening ideal is
            tested
        A:QuotientRing
            a hook algebra, a fine Segre algebra or a quotient of one; its
            defining ideal @TT "ideal A"@ is tested
    Outputs
        :Boolean
            whether the generators of the ideal are quadratic and a
            Groebner basis for the monomial order of the ring with initial
            ideal @TO nonstandardMonomialIdeal@
    Description
        Text
            Macaulay2 computes a Groebner basis of the ideal independently
            of the straightening algorithm and compares three things: every
            given generator is quadratic, the initial ideal of the given
            generators is the initial ideal of the Groebner basis (so the
            generators are themselves a Groebner basis), and that initial
            ideal is the monomial ideal of the nonstandard products.  When
            all three hold the standard monomials are the semistandard hook
            tabloids and the algebra is Koszul.  The certificate is
            computed once and cached at @TT "I.cache#\"groebnerCertificate\""@,
            a hash table whose entry @TT "\"passed\""@ is the result.  With
            @TT "debugLevel > 0"@, the first computation also prints any
            failed checks.  The Pieri relations of @TO pieriIdeal@ generate
            the same ideal, but
            a column of a Pieri matrix need not have a nonstandard product
            as its leading monomial, so they are in general not a Groebner
            basis.
        Example
            A = hookAlgebra(3, {{0,0},{1,1},{2,2}});
            hasQuadraticGroebnerBasis A
            sort keys (ideal A).cache#"groebnerCertificate"
            hasQuadraticGroebnerBasis pieriIdeal A
            pieriIdeal A == ideal A
        Text
            The first @TT "true"@ certifies the straightening generators.
            The later @TT "false"@ for the Pieri generators, followed by
            @TT "true"@ for equality of ideals, distinguishes a property
            of a chosen generating list from a property of its quotient.
            Here Koszul means $\operatorname{Tor}^A_i(\mathbf k,\mathbf k)_j=0$
            for $j\ne i$, using degree $1$ for each hook generator.
        Text
            The squarefree bound $(1,1,1,1)$ on four letters keeps the
            relations a quadratic Groebner basis, so that truncation is
            Koszul; the bound $(3,3,2)$ on three letters has a cubic
            relation, and under @TT "\"GRevLex\""@ the straightening
            relations are not a Groebner basis.
        Example
            hasQuadraticGroebnerBasis hookAlgebra(4, {{0,0},{1,1}}, Weight => {1,1,1,1})
            hasQuadraticGroebnerBasis hookAlgebra(3, {{0,0},{1,1},{2,2}}, Weight => {3,3,2})
            Rg = hookRing(3, MaxArm => 2, MaxLeg => 2, MonomialOrder => "GRevLex");
            hasQuadraticGroebnerBasis Rg
    SeeAlso
        straighteningIdeal
        pieriIdeal
        nonstandardMonomialIdeal
        hookAlgebra
        fineSegreAlgebra
///

doc ///
    Key
        paperOrder
        (paperOrder, PolynomialRing)
        (paperOrder, QuotientRing)
    Headline
        the rows of the paper's term order on a hook ring
    Usage
        paperOrder R
        paperOrder A
    Inputs
        R:PolynomialRing
            a hook ring or a fine Segre ring
        A:QuotientRing
            a hook algebra, a fine Segre algebra or a quotient of one
    Outputs
        :List
            the rows of the compiled order, each a pair @TT "{label, weights}"@
            of a string naming the meaning of the row and the list of its
            weights, one per variable; the empty list for a ring built with
            @TT "MonomialOrder => \"GRevLex\""@
    Description
        Text
            The term order of Section 3.2 of the paper is realized as a
            weight order refined by @TT "Lex"@.  Its first row is the number
            of boxes, then one indicator row per hook type in the order of
            the types, and then, for each scan stage (a type and a number of
            arm entries read, latest stage first) and each letter $q$, the
            number of scanned entries larger than $q$; the last stage of
            disagreement decides a comparison, which is the running order
            of Definition 3.2.3 read in the orientation that makes the
            nonstandard product the leading monomial.  On a fine Segre ring
            the rows are the boxes, one indicator row per fine degree, and
            then the rows of the left factor and of the right factor.
            The weights are the ones of the ring's monomial order, so that
            @TT "(options R).MonomialOrder"@ shows the same rows without
            labels.
        Example
            R = hookRing(2, {{0,0},{1,1}});
            paperOrder R
            apply(paperOrder R, first)
        Text
            A row $w=(w_0,\ldots,w_3)$ assigns the monomial $z^\alpha$
            the weight $w\cdot\alpha$.  The first row $(3,3,1,1)$ thus
            counts boxes, not polynomial degree: $z_0z_3$ and $z_1z_2$
            both have box weight $4$ and polynomial degree $2$.
            Successive rows break ties, and the final lexicographic
            refinement resolves any ties left by all these rows.
    SeeAlso
        hookRing
        verifyPaperOrder
        runningVectors
///

doc ///
    Key
        verifyPaperOrder
        (verifyPaperOrder, PolynomialRing)
        (verifyPaperOrder, QuotientRing)
        [verifyPaperOrder, ComparisonLimit]
        [verifyPaperOrder, Force]
    Headline
        audit the compiled term order against the running order
    Usage
        V = verifyPaperOrder R
        V = verifyPaperOrder A
    Inputs
        R:PolynomialRing
            a hook ring built with the paper order
        A:QuotientRing
            a hook algebra or a quotient of one
        ComparisonLimit => ZZ
            stop before making more than this many comparisons (the
            default is $100000$)
        Force => Boolean
            override @TO ComparisonLimit@
    Outputs
        V:VerificationReport
            of kind @TT "\"PaperOrder\""@, with the fields
            @TT "\"strictComparisons\""@ (the number of pairs of rank two
            tabloids of the same types that the running order compares
            strictly), @TT "\"paperTies\""@ (the number of pairs it does not
            separate), @TT "\"mismatches\""@ (the number of strict
            comparisons on which Macaulay2's leading monomial disagrees),
            @TT "\"firstMismatch\""@ (the first disagreeing pair as two
            tabloids with the two verdicts, or @TT "null"@), and
            @TT "\"passed\""@, which is @TT "true"@ when there is no
            mismatch
    Description
        Text
            For every pair of hook types that are strictly nested and every
            two rank two chain tabloids of those types, the running vectors
            (see @TO runningVectors@) are compared as in Definition 3.2.3 of
            the paper, and the outcome is checked against the leading
            monomial of the sum of the two corresponding quadratic monomials
            in the ring.  The audit is independent of the compilation of the
            order into weight rows.  On the algebra of Example 1.2.2 of the
            paper this is $1557$ comparisons with no mismatch.
        Example
            A = hookAlgebra(3, {{0,0},{1,1},{2,2}});
            V = verifyPaperOrder A
            V#"strictComparisons"
            V#"passed"
    SeeAlso
        paperOrder
        runningVectors
        VerificationReport
        hookRing
///

doc ///
    Key
        MaxArm
    Headline
        the largest arm length of a rectangle of hook types
    Description
        Text
            An option of @TO hookRing@ and @TO hookAlgebra@: with
            @TO MaxLeg@, it selects every hook type @TT "{a, b}"@ with
            $0 \le a \le$ @TT "MaxArm"@ and $0 \le b \le$ @TT "MaxLeg"@,
            in place of a list of types.
        Example
            hookTypes hookRing(3, MaxArm => 1, MaxLeg => 1)
    SeeAlso
        MaxLeg
        hookRing
        hookAlgebra
///

doc ///
    Key
        MaxLeg
    Headline
        the largest leg length of a rectangle of hook types
    Description
        Text
            An option of @TO hookRing@ and @TO hookAlgebra@, used with
            @TO MaxArm@; the leg length is at most $n - 1$ on $n$ letters.
        Example
            hookTypes hookRing(3, MaxArm => 0, MaxLeg => 2)
    SeeAlso
        MaxArm
        hookRing
///

doc ///
    Key
        Weight
    Headline
        a content bound on the tableaux of a hook ring
    Description
        Text
            An option of @TO hookRing@ and @TO hookAlgebra@: a list of $n$
            nonnegative integers whose $q$th entry (zero based) bounds the
            multiplicity of the letter $q+1$.  Only the tableaux with
            content at most the bound are retained, and the presentations
            kill every monomial whose total content exceeds it (see
            @TO weightTruncationIdeal@).  The bound is read back by
            @TO weightBound@.  The options @TO LeftWeight@ and
            @TO RightWeight@ of @TO fineSegreRing@ play the same role for
            the two factors of the generic fine Segre model.
        Example
            hookBasis hookRing(3, {{0,0},{1,1}}, Weight => {1,1,1})
    SeeAlso
        hookRing
        weightBound
        weightTruncationIdeal
        LeftWeight
        RightWeight
///

doc ///
    Key
        VariableLimit
    Headline
        a safeguard on the number of variables of a ring
    Description
        Text
            An option of @TO hookRing@, @TO hookAlgebra@, @TO fineSegreRing@
            and @TO fineSegreAlgebra@: the constructor stops with an error
            instead of making a polynomial ring with more than this many
            variables (the default is $500$); @TO Force@ overrides it.
            @TO fineSegreEstimate@ counts the variables of a fine Segre
            ring before it is built.
    SeeAlso
        Force
        hookRing
        fineSegreRing
        fineSegreEstimate
///

doc ///
    Key
        Force
    Headline
        override a size safeguard
    Description
        Text
            An option of the constructors and presentations that carry a
            size guard: @TO VariableLimit@ on @TO hookRing@, @TO hookAlgebra@,
            @TO fineSegreRing@ and @TO fineSegreAlgebra@, @TO RelationLimit@
            on @TO straighteningIdeal@, @TO pieriIdeal@ and
            @TO weightTruncationIdeal@, and @TO ComparisonLimit@ on
            @TO verifyPaperOrder@.  With @TT "Force => true"@ the guard is
            ignored.
    SeeAlso
        VariableLimit
        RelationLimit
        ComparisonLimit
///

doc ///
    Key
        RelationLimit
    Headline
        a safeguard on the number of relations of a presentation
    Description
        Text
            An option of @TO straighteningIdeal@, @TO pieriIdeal@,
            @TO weightTruncationIdeal@, @TO hookAlgebra@ and
            @TO fineSegreAlgebra@: the computation stops with an error
            naming the option instead of storing more than this many
            relations (the default is $10000$); @TO Force@ overrides it.
    SeeAlso
        Force
        straighteningIdeal
        pieriIdeal
///

doc ///
    Key
        Validate
    Headline
        check the leading terms or injectivity of a presentation
    Description
        Text
            An option of @TO straighteningIdeal@, @TO pieriIdeal@,
            @TO hookAlgebra@ and @TO fineSegreAlgebra@, @TT "true"@ by
            default.  For the straightening presentation with the paper
            order it checks that the leading monomial of every relation is
            the nonstandard product it rewrites; for the Pieri presentation
            it checks that every Pieri matrix used is injective.  A failed
            check is an error.
    SeeAlso
        straighteningIdeal
        pieriIdeal
        hasQuadraticGroebnerBasis
///

doc ///
    Key
        ComparisonLimit
    Headline
        a safeguard on the number of comparisons of the term order audit
    Description
        Text
            An option of @TO verifyPaperOrder@: the audit stops with an
            error instead of making more than this many comparisons (the
            default is $100000$); @TO Force@ overrides it.
    SeeAlso
        verifyPaperOrder
        Force
///

doc ///
    Key
        fineSegreRing
        (fineSegreRing, PolynomialRing, PolynomialRing)
        (fineSegreRing, ZZ, ZZ, ZZ)
        [fineSegreRing, TypePairs]
        [fineSegreRing, LeftWeight]
        [fineSegreRing, RightWeight]
        [fineSegreRing, CoefficientRing]
        [fineSegreRing, MonomialOrder]
        [fineSegreRing, VariableLimit]
        [fineSegreRing, Force]
    Headline
        the polynomial ring of a fine Segre product of two hook algebras
    Usage
        W = fineSegreRing(R1, R2, TypePairs => typePairs)
        W = fineSegreRing(n, m, r)
    Inputs
        R1:PolynomialRing
            the left hook ring, from @TO hookRing@
        R2:PolynomialRing
            the right hook ring, over the same coefficient field
        TypePairs => List
            triples @TT "{baseType, leftType, rightType}"@ matching one hook
            type of each factor to a common fine degree; required with two
            hook rings
        n:ZZ
            the dimension of the left vector space of the generic model
        m:ZZ
            the dimension of the right vector space
        r:ZZ
            the size of the minors, with $2 \le r \le \min(n, m)$
        LeftWeight => List
            an optional content bound of length $n$ on the left factor of
            the generic model
        RightWeight => List
            an optional content bound of length $m$ on the right factor of
            the generic model
        CoefficientRing => Ring
            the field of the generic model, @TT "QQ"@ by default; with two
            hook rings the field is theirs
        MonomialOrder => String
            @TT "\"Paper\""@ (the default) or @TT "\"GRevLex\""@; the paper
            order on the fine Segre ring needs factors built with the paper
            order
        VariableLimit => ZZ
            stop before making a ring with more than this many variables
            (the default is $500$)
        Force => Boolean
            override @TO VariableLimit@
    Outputs
        W:PolynomialRing
            the polynomial ring with one variable @TT "w0, w1, ..."@ for each pair
            of a left tableau of type @TT "leftType"@ and a right tableau of
            type @TT "rightType"@, fine degree by fine degree, multigraded
            by the fine degrees
    Description
        Text
            Write $H_{a,b}(V)=\mathbf S_{(a+1,1^b)}(V)$, and similarly
            for the second vector space $U$.  A triple
            @TT "{h, g1, g2}"@ selects the tensor-product generator space
            $H_{g_1}(V)\otimes H_{g_2}(U)$.  In characteristic zero,
            without content bounds, the command constructs
            $$W=\operatorname{Sym}\!\left(\bigoplus_h
                H_{g_1(h)}(V)\otimes H_{g_2(h)}(U)\right).$$
            If there are $s$ triples, the ring is $\mathbb N^s$-graded:
            every variable belonging to the $h$th triple has degree
            $e_h$, the corresponding coordinate vector.  The base hook
            type labels this coordinate; it is not itself the degree
            vector.  The quotient @TO fineSegreAlgebra@ imposes the
            multiplication relations of the hook algebras.
        Text
            For every triple @TT "{h, g1, g2}"@ and every pair of tableaux
            $T$ of type $g_1$ in the left factor and $U$ of type $g_2$ in
            the right factor, the ring has one variable $w^h_{T,U}$; the
            assignments $h \mapsto g_1$ and $h \mapsto g_2$ must be
            injective and preserve and reflect strict nesting, which is what
            lets the straightening algorithms of the two factors run in
            parallel (Section 7 of the paper).  The generators are read with
            @TO hookBasis@ and @TO tabloid@ as pairs of tabloids,
            @TO hookTypes@ returns the type pairs, @TO factors@ the two hook
            rings, and @TO straighteningIdeal@ the fine straightening
            relations; @TO fineSegreAlgebra@ builds the quotient.
        Example
            R = hookRing(2, {{0,0},{1,1}});
            W = fineSegreRing(R, R, TypePairs => {{{0,0},{0,0},{0,0}},{{1,1},{1,1},{1,1}}})
            hookTypes W
            hookBasis(W, {1,1})
            tabloid W_0
            degree W_0
            factors W
        Text
            The triple @TT "{{1,1},{1,1},{1,1}}"@ pairs
            $\mathbf S_{(2,1)}(\mathbb Q^2)$ with another copy of that
            two-dimensional space, giving the four displayed tensor
            basis vectors.  The other triple pairs the two copies of
            $\mathbb Q^2$, giving four more variables.  Since the
            $(1,1)$ base type is ordered first, @TT "W_0"@ has degree
            $(1,0)$; variables of base type $(0,0)$ have degree $(0,1)$.
        Text
            Content bounds are inherited from the factors.  In the quotient
            @TO fineSegreAlgebra@, a product vanishes when its total left
            or right content exceeds the corresponding bound, and @TO weightBound@
            returns the two bounds.
        Example
            RL = hookRing(2, {{0,0},{1,1}}, Weight => {2,1});
            Ww = fineSegreRing(RL, R, TypePairs => {{{0,0},{0,0},{0,0}},{{1,1},{1,1},{1,1}}});
            numgens Ww
            weightBound Ww
        Text
            The form @TT "fineSegreRing(n, m, r)"@ builds the fine Segre
            model of the generic $r$ minors of an $n \times m$ matrix: for
            $0 \le a \le m - r$ and $0 \le b \le n - r$ the base hook
            $(a, b)$ is paired with the left type $(a, b + r - 1)$ on $n$
            letters and the right type $(b, a + r - 1)$ on $m$ letters,
            both hook rings being built on the way.
        Example
            G = fineSegreRing(3, 3, 2);
            hookTypes G
            numgens G
            apply(factors G, alphabetSize)
        Text
            Here $V=U=\mathbb Q^3$.  In the displayed order, the four
            tensor spaces of generators are
            $$
            \begin{aligned}
            &\mathbf S_{(2,1,1)}(V)\otimes\mathbf S_{(2,1,1)}(U),\\
            &\mathbf S_{(2,1)}(V)\otimes\bigwedge^3U,\\
            &\bigwedge^3V\otimes\mathbf S_{(2,1)}(U),\\
            &\bigwedge^2V\otimes\bigwedge^2U.
            \end{aligned}
            $$
            Their dimensions $9,8,8,9$ sum to the output $34$.
            This is the polynomial presentation ring of the fine Segre
            model associated to the minors, not the polynomial ring in
            the nine matrix entries.
    Caveat
        The variables are @TT "w0, w1, ..."@, referred to as @TT "W_i"@.
        @TO fineSegreEstimate@ counts the variables before the ring is
        built.
    SeeAlso
        hookRing
        fineSegreAlgebra
        fineSegreEstimate
        fineSegreMap
        factors
        straighteningIdeal
        TypePairs
///

doc ///
    Key
        fineSegreAlgebra
        (fineSegreAlgebra, PolynomialRing, PolynomialRing)
        (fineSegreAlgebra, ZZ, ZZ, ZZ)
        (fineSegreAlgebra, PolynomialRing)
        [fineSegreAlgebra, TypePairs]
        [fineSegreAlgebra, LeftWeight]
        [fineSegreAlgebra, RightWeight]
        [fineSegreAlgebra, CoefficientRing]
        [fineSegreAlgebra, MonomialOrder]
        [fineSegreAlgebra, VariableLimit]
        [fineSegreAlgebra, RelationLimit]
        [fineSegreAlgebra, Force]
        [fineSegreAlgebra, Validate]
    Headline
        a fine Segre product of two hook algebras
    Usage
        B = fineSegreAlgebra(R1, R2, TypePairs => typePairs)
        B = fineSegreAlgebra(n, m, r)
        B = fineSegreAlgebra W
    Inputs
        R1:PolynomialRing
            the left hook ring
        R2:PolynomialRing
            the right hook ring
        n:ZZ
            the dimension of the left vector space in the generic model
        m:ZZ
            the dimension of the right vector space
        r:ZZ
            the size of the minors, with $2\le r\le\min(n,m)$
        W:PolynomialRing
            a fine Segre ring from @TO fineSegreRing@
        TypePairs => List
            as for @TO fineSegreRing@
        LeftWeight => List
            as for @TO fineSegreRing@
        RightWeight => List
            as for @TO fineSegreRing@
        CoefficientRing => Ring
            as for @TO fineSegreRing@
        MonomialOrder => String
            as for @TO fineSegreRing@
        VariableLimit => ZZ
            as for @TO fineSegreRing@
        RelationLimit => ZZ
            as for @TO straighteningIdeal@
        Force => Boolean
            override the two guards
        Validate => Boolean
            as for @TO straighteningIdeal@
    Outputs
        B:QuotientRing
            the quotient of the fine Segre ring by its straightening ideal,
            @TT "W / straighteningIdeal W"@
    Description
        Text
            Let $A_1,A_2$ be the subalgebras of the two hook algebras
            generated by the paired hook types.  Give the generators of
            types $g_1(h)$ and $g_2(h)$ the same fine degree $e_h$.
            The fine Segre product matches these multidegrees:
            $$B=A_1\mathbin{\#}A_2
              =\bigoplus_{\alpha\in\mathbb N^s}
                (A_1)_\alpha\otimes(A_2)_\alpha
              \subseteq A_1\otimes A_2.$$
            Multiplication is inherited from the tensor product.  Thus
            it matches the number of hooks of every paired type, not
            just the total number of generators.  Without content
            truncations, its
            straightening presentation (see @TO straighteningIdeal@) is a
            quadratic Groebner basis for the block paper order, which
            @TO hasQuadraticGroebnerBasis@ certifies, and the kernel of
            @TO fineSegreMap@ into the tensor product of the two Pieri
            quotients gives the same ideal.  The standard operations
            @TO ideal@, @TO ambient@ and @TO hilbertSeries@, and the
            accessors of the fine Segre ring, apply to this quotient ring.
        Example
            R = hookRing(2, {{0,0},{1,1}});
            B = fineSegreAlgebra(R, R, TypePairs => {{{0,0},{0,0},{0,0}},{{1,1},{1,1},{1,1}}})
            numgens B, numgens ideal B
            hasQuadraticGroebnerBasis B
            reduceHilbert hilbertSeries B
            tabloid B_5
            factors B
        Text
            The output $(8,35)$ counts eight generators and $35$
            defining quadrics.  The Hilbert series means
            $$\dim B_{(0,0)}=1,\quad
              \dim B_{(1,0)}=\dim B_{(0,1)}=4,\quad
              \dim B_{(1,1)}=1,$$
            with all other components zero.  The variables $T_0,T_1$
            in this Hilbert series record the two fine degrees.  The
            tableau pair returned for @TT "B_5"@ represents
            $v_1\otimes u_2$ in the degree-$(0,1)$ generator space
            $V\otimes U$, for the bases indexed by the two alphabets.
        Text
            A product of generators is reduced to its normal form by the
            Groebner basis: the generators @TT "B_1"@ and @TT "B_6"@ form
            a pair that is not semistandard in the right factor, and their
            product is minus the standard product @TT "B_0 * B_7"@, the
            only standard pair of this algebra.
        Example
            relationKind(B, 1, 6)
            B_1 * B_6
            tabloidTerms(B_1 * B_6)
        Text
            Explicitly, $w_1w_6=-w_0w_7$.  The hash-table key is the pair
            of standard $(2,2)$ tableaux indexing $w_0w_7$; its
            coefficient $-1$ is the coefficient in this equality in $B$.
        Text
            The generic model of the $2 \times 2$ minors of a $3 \times 3$
            matrix has $9 + 8 + 8 + 9$ generators and exactly one standard
            quadratic monomial, the product of two generators of the base
            types $(1,1)$ and $(0,0)$; a nonstandard pair reduces to a
            multiple of that monomial or to zero.  The third form presents
            a fine Segre ring built separately by @TO fineSegreRing@:
        Example
            B2 = fineSegreAlgebra(3, 3, 2);
            hookTypes B2
            numgens B2, numgens ideal B2
            relationKind(B2, 0, 33), relationKind(B2, 1, 32), relationKind(B2, 0, 27)
            B2_0 * B2_33, B2_1 * B2_32, B2_0 * B2_27
            W = fineSegreRing(R, R, TypePairs => {{{0,0},{0,0},{0,0}},{{1,1},{1,1},{1,1}}});
            fineSegreAlgebra W === W / straighteningIdeal W
        Text
            The first product $w_0w_{33}$ is already standard; the other
            two satisfy $w_1w_{32}=-w_0w_{33}$ and $w_0w_{27}=0$ in
            the $34$-generator algebra.  For $S=\operatorname{Sym}(V\otimes U)$,
            the determinantal Tor algebra
            $\operatorname{Tor}^S(S/I_2,\mathbf k)$ degenerates to a
            Zhang twist of this fine Segre algebra.  This does not
            identify the two multiplications.
    SeeAlso
        fineSegreRing
        hookAlgebra
        straighteningIdeal
        hasQuadraticGroebnerBasis
        fineSegreMap
///

doc ///
    Key
        fineSegreEstimate
        (fineSegreEstimate, PolynomialRing, PolynomialRing, List)
    Headline
        count the generators of a proposed fine Segre product
    Usage
        E = fineSegreEstimate(R1, R2, typePairs)
    Inputs
        R1:PolynomialRing
            the left hook ring
        R2:PolynomialRing
            the right hook ring
        typePairs:List
            triples @TT "{baseType, leftType, rightType}"@, as for the
            option @TO TypePairs@
    Outputs
        E:Tally
            the number of fine generators of each type pair, that is, the
            product of the numbers of retained tableaux in the two paired
            types; the sum of its values is the number of variables of the
            fine Segre ring
    Description
        Text
            A fine generator pairs one left tableau with one right tableau
            of the same fine degree.  This counts the pairs, and validates
            the type pairs, before @TO fineSegreRing@ allocates a polynomial
            ring.
        Example
            R = hookRing(2, {{0,0},{1,1}});
            E = fineSegreEstimate(R, R, {{{0,0},{0,0},{0,0}},{{1,1},{1,1},{1,1}}})
            sum values E
        Text
            Each entry is $2\cdot2=4$: both $V$ and
            $\mathbf S_{(2,1)}(V)$ have dimension $2$ for
            $V=\mathbb Q^2$.  The polynomial presentation therefore
            has $4+4=8$ variables, before any relations are imposed.
    SeeAlso
        fineSegreRing
        VariableLimit
///

doc ///
    Key
        fineSegreMap
        (fineSegreMap, PolynomialRing, Ring, Ring)
    Headline
        the map of a fine Segre ring into the tensor product of its factors
    Usage
        g = fineSegreMap(W, A1, A2)
    Inputs
        W:PolynomialRing
            a fine Segre ring
        A1:Ring
            the left factor of @TT "W"@ or a quotient of it, such as its
            hook algebra or its quotient by @TO pieriIdeal@
        A2:Ring
            the right factor or a quotient of it
    Outputs
        g:RingMap
            from @TT "W"@ to @TT "A1 ** A2"@, sending each fine variable
            $w^h_{T,U}$ to the product $z_T \otimes z_U$ of the two factor
            generators it pairs
    Description
        Text
            In mathematical notation the returned map is
            $$g:W\longrightarrow A_1\otimes_{\mathbf k}A_2,
              \qquad w^h_{T,U}\longmapsto z_T\otimes z_U.$$
            Macaulay2 prints a ring map with the target to the left and
            the source to the right, so its displayed arrow points left.
            The fine Segre product is $\operatorname{im}g\cong W/\ker g$.
            Its kernel,
            computed by elimination and independently of the straightening
            rules, is a presentation of the fine Segre product of the two
            quotients: for the Pieri quotients of the factors it is the
            Pieri presentation, and it agrees with
            @TO straighteningIdeal@.  With the two hook rings themselves in
            place of quotients the kernel is the ideal of the classical
            Segre relations.  Elimination grows quickly; use it for small
            checks and @TO straighteningIdeal@ for routine work.
        Example
            R = hookRing(2, {{0,0},{1,1}});
            W = fineSegreRing(R, R, TypePairs => {{{0,0},{0,0},{0,0}},{{1,1},{1,1},{1,1}}});
            g = fineSegreMap(W, R/pieriIdeal R, R/pieriIdeal R);
            g W_0
            ker g == straighteningIdeal W
            numgens ker fineSegreMap(W, R, R)
        Text
            The output for @TT "g W_0"@ is $z_0\otimes z_0$;
            Macaulay2 adds subscripts $0$ and $1$ to distinguish the
            variables in the two tensor factors.  The equality check
            gives $\ker g=I_{\mathrm{straightening}}$.  Before taking
            the factor quotients there are instead just two Segre
            equations, one $2\times2$ determinant for each of the two
            paired type blocks.
    SeeAlso
        fineSegreRing
        pieriIdeal
        straighteningIdeal
        factors
///

doc ///
    Key
        factors
        (factors, PolynomialRing)
        (factors, QuotientRing)
    Headline
        the two hook rings of a fine Segre ring
    Usage
        (R1, R2) = factors W
        (R1, R2) = factors B
    Inputs
        W:PolynomialRing
            a fine Segre ring
        B:QuotientRing
            a fine Segre algebra or a quotient of one
    Outputs
        :Sequence
            the left and the right hook ring the fine Segre ring was built
            from
    Description
        Text
            A fine Segre ring has two alphabets and two weight bounds, one
            per factor; @TO alphabetSize@ and the other accessors of a hook
            ring are applied to the factors.
        Example
            G = fineSegreRing(2, 3, 2);
            (R1, R2) = factors G;
            alphabetSize R1, alphabetSize R2
            hookTypes R1, hookTypes R2
            factors fineSegreAlgebra G === factors G
    SeeAlso
        fineSegreRing
        fineSegreAlgebra
        alphabetSize
///

doc ///
    Key
        TypePairs
    Headline
        the paired hook types of a fine Segre ring
    Description
        Text
            An option of @TO fineSegreRing@ and @TO fineSegreAlgebra@ and
            the third argument of @TO fineSegreEstimate@: a list of triples
            @TT "{baseType, leftType, rightType}"@.  The base types, the
            labels of the fine degrees, are distinct; the left and right
            types are hook types of the two factors.  The two assignments
            from base types to factor types are injective and preserve
            and reflect strict nesting in the same direction: two base
            types are nested if and only if their assigned types are
            nested, with the same one outermost.  The type pairs
            are read back, in the order of the base types, by
            @TO hookTypes@.
            For example, @TT "{{1,1},{1,2},{1,2}}"@ labels the generator
            space $\mathbf S_{(2,1,1)}(V)\otimes
            \mathbf S_{(2,1,1)}(U)$ by the base type $(1,1)$.
            Its ring degree is the coordinate vector $e_h$ belonging to
            that label, not $(1,1)$; see @TO fineSegreRing@.
        Example
            R = hookRing(2, {{0,0},{1,1}});
            hookTypes fineSegreRing(R, R, TypePairs => {{{0,0},{0,0},{0,0}},{{1,1},{1,1},{1,1}}})
    SeeAlso
        fineSegreRing
        hookTypes
///

doc ///
    Key
        LeftWeight
    Headline
        a content bound on the left factor of the generic fine Segre model
    Description
        Text
            An option of the forms @TT "fineSegreRing(n, m, r)"@ and
            @TT "fineSegreAlgebra(n, m, r)"@: a list of $n$ nonnegative
            integers passed as the @TO Weight@ of the left hook ring.  With
            two hook rings given, their own bounds are inherited.
        Example
            weightBound fineSegreRing(2, 3, 2, LeftWeight => {2,1})
    SeeAlso
        RightWeight
        Weight
        fineSegreRing
///

doc ///
    Key
        RightWeight
    Headline
        a content bound on the right factor of the generic fine Segre model
    Description
        Text
            An option of the forms @TT "fineSegreRing(n, m, r)"@ and
            @TT "fineSegreAlgebra(n, m, r)"@: a list of $m$ nonnegative
            integers passed as the @TO Weight@ of the right hook ring.
        Example
            weightBound fineSegreRing(2, 3, 2, RightWeight => {1,1,1})
    SeeAlso
        LeftWeight
        Weight
        fineSegreRing
///

doc ///
    Key
        hookAlgebra
        (hookAlgebra, ZZ, List)
        (hookAlgebra, ZZ)
        (hookAlgebra, PolynomialRing)
        [hookAlgebra, CoefficientRing]
        [hookAlgebra, MaxArm]
        [hookAlgebra, MaxLeg]
        [hookAlgebra, Weight]
        [hookAlgebra, MonomialOrder]
        [hookAlgebra, VariableLimit]
        [hookAlgebra, RelationLimit]
        [hookAlgebra, Force]
        [hookAlgebra, Validate]
    Headline
        a finite hook algebra
    Usage
        A = hookAlgebra(n, types)
        A = hookAlgebra(n, MaxArm => a, MaxLeg => b)
        A = hookAlgebra R
    Inputs
        n:ZZ
            the alphabet is $\{1, \ldots, n\}$, that is, $\dim V = n$
        types:List
            the hook types, each @TT "{arm, leg}"@; the hook of type $(a,b)$
            is the shape $(a+1, 1^b)$
        R:PolynomialRing
            a hook ring from @TO hookRing@, or a fine Segre ring
        CoefficientRing => Ring
            @TT "QQ"@ (the default) or a field of positive characteristic
            such as @TT "ZZ/7"@
        MaxArm => ZZ
            with @TO MaxLeg@, the rectangle of types in place of the list
        MaxLeg => ZZ
            see @TO MaxArm@
        Weight => List
            an optional content bound of length $n$ (see @TO hookRing@)
        MonomialOrder => String
            @TT "\"Paper\""@ (the default) or @TT "\"GRevLex\""@
        VariableLimit => ZZ
            a safeguard on the number of generators (the default is $500$)
        RelationLimit => ZZ
            a safeguard on the number of relations (the default is $10000$)
        Force => Boolean
            override the two safeguards
        Validate => Boolean
            run the leading term check of @TO straighteningIdeal@
    Outputs
        A:QuotientRing
            the quotient of the hook ring by its straightening ideal,
            @TT "R / straighteningIdeal R"@
    Description
        Text
            For $V=\mathbf k^n$ and the chosen set $\mathcal T$ of hook
            types, with no content bound this constructs the subalgebra
            $A_{\mathcal T}\subseteq\mathcal H(V)$.  In characteristic zero,
            its representation decomposition is
            $$A_{\mathcal T}\cong\bigoplus_\lambda\mathbf S_\lambda(V),
              \qquad \deg\mathbf S_\lambda(V)=(r(\lambda),|\lambda|),$$
            where the sum is over partitions whose every diagonal hook
            has type in $\mathcal T$ and which have at most $n$ rows.
            The empty partition supplies the unit.  Here $r(\lambda)$ is
            the number of diagonal boxes, and $|\lambda|$ is the number
            of boxes.  The grading used by the returned ring and its
            Hilbert series is $r(\lambda)$: each hook generator has
            degree $1$.  A content bound instead gives a quotient retaining
            only the allowed weight spaces of these summands; it need not
            carry the full $\mathrm{GL}(V)$-action.
        Text
            The algebra is presented as the quotient of the polynomial
            ring on the semistandard hook tableaux (see @TO hookRing@) by the
            straightening relations (see @TO straighteningIdeal@).  With the
            paper order, each nonsemistandard product is the leading term of
            its relation, so the standard monomials are the semistandard
            hook tabloids.  The standard operations @TO ideal@, @TO ambient@,
            @TO hilbertSeries@ and @TO dim@ apply to this quotient ring.
            A product of generators is reduced to its normal form by the
            Groebner basis.  Repeated calls with the same hook ring return
            the same quotient ring.
        Example
            A = hookAlgebra(2, {{0,0},{1,1}})
            ideal A
            reduceHilbert hilbertSeries A
        Text
            This first call chooses $V=\mathbb Q^2$ and the types
            $(0,0),(1,1)$, that is, the shapes $(1),(2,1)$.  Its graded
            pieces are
            $$A_0=\mathbb Q,\qquad
              A_1=V\oplus\mathbf S_{(2,1)}(V),\qquad
              A_2=\mathbf S_{(2,2)}(V),\qquad A_i=0\ (i>2).$$
            Their dimensions are $1,4,1$, explaining $1+4T+T^2$.
            The generator $z_1z_2+z_0z_3$ of the displayed ideal means
            $z_1z_2=-z_0z_3$ in $A$; the displayed monomial generators
            are products that vanish.
        Text
            The algebra of Example 1.2.2 of the paper, on three letters with
            the types $(0,0)$, $(1,1)$, $(2,2)$: $17$ generators, $136$
            relations, Hilbert series $1 + 17q + 17q^2 + q^3$.  The
            generators are read as tabloids with @TO hookBasis@ and
            @TO tabloid@, the relations with @TO hookRelation@ and
            @TO relationKind@, and a product in the algebra is a normal
            form whose tabloids @TO tabloidTerms@ lists.
        Example
            A = hookAlgebra(3, {{0,0},{1,1},{2,2}});
            numgens A, numgens ideal A
            reduceHilbert hilbertSeries A
            hookTypes A
            tabloid A_4
            A_4 * A_14
            tabloidTerms(A_4 * A_14)
        Text
            The last two outputs express the same identity
            $z_4z_{14}=-z_2z_{15}-z_1z_{16}$, first as a polynomial
            normal form and then in tableau notation.  Interpreting each
            tableau as the product of its diagonal hook generators, the
            latter is
            $$
            \begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}
            =-\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}
             -\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}.
            $$
            The two coefficients $-1$ in the hash table are precisely
            those in this equality; its keys are basis vectors, not
            lists of relations.
        Text
            The option @TT "Weight => w"@ truncates to the weight spaces at
            most $w$.  For the squarefree bound $(1,1,1,1)$ the truncation
            generated by the types $(0,0)$ and $(1,1)$ has Hilbert series
            $1 + 12q + 2q^2$ and a quadratic Groebner basis, so it is
            Koszul; the bound $(3,3,2)$ on the three diagonal types has one
            cubic relation.
        Example
            Aw = hookAlgebra(4, {{0,0},{1,1}}, Weight => {1,1,1,1});
            reduceHilbert hilbertSeries Aw
            hasQuadraticGroebnerBasis Aw
            tally apply(degrees ideal hookAlgebra(3, {{0,0},{1,1},{2,2}}, Weight => {3,3,2}), sum)
        Text
            Thus the squarefree truncation has dimension $1+12+2=15$.
            The last tally instead describes a different presentation:
            $123$ quadratic generators of its ideal and one cubic.
        Text
            Coefficients lie in the field given by @TO CoefficientRing@.
            The straightening formulas divide by integers determined by
            the hook sizes and solve elimination systems.  In positive
            characteristic these divisions or solves can fail; the error
            identifies the integer or system and the pair of generators
            being straightened.  No such failure occurs when the
            characteristic is $0$ or exceeds $|\lambda|$ for every shape
            $\lambda$ straightened.
        Example
            A7 = hookAlgebra(2, {{0,0},{1,1}}, CoefficientRing => ZZ/7);
            coefficientRing A7
            ideal A7
        Text
            @TT "hookAlgebra R"@ presents a hook ring built earlier, with the
            guards of the presentation as options.
        Example
            R = hookRing(2, MaxArm => 1, MaxLeg => 1);
            numgens ideal hookAlgebra R
    Caveat
        The generators are @TT "A_i"@ or, after @TT "use A"@, @TT "z5"@
        (not @TT "z_5"@).  In the quotient ring a product of generators is
        already reduced; take the monomial in @TT "ambient A"@ when the
        product itself is wanted, for instance for @TO tabloid@.
    SeeAlso
        hookRing
        straighteningIdeal
        pieriIdeal
        hasQuadraticGroebnerBasis
        hookBasis
        tabloid
        tabloidTerms
        hookRelation
        hookStraighten
        fineSegreAlgebra
///

doc ///
    Key
        hookTypes
        (hookTypes, PolynomialRing)
        (hookTypes, QuotientRing)
    Headline
        the hook types of a hook ring or algebra
    Usage
        hookTypes R
        hookTypes A
    Inputs
        R:PolynomialRing
            a hook ring or a fine Segre ring
        A:QuotientRing
            a hook algebra, a fine Segre algebra or a quotient of one
    Outputs
        :List
            the hook types @TT "{arm, leg}"@ the ring was built from, in
            the order of the generators (larger hooks first); on a fine
            Segre ring the type pairs @TT "{baseType, leftType, rightType}"@
            in the order of the fine degrees
    Description
        Text
            A pair $(a,b)$ denotes the Schur-functor generator space
            $\mathbf S_{(a+1,1^b)}(\mathbf k^n)$; it is not a partition
            written in row lengths.  On a fine Segre ring each triple
            gives a base label and the two hook spaces paired at that
            label (see @TO TypePairs@).
        Example
            hookTypes hookAlgebra(3, {{0,0},{1,1},{2,2}})
            hookTypes hookRing(2, MaxArm => 1, MaxLeg => 1)
            hookTypes fineSegreRing(2, 3, 2)
        Text
            In particular, the first output lists $(2,2),(1,1),(0,0)$,
            meaning the shapes $(3,1,1),(2,1),(1)$, in variable order.
    SeeAlso
        hookRing
        alphabetSize
        weightBound
        hookBasis
        TypePairs
///

doc ///
    Key
        alphabetSize
        (alphabetSize, PolynomialRing)
        (alphabetSize, QuotientRing)
    Headline
        the number of letters of a hook ring or algebra
    Usage
        alphabetSize R
        alphabetSize A
    Inputs
        R:PolynomialRing
            a hook ring
        A:QuotientRing
            a hook algebra or a quotient of one
    Outputs
        :ZZ
            the $n$ of the alphabet $\{1, \ldots, n\}$, the dimension of
            $V$
    Description
        Text
            A fine Segre ring has two alphabets; apply @TO alphabetSize@
            to its @TO factors@.
        Example
            alphabetSize hookAlgebra(3, {{0,0},{1,1},{2,2}})
            apply(factors fineSegreRing(2, 3, 2), alphabetSize)
    SeeAlso
        hookTypes
        weightBound
        factors
///

doc ///
    Key
        weightBound
        (weightBound, PolynomialRing)
        (weightBound, QuotientRing)
    Headline
        the content bound of a hook ring or algebra
    Usage
        weightBound R
        weightBound A
    Inputs
        R:PolynomialRing
            a hook ring or a fine Segre ring
        A:QuotientRing
            a hook algebra, a fine Segre algebra or a quotient of one
    Outputs
        :List
            the bound given as @TO Weight@ when the ring was built, or
            @TT "null"@ when there is none; on a fine Segre ring the pair
            of the bounds of the two factors
    Description
        Text
            Write the returned bound as $w=(w_1,\ldots,w_n)$, and let
            $c_i(T)$ count the entries of a tableau $T$ equal to $i$.
            The bound imposes $c_i(T)\le w_i$ for $1\le i\le n$,
            and the same inequalities on the total contents of a
            product.  The value @TT "null"@ means there is no bound;
            it does not mean that only weight zero is allowed.
        Example
            weightBound hookAlgebra(4, {{0,0},{1,1}}, Weight => {1,1,1,1})
            weightBound hookRing(2, {{0,0},{1,1}})
            weightBound fineSegreRing(2, 3, 2, LeftWeight => {1,1})
    SeeAlso
        Weight
        weightTruncationIdeal
        hookTypes
///

doc ///
    Key
        (hookBasis, PolynomialRing)
        (hookBasis, QuotientRing)
    Headline
        the generators of a hook ring or algebra as tabloids
    Usage
        hookBasis X
    Inputs
        X:PolynomialRing
            a hook ring or a fine Segre ring; a hook algebra, a fine Segre
            algebra or a quotient of one is accepted too
    Outputs
        :List
            the semistandard hook tableaux indexing the generators, as hook
            shaped @TO HookTabloid@s, in the order of the variables, so that
            the $i$th entry is @TT "tabloid X_i"@; on a fine Segre ring the
            pairs @TT "{T, U}"@ of tabloids indexing the fine generators
    Description
        Text
            On a hook ring without a content bound, these tableaux form a
            basis of the generator space
            $\bigoplus_{(a,b)\in\mathcal T}\mathbf S_{(a+1,1^b)}(V)$,
            not a basis of the entire algebra.  Products of generators
            supply the higher-degree pieces.  With a content bound, only
            the permitted weight vectors are listed.  In the example the list
            contains two basis vectors of $\mathbf S_{(2,1)}(\mathbb Q^2)$
            followed by two of $\mathbb Q^2$.
            For a further quotient, the list still labels the original
            generators, even if additional relations make their classes
            linearly dependent.
        Example
            R = hookRing(2, {{0,0},{1,1}});
            hookBasis R
            A = hookAlgebra R;
            hookBasis A == hookBasis R
            hookVariable(A, first hookBasis A)
            W = fineSegreRing(R, R, TypePairs => {{{0,0},{0,0},{0,0}},{{1,1},{1,1},{1,1}}});
            hookBasis W
        Text
            A pair in the last list denotes the tensor basis vector
            $[T]\otimes[U]$ in the corresponding fine Segre generator
            space.  @TO hookVariable@ converts a tableau or such a
            pair back to its ring generator.
    SeeAlso
        hookRing
        hookVariable
        tabloid
        hookTypes
///

doc ///
    Key
        (hookBasis, PolynomialRing, List)
        (hookBasis, QuotientRing, List)
    Headline
        the generators of one hook type as tabloids
    Usage
        hookBasis(X, type)
    Inputs
        X:PolynomialRing
            a hook ring or a fine Segre ring; a hook algebra, a fine Segre
            algebra or a quotient of one is accepted too
        type:List
            a hook type @TT "{arm, leg}"@ of the ring, or the base-type
            label of a fine degree of a fine Segre ring
    Outputs
        :List
            the generators of that type, as hook shaped @TO HookTabloid@s
            in the order of the variables; on a fine Segre ring the pairs
            of tabloids of that fine degree
    Description
        Text
            For a hook ring without a content bound the result is a
            tableau basis of
            $\mathbf S_{(a+1,1^b)}(V)$ for the requested type $(a,b)$.
            With a content bound only the permitted weight vectors are
            included.  Thus the first call below returns two basis vectors of
            $\mathbf S_{(2,1)}(\mathbb Q^2)$, and the second returns the
            two basis vectors of $\mathbb Q^2$.  On the fine Segre ring,
            base type $(0,0)$ indexes the four tensor basis vectors of
            $\mathbb Q^2\otimes\mathbb Q^2$.
        Example
            R = hookRing(2, {{0,0},{1,1}});
            hookBasis(R, {1,1})
            hookBasis(hookAlgebra R, {0,0})
            W = fineSegreRing(R, R, TypePairs => {{{0,0},{0,0},{0,0}},{{1,1},{1,1},{1,1}}});
            hookBasis(W, {0,0})
    SeeAlso
        hookTypes
        hookVariable
///
doc ///
    Key
        hookVariable
        (hookVariable, PolynomialRing, HookTabloid)
        (hookVariable, QuotientRing, HookTabloid)
        (hookVariable, PolynomialRing, List)
        (hookVariable, QuotientRing, List)
        (hookVariable, PolynomialRing, Filling)
        (hookVariable, QuotientRing, Filling)
    Headline
        the variable of a hook ring indexed by a hook tableau
    Usage
        hookVariable(R, T)
        hookVariable(A, T)
        hookVariable(W, {T, U})
    Inputs
        R:PolynomialRing
            a hook ring, or a fine Segre ring @TT "W"@
        A:QuotientRing
            a hook algebra, a fine Segre algebra or a quotient of one
        T:HookTabloid
            a hook shaped tabloid (one row and one column), also accepted
            as its list of rows or as a @TO Filling@; on a fine Segre ring
            a pair @TT "{T, U}"@ of hook shaped tabloids
    Outputs
        :RingElement
            the variable of the ring indexed by the tableau, as an element
            of the ring given
    Description
        Text
            On the polynomial ring this is the inverse of @TO tabloid@
            on a generator; on a quotient it returns that generator's class.
            The tableau must be one of the generators: semistandard, of one of
            the hook types of the ring, and within its weight bound.
        Example
            A = hookAlgebra(3, {{0,0},{1,1},{2,2}});
            z = hookVariable(A, tabloid {{1,3,3},{2},{3}})
            tabloid z
            hookVariable(ambient A, {{1,3,3},{2},{3}})
            hookVariable(A, tabloid({3,3}, {1,2,3})) == z
        Text
            All three input formats designate the same basis vector of
            $\mathbf S_{(3,1,1)}(\mathbb Q^3)$, hence the same generator
            $z_5$.  The call with @TT "ambient A"@ returns $z_5$ in
            the polynomial ring, while the calls with $A$ return its
            residue class in the quotient.
        Text
            On a fine Segre ring the generator is indexed by a pair.
        Example
            R = hookRing(2, {{0,0},{1,1}});
            W = fineSegreRing(R, R, TypePairs => {{{0,0},{0,0},{0,0}},{{1,1},{1,1},{1,1}}});
            hookVariable(W, {tabloid {{1,2},{2}}, tabloid {{1,1},{2}}})
    SeeAlso
        tabloid
        hookMonomial
        hookBasis
///

doc ///
    Key
        hookMonomial
        (hookMonomial, PolynomialRing, HookTabloid)
        (hookMonomial, QuotientRing, HookTabloid)
        (hookMonomial, PolynomialRing, List)
        (hookMonomial, QuotientRing, List)
        (hookMonomial, PolynomialRing, Filling)
        (hookMonomial, QuotientRing, Filling)
    Headline
        the monomial of a hook tabloid in a hook ring or algebra
    Usage
        hookMonomial(R, T)
        hookMonomial(A, T)
        hookMonomial(W, {T, U})
    Inputs
        R:PolynomialRing
            a hook ring, or a fine Segre ring @TT "W"@
        A:QuotientRing
            a hook algebra, a fine Segre algebra or a quotient of one
        T:HookTabloid
            a hook tabloid, also accepted as its list of rows or as a
            @TO Filling@; on a fine Segre ring a pair @TT "{T, U}"@ of
            tabloids of the same Frobenius rank, with corresponding hooks
            paired by @TO TypePairs@
    Outputs
        :RingElement
            the product of the variables indexed by the diagonal hooks of
            @TT "T"@ (see @TO hookDecomposition@), as an element of the ring
            given; $1$ for the empty tabloid
    Description
        Text
            If the diagonal hooks of $T$ are $H_1,\ldots,H_r$, the
            operation is
            $$T\longmapsto z_{H_1}\cdots z_{H_r}.$$
            Each diagonal hook must itself be a semistandard tableau
            indexing a generator of the ring.  For an input whose hooks
            also need straightening, use @TO hookStraighten@ instead.
            In the hook ring the value is the monomial itself, and
            @TO tabloid@ inverts it when the hook types form a chain.  In
            the algebra the product is reduced by the Groebner basis of the
            straightening ideal, so for a nonsemistandard tabloid the value
            is its normal form, the same element that @TO hookStraighten@
            computes with the straightening algorithm; @TO tabloidTerms@ reads
            it back as tabloids.  On a fine Segre ring the $k$th hooks of
            the two tabloids are paired.
        Example
            A = hookAlgebra(3, {{0,0},{1,1},{2,2}});
            R = ambient A;
            T = tabloid {{1,3,3},{2,2},{3}}
            m = hookMonomial(R, T)
            tabloid m == T
            hookMonomial(A, T)
            U = tabloid {{1,2,3},{2,1},{3}};
            hookMonomial(R, U)
            hookMonomial(A, U)
            hookMonomial(A, U) == hookStraighten(U, A)
        Text
            The ambient-ring outputs are the unreduced products $z_5z_{15}$
            and $z_4z_{14}$.  In the quotient, respectively, they satisfy
            $$z_5z_{15}=-2z_4z_{16},\qquad
              z_4z_{14}=-z_2z_{15}-z_1z_{16}.$$
            Thus the first tableau is the product of its two diagonal
            hooks even though the whole tableau is not semistandard;
            the quotient output performs the straightening automatically.
    SeeAlso
        hookVariable
        tabloid
        tabloidTerms
        hookStraighten
        hookDecomposition
///

doc ///
    Key
        (tabloid, RingElement)
        (tabloid, IndexedVariable)
    Headline
        the tabloid of a variable or of a chain monomial of a hook ring
    Usage
        tabloid z
    Inputs
        z:RingElement
            a generator of a hook ring, of a fine Segre ring, or of a
            quotient of one, such as @TT "A_i"@ for a hook algebra
            @TT "A"@; or a monomial with coefficient $1$ in the generators
            whose hook types form a chain
    Outputs
        :Thing
            a @TO HookTabloid@ on a hook ring or algebra: the semistandard
            hook tableau indexing the generator, or the hook tabloid whose
            diagonal hooks are the variables of the monomial.  On a fine
            Segre ring or algebra a @TO List@ instead, the pair
            @TT "{T, U}"@ of the left and the right tabloid
    Description
        Text
            Every variable of a hook ring is indexed by a semistandard hook
            tableau; this reverse lookup also works in the algebra or a
            further quotient.  A monomial whose variables have strictly
            nested hook types is a single tabloid, the product of its hooks
            along the diagonal (see @TO hookDecomposition@); @TO hookMonomial@
            is the inverse.
        Example
            A = hookAlgebra(3, {{0,0},{1,1},{2,2}});
            R = ambient A;
            tabloid R_4
            tabloid A_4
            T = tabloid(R_4 * R_14)
            hookMonomial(R, T) == R_4 * R_14
            hookDecomposition T
        Text
            The displayed $T=\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}$
            represents $z_4z_{14}$ in $R$.  The final list separates its
            $(3,1,1)$ hook from its one-box diagonal hook.  This call
            merely translates the product into a tabloid; it does not
            replace it by its semistandard expansion in the quotient.
        Text
            A variable of a fine Segre ring or algebra is indexed by a pair
            of tableaux, one in each factor, and the pair @TT "{T, U}"@ of
            the left and the right tableau is returned.
        Example
            B = fineSegreAlgebra(2, 3, 2);
            tabloid B_0
            (T, U) = toSequence tabloid B_0;
            class T, class U
    Caveat
        The input must be one generator or a monomial with coefficient $1$
        whose types form a chain; sums, scalar multiples and nonchain
        products are rejected, and so is a variable of an unrelated ring.
        In the algebra a product of generators is already reduced to its
        normal form, so take the monomial in the ambient ring; a polynomial
        is read as tabloids by @TO tabloidTerms@.  An indexed variable such as
        @TT "z_5"@ is rejected with a hint to write @TT "z5"@ or
        @TT "R_5"@.
    SeeAlso
        tabloid
        tabloidTerms
        hookVariable
        hookMonomial
        hookBasis
///

doc ///
    Key
        tabloidTerms
        (tabloidTerms, RingElement)
    Headline
        a polynomial of a hook ring or algebra read as tabloids
    Usage
        tabloidTerms f
    Inputs
        f:RingElement
            an element of a hook ring, of a fine Segre ring, or of a
            quotient of one, every monomial of which is a product of
            generators with strictly nested hook types
    Outputs
        :HashTable
            from the @TO HookTabloid@ of each monomial of @TT "f"@ (see
            @TO tabloid@) to its coefficient; on a fine Segre ring the keys
            are pairs of tabloids
    Description
        Text
            An element of the algebra is a combination of standard
            monomials, that is, of semistandard hook tabloids; this reads
            the combination.  Applied to @TO hookStraighten@ or to a product
            in the algebra it gives the normal form of a tabloid in the
            same form as the straightening functions on tabloids return it.
            More explicitly, a hash table with entries $T\mapsto c_T$
            denotes $\sum_T c_T[T]$, where $[T]$ is the product of the
            diagonal hook generators of $T$.  In the ambient polynomial
            ring this only changes notation; it does not straighten.
        Example
            A = hookAlgebra(3, {{0,0},{1,1},{2,2}});
            R = ambient A;
            tabloidTerms(R_4 * R_14 - 3 * R_0 * R_12 * R_16)
            tabloidTerms(A_4 * A_14)
            tabloidTerms hookStraighten(tabloid {{1,2,3},{2,1},{3}}, A)
        Text
            The first output means
            $$
            z_4z_{14}-3z_0z_{12}z_{16}
            =\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}
             -3\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}
            $$
            as a relabeling of monomials in $R$.  The next two outputs
            instead give the same equality in the quotient $A$:
            $$
            \begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}
            =-\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}
             -\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}.
            $$
    SeeAlso
        tabloid
        hookStraighten
        hookMonomial
        HookTabloid
///

doc ///
    Key
        (hookStraighten, Thing, Ring)
    Headline
        the normal form of a tabloid as an element of a hook algebra
    Usage
        hookStraighten(T, A)
    Inputs
        T:Thing
            a hook tabloid, as a @TO HookTabloid@, a list of rows or a
            @TO Filling@, whose hook types are among the types of the
            algebra
        A:Ring
            a hook algebra, its hook ring, or a quotient of the algebra
    Outputs
        :RingElement
            the normal form of @TT "T"@ as an element of the algebra
    Description
        Text
            The straightening algorithm of Section 6 of the paper is run on
            @TT "T"@ (the same computation as the tabloid forms of
            @TO hookStraighten@, over the field of the algebra) and the
            resulting combination of semistandard tabloids is read into the
            algebra with @TO hookMonomial@; a tabloid whose content exceeds
            the weight bound of the algebra is zero.  The Groebner basis of
            the straightening ideal reduces the monomial of @TT "T"@ to the
            same element, which is what the product in the algebra
            computes.  For the default paper order, the straightening
            relations themselves are a Groebner basis, and these outputs
            have exactly the same standard-monomial expression (see
            @TO hasQuadraticGroebnerBasis@).
        Example
            A = hookAlgebra(3, {{0,0},{1,1},{2,2}});
            T = tabloid {{1,2,3},{2,1},{3}}
            f = hookStraighten(T, A)
            f == hookMonomial(A, T)
            tabloidTerms f
            hookStraighten(tabloid {{1,2,3},{2,3},{3}}, A)
            hookStraighten({{2,1,3},{1,2},{3}}, A)
        Text
            The output @TT "f"@ gives the identity
            $[T]=-z_2z_{15}-z_1z_{16}$ in $A$; the hash table lists
            the two corresponding standard tableaux with coefficients
            $-1$.  The next input is already semistandard and represents
            $z_4z_{16}$.  The last, whose first hook itself needs
            straightening, represents $-z_2z_{15}$.
    SeeAlso
        hookStraighten
        (hookStraighten, RingElement)
        hookMonomial
        tabloidTerms
        straighteningIdeal
        hasQuadraticGroebnerBasis
///

doc ///
    Key
        (hookStraighten, RingElement)
    Headline
        the normal form of a polynomial as an element of a hook algebra
    Usage
        hookStraighten f
    Inputs
        f:RingElement
            an element of a hook ring, of a fine Segre ring, or of a
            quotient of one
    Outputs
        :RingElement
            the normal form of @TT "f"@ as an element of the algebra of its
            ring
    Description
        Text
            An element of the hook ring is reduced modulo the straightening
            ideal by the Groebner basis of the algebra, and returned as an
            element of the algebra; an element of the algebra or of a
            quotient of it is already reduced and is returned as it is.
        Example
            A = hookAlgebra(3, {{0,0},{1,1},{2,2}});
            R = ambient A;
            hookStraighten(R_4 * R_14)
            hookStraighten(R_4 * R_14 - hookRelation(R, 4, 14))
            hookStraighten A_4
            tabloidTerms hookStraighten(R_4 * R_14)
        Text
            Both of the first two polynomials have residue class
            $-z_2z_{15}-z_1z_{16}$ in $A$.  Their difference is
            @TT "hookRelation(R, 4, 14)"@, so the equality of their
            normal forms expresses precisely that this relation lies
            in the kernel of the quotient map $R\longrightarrow A$.
    SeeAlso
        (hookStraighten, Thing, Ring)
        tabloidTerms
        hookRelation
        straighteningIdeal
///
doc ///
    Key
        hookRelation
        (hookRelation, PolynomialRing, ZZ, ZZ)
        (hookRelation, QuotientRing, ZZ, ZZ)
    Headline
        the straightening relation of a pair of generators
    Usage
        hookRelation(R, i, j)
        hookRelation(A, i, j)
    Inputs
        R:PolynomialRing
            a hook ring or a fine Segre ring
        A:QuotientRing
            a hook algebra, a fine Segre algebra or a quotient of one
        i:ZZ
        j:ZZ
            zero based indices of two generators
    Outputs
        :RingElement
            the relation in @TO straighteningIdeal@ for the product of the
            two generators, as an element of the hook ring: the product
            minus its normal form for a
            straightening pair, the product itself for a nonchain or an
            overweight pair, and $0$ for a standard pair
    Description
        Text
            The relations are read from the record of the straightening
            presentation, which is built on the first call; @TO relationKind@
            names the case.  The normal form of the product is the product
            minus the relation, and @TO tabloidTerms@ reads it as tabloids.
            With the paper order, the product is the leading monomial of
            each nonzero relation; this need not hold for another order.
        Example
            A = hookAlgebra(3, {{0,0},{1,1},{2,2}});
            R = ambient A;
            f = hookRelation(R, 4, 14)
            relationKind(R, 4, 14)
            tabloidTerms(R_4 * R_14 - f)
        Text
            Here the polynomial returned is
            $$f=z_4z_{14}+z_2z_{15}+z_1z_{16}\in R.$$
            The equation $f=0$ in $A$ therefore gives
            $z_4z_{14}=-z_2z_{15}-z_1z_{16}$.  Subtracting $f$ from
            the original product extracts exactly this right-hand side;
            the hash table records its two standard tableaux, each with
            coefficient $-1$.
        Text
            For a nonchain pair the relation is the product itself, and for
            a standard pair, whose product is already a semistandard
            tabloid, it is zero:
        Example
            hookRelation(A, 0, 0)
            hookRelation(A, 4, 16)
            tabloid(R_4 * R_16)
    SeeAlso
        relationKind
        straighteningIdeal
        tabloidTerms
        hookStraighten
///

doc ///
    Key
        relationKind
        (relationKind, PolynomialRing, ZZ, ZZ)
        (relationKind, QuotientRing, ZZ, ZZ)
    Headline
        the kind of the product of two generators
    Usage
        relationKind(R, i, j)
        relationKind(A, i, j)
    Inputs
        R:PolynomialRing
            a hook ring or a fine Segre ring
        A:QuotientRing
            a hook algebra, a fine Segre algebra or a quotient of one
        i:ZZ
        j:ZZ
            zero based indices of two generators
    Outputs
        :String
            on a hook ring one of @TT "\"standard\""@ (the product is a
            semistandard nested pair), @TT "\"straightening\""@ (a
            nonsemistandard nested pair, rewritten by its normal form),
            @TT "\"nonchain\""@ (the types are not strictly nested, so the
            product is zero) and @TT "\"weight-truncation\""@ (the content
            exceeds the weight bound); on a fine Segre ring one of
            @TT "\"standard\""@, @TT "\"zero:base-nonchain\""@,
            @TT "\"zero:weight\""@, @TT "\"bad:left\""@,
            @TT "\"bad:right\""@ and @TT "\"bad:both\""@, naming the factor
            in which the pair fails to be semistandard
    Description
        Text
            The kinds are those of the records of the straightening
            presentation (see @TO straighteningIdeal@); a tally over all
            pairs classifies the quadratic products, including the standard
            ones that require no relation.  The pair
            $(4,14)$ is the straightening relation of Example 1.2.2 of the
            paper, the pair $(4,16)$ is standard (its tabloid $\begin{array}{l}\fcolorbox{black}{white}{\phantom{|}1\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}2\phantom{|}}\!\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\\[-2pt]\fcolorbox{black}{white}{\phantom{|}3\phantom{|}}\end{array}$ is
            semistandard), and a generator with itself is a nonchain pair,
            since two hooks of the same type are not strictly nested:
        Example
            A = hookAlgebra(3, {{0,0},{1,1},{2,2}});
            relationKind(A, 4, 14)
            relationKind(A, 4, 16)
            relationKind(A, 0, 0)
            tally flatten for i from 0 to 16 list for j from i to 16 list relationKind(A, i, j)
        Text
            On a fine Segre ring the kinds name the factor in which a pair
            fails to be semistandard.  In the fine Segre product of the
            hook algebra of types $(1,1)$ and $(0,0)$ on two letters with
            itself, each type paired with itself, one pair is standard, the
            bad pairs come in all three kinds, and the pairs whose base
            types are not strictly nested, every square among them, are
            zero:
        Example
            R = hookRing(2, {{0,0},{1,1}});
            B = fineSegreAlgebra(R, R, TypePairs => {{{0,0},{0,0},{0,0}},{{1,1},{1,1},{1,1}}});
            relationKind(B, 0, 7), relationKind(B, 1, 6), relationKind(B, 2, 5), relationKind(B, 3, 4), relationKind(B, 0, 0)
            tally flatten for i from 0 to 7 list for j from i to 7 list relationKind(B, i, j)
    SeeAlso
        hookRelation
        straighteningIdeal
        nonstandardMonomialIdeal
///


==> anc/HookPieri/tests.m2 <==
------------------------------------------------------------------------
-- HookPieri/tests.m2
-- The tests of the package HookPieri, loaded by HookPieri.m2; run them with
-- check "HookPieri".
------------------------------------------------------------------------

TEST ///
-- hpShapeOfHookPair on a few shapes
debug HookPieri
assert( hpShapeOfHookPair({3,3,3}, 0) == {3,3,2} );
assert( hpShapeOfHookPair({3,3,3}, 1) == {2,2} );
assert( hpShapeOfHookPair({4,3,3,1}, 0) == {4,3,2,1} );
assert( hpShapeOfHookPair({4,3,3,1}, 1) == {2,2} );
assert( hpShapeOfHookPair({5,4,3,2,1}, 0) == {5,4,2,2,1} );
///

TEST ///
-- VerificationReport: construction through the private constructor, the
-- stable row order with passed and conclusion last, the net, the short
-- toString, and the validation of the rows
debug needsPackage "HookPieri";
R = hpVerificationReport("Example", {"passed" => true, "conclusion" => "fine",
    "shape" => {3,2}, "tabloids" => 45, "violations" => {}});
assert(instance(R, VerificationReport) and instance(R, HashTable));
assert(R#"kind" == "Example" and R#"passed" and R#"shape" == {3,2} and R#"tabloids" == 45);
assert(R#"keyOrder" == {"shape", "tabloids", "violations", "passed", "conclusion"});
assert(all(keys R, k -> instance(k, String)));
assert(instance(net R, Net));
assert(toString R == "VerificationReport{kind => Example, passed => true}");
-- without a conclusion the last row is passed
R2 = hpVerificationReport("Example", {"count" => 0, "passed" => false});
assert(R2#"keyOrder" == {"count", "passed"} and not R2#"passed");
assert(instance(net R2, Net));
assert(toString R2 == "VerificationReport{kind => Example, passed => false}");
-- compound rows print: short lists side by side, long ones and hash
-- tables as counts, nested reports as tables; the values are unchanged
T = tabloid {{1,2},{3}};
R3 = hpVerificationReport("Example", {"first" => {T, T, "reason"},
    "all" => toList(6:{T, T, "reason"}), "table" => hashTable {T => 1},
    "big" => hashTable apply(6, i -> i => i), "inner" => R2, "missing" => null,
    "passed" => true});
assert(instance(net R3, Net));
assert(R3#"first"#0 == T and #(R3#"all") == 6 and R3#"inner" === R2 and R3#"missing" === null);
assert(R3#"keyOrder" == {"first", "all", "table", "big", "inner", "missing", "passed"});
-- validation of the constructor arguments
assert(try (hpVerificationReport(1, {"passed" => true}); false) else true);
assert(try (hpVerificationReport("E", {"passed" => 1}); false) else true);
assert(try (hpVerificationReport("E", {"a" => 1}); false) else true);
assert(try (hpVerificationReport("E", {passed => true}); false) else true);
assert(try (hpVerificationReport("E", {"passed" => true, "passed" => false}); false) else true);
assert(try (hpVerificationReport("E", {"kind" => "x", "passed" => true}); false) else true);
assert(try (hpVerificationReport("E", {"keyOrder" => {}, "passed" => true}); false) else true);
assert(try (hpVerificationReport("E", {"passed" => true, "conclusion" => 5}); false) else true);
assert(try (hpVerificationReport("E", "passed" => true); false) else true);
-- the type is exported; the retired global field setter is not
exported = apply(HookPieri#"exported symbols", toString);
assert(member("VerificationReport", exported) and not member("hookCoefficientRing", exported));
///

TEST ///
-- the coefficient field: the private setter validates its argument,
-- hpWithField sets the field for one call and restores it (also after an
-- error), the option validator names its caller, hpUnitAt inverts in the
-- current field, and the relabel caches are kept per field
debug needsPackage "HookPieri";
K = ZZ/7;
assert(hpField() === QQ);
assert(hpSetCoefficientRing K === K and hpField() === K);
assert(hpSetCoefficientRing QQ === QQ and hpField() === QQ);
assert(try (hpSetCoefficientRing ZZ; false) else true);
assert(try (hpSetCoefficientRing RR; false) else true);
assert(try (hpSetCoefficientRing(QQ[x]); false) else true);
assert(hpField() === QQ);
assert(hpValidateCoefficientRing("f", K) === K and hpValidateCoefficientRing("f", QQ) === QQ);
assert(try (hpValidateCoefficientRing("f", ZZ); false) else true);
assert(try (hpValidateCoefficientRing("f", 7); false) else true);
-- inside hpWithField the field is K; afterwards it is QQ again
assert(hpWithField(K, () -> hpField()) === K);
assert(hpField() === QQ);
assert(hpWithField(K, () -> hpUnitAt(3, "test")) == 5_K);
assert(hpWithField(QQ, () -> hpUnitAt(3, "test")) == 1/3);
assert(try (hpWithField(K, () -> hpUnitAt(7, "test")); false) else true);
assert(hpField() === QQ);
assert(try (hpWithField(K, () -> error "plain"); false) else true);
assert(hpField() === QQ);
assert(try (hpWithField(ZZ, () -> 1); false) else true);
assert(hpField() === QQ);
-- caches are separate for each field
C = new MutableHashTable;
(hpFieldCache(C, QQ))#"x" = 1;
assert(not (hpFieldCache(C, K))#?"x" and (hpFieldCache(C, QQ))#"x" == 1);
assert(hpFieldCache(C, K) === hpFieldCache(C, K));
///

TEST ///
-- Error tests that name the message rather than merely the exit.  The idiom
-- used elsewhere in this suite, assert(try (EXPR; false) else true), is
-- satisfied by any exception at all, including Macaulay2's own "no method
-- found" raised when the call never reached the package: f QQ[x] parses as
-- (f QQ)[x], so it tests dispatch on QQ and not the package's guard.  capture
-- runs the code in a subinterpreter and hands back its output, so the message
-- itself can be checked.  The code argument must be a double-quoted string,
-- since a triple-slash string would close this block.
errorNames = (code, fragment) -> (
    (errored, out) := capture code;
    assert errored;
    assert(match(fragment, out)));
-- the guard on a ring that is not a hook ring, reached only when the argument
-- is parenthesized
errorNames("hookBasis(QQ[x])", "expected a hook ring");
errorNames("hookTypes(QQ[x])", "expected a hook ring");
errorNames("hookAlgebra(QQ[x])", "expected a hook ring");
errorNames("straighteningIdeal(QQ[x])", "expected a hook ring");
-- the three validation messages that a plain error() inside hpWithField used
-- to replace with the generic "an error that the package did not record"
errorNames("hookStraighten({{1,3,4},{2,2,5},{3}}, Progress => -1)",
    "Progress must be a nonnegative integer");
errorNames("straighteningStep({{1,3,4},{2,2,5},{3}}, Obstruction => \"row\")",
    "no row obstruction");
errorNames("straighteningStep({{1,1,2,3},{3,2,3,4},{4,3}}, Obstruction => \"column\")",
    "no column obstruction");
///

TEST ///
-- tabloid: the five constructors agree with each other, and malformed
-- rows, native pairs and nestings are refused with an error
needsPackage "SchurFunctors";
T = tabloid {{1,2,3},{2,1},{3}};
assert(instance(T, HookTabloid) and instance(T, BasicList));
assert(toList T == {{1,2,3},{2,1},{3}});
assert(tabloid T === T);
assert(tabloid(new Filling from {{1,2,3},{2,1},{3}}) == T);
assert(tabloid(new Filling from {{1,2},{3}}) == tabloid {{1,3},{2}});
assert(tabloid({2,3}, {1,2,3}) == tabloid {{1,2,3},{2},{3}});
assert(tabloid({}, {2}) == tabloid {{2}});
assert(tabloid({4,5}, {1}) == tabloid {{1,4,5}});
assert(tabloid(tabloid {{1,2,3},{2},{3}}, tabloid {{2}}) == tabloid {{1,2,3},{2,2},{3}});
assert(tabloid(tabloid({4,5,6},{1,2,3,7}), tabloid({8},{9,9})) == tabloid {{1,4,5,6},{2,9,8},{3,9},{7}});
assert(tabloid(tabloid {{1,2},{3}}, tabloid {{4}}) == tabloid {{1,2},{3,4}});
assert(toList tabloid {} == {});
-- errors
assert(try (tabloid {{1,2},{3,4,5}}; false) else true);
assert(try (tabloid {{1,2},{}}; false) else true);
assert(try (tabloid {1,2}; false) else true);
assert(try (tabloid({2,3}, {}); false) else true);
assert(try (tabloid({{2,3},{1,2,3}}, {{},{2}}); false) else true);
assert(try (tabloid(tabloid {{1,2,3},{2},{3}}, tabloid {{2,3,4}}); false) else true);
assert(try (tabloid(tabloid {{1,2}}, tabloid {{2}}); false) else true);
assert(try (tabloid(tabloid {{1,2},{3,4}}, tabloid {{2}}); false) else true);
assert(try (tabloid(tabloid {{1,2},{3}}, tabloid {}); false) else true);
///

TEST ///
needsPackage "SchurFunctors";
-- HookTabloid display: the boxes, the re-readable string, the expression
-- and the TeX form
T = tabloid {{1,2,3},{2,1},{3}};
assert(instance(net T, Net) and net T == net new Filling from T);
assert(toString T == "tabloid {{1, 2, 3}, {2, 1}, {3}}");
assert(toExternalString T == toString T);
assert(value toExternalString T == T);
assert(instance(expression T, Expression) and toString expression T == toString T);
assert(tex T == youngTex T);
assert(instance(net tabloid {{10,2},{3}}, Net) and net tabloid {{10,2},{3}} == net new Filling from tabloid {{10,2},{3}});
assert(toString tabloid {} == "tabloid {}" and value toExternalString tabloid {} == tabloid {});
assert(instance(net tabloid {}, Net));
///

TEST ///
-- == and ?: equality is by rows, the order compares shapes first and then
-- rows, sort uses it, and equal tabloids are the same hash key
assert(tabloid {{1,2},{3}} == tabloid {{1,2},{3}});
assert(not (tabloid {{1,2},{3}} == tabloid {{1,3},{2}}));
assert(not (tabloid {{1,2},{3}} == tabloid {{1,2}}));
assert((tabloid {{1,2},{3}} ? tabloid {{1,3},{2}}) === symbol <);
assert((tabloid {{1,3},{2}} ? tabloid {{1,2},{3}}) === symbol >);
assert((tabloid {{1,2},{3}} ? tabloid {{1,2},{3}}) === symbol ==);
assert((tabloid {{1,2,3}} ? tabloid {{1,2},{3}}) === symbol >);
assert((tabloid {{1,2},{3}} ? tabloid {{1,2}}) === symbol >);
assert((tabloid {{9,9},{9}} ? tabloid {{1,1,1}}) === symbol <);
L = {tabloid {{2,1}}, tabloid {{1,2},{3}}, tabloid {{1,1}}, tabloid {{1,2,3}}};
S = sort L;
E = {tabloid {{1,1}}, tabloid {{2,1}}, tabloid {{1,2},{3}}, tabloid {{1,2,3}}};
assert(#S == 4 and all(4, i -> S#i == E#i));
assert(sort S == S);
H = hashTable {tabloid {{1,2},{3}} => 5};
assert(H#?(tabloid {{1,2},{3}}) and H#(tabloid {{1,2},{3}}) == 5);
assert(not H#?(tabloid {{1,3},{2}}));
assert(hash tabloid {{1,2},{3}} == hash tabloid {{1,2},{3}});
///

TEST ///
-- conversions: new Filling from a tabloid stores the columns, tabloid of
-- a Filling recovers the rows, and the empty tabloid converts both ways
needsPackage "SchurFunctors";
T = tabloid {{1,2,3},{4,5},{6}};
F = new Filling from T;
assert(instance(F, Filling) and toList F == {{1,4,6},{2,5},{3}});
assert(tabloid F == T);
assert(toList(new Filling from tabloid {}) == {});
assert(tabloid(new Filling from {}) == tabloid {});
///

TEST ///
-- youngTex: the KaTeX source with white cells by default, the Colors
-- option, and its validation
s = youngTex {{1,2},{3}};
assert(instance(s, String));
assert(s == youngTex tabloid {{1,2},{3}} and s == tex tabloid {{1,2},{3}});
assert(#select("white", s) == 3);
assert(#select("phantom", s) == 6);
c = youngTex({{1,2},{3}}, Colors => {{"red","blue"},{"green"}});
assert(#select("red", c) == 1 and #select("blue", c) == 1 and #select("green", c) == 1 and #select("white", c) == 0);
assert(try (youngTex({{1,2},{3}}, Colors => {{"red"},{"green"}}); false) else true);
assert(try (youngTex({{1,2},{3}}, Colors => {{"red","blue"},{1}}); false) else true);
assert(try (youngTex({{1,2},{3}}, Colors => "red"); false) else true);
assert(try (youngTex({{1,2},{3}}, Colors => {{"red","blue"}}); false) else true);
needsPackage "SchurFunctors";
assert(youngTex(new Filling from {{1,3},{2}}) == youngTex {{1,2},{3}});
assert(youngTex tabloid {} == "\\begin{array}{l}\\end{array}");
///

TEST ///
-- hookDecomposition: the diagonal hooks, top left first, as hook shaped
-- tabloids, from a HookTabloid, a list of rows or a Filling; a rank two
-- tabloid is recovered by tabloid(outer, inner); the native engine
-- hpDiagonalHooks gives the same hooks as pairs {rowTail, colFull}
debug needsPackage "HookPieri";
needsPackage "SchurFunctors";
T = tabloid {{1,3,3},{2,2},{3}};
D = hookDecomposition T;
assert(#D == 2 and all(D, h -> instance(h, HookTabloid)));
assert(D#0 == tabloid {{1,3,3},{2},{3}} and D#1 == tabloid {{2}});
assert(tabloid(D#0, D#1) == T);
assert(hookDecomposition {{1,3,3},{2,2},{3}} == D);
assert(hookDecomposition(new Filling from {{1,2,3},{3,2},{3}}) == D);
D3 = hookDecomposition {{1,2,3},{4,5,6},{7,8,9}};
assert(#D3 == 3 and D3#0 == tabloid {{1,2,3},{4},{7}} and D3#1 == tabloid {{5,6},{8}} and D3#2 == tabloid {{9}});
assert(hookDecomposition tabloid {} == {});
assert(hookDecomposition tabloid {{5}} == {tabloid {{5}}});
assert(#hookDecomposition {{1,2,3,4},{1,2,3},{1,2},{1}} == frobeniusRank {4,3,2,1});
assert(hpDiagonalHooks {{1,3,3},{2,2},{3}} == {{{3,3},{1,2,3}}, {{},{2}}});
assert(hpDiagonalHooks {{1,2,3},{4,5,6},{7,8,9}} == {{{2,3},{1,4,7}}, {{6},{5,8}}, {{},{9}}});
assert(hpDiagonalHooks {} == {});
///

TEST ///
-- frobeniusUnion: the image of a pair of hook tabloids as a hash table of
-- semistandard nest tabloids with rational coefficients, the zero image,
-- the three input forms, the letters 0..n-1, and the validation of the
-- shapes
needsPackage "SchurFunctors";
H = frobeniusUnion(tabloid {{0,1},{1}}, tabloid {{0}}, 2);
assert(instance(H, HashTable) and not instance(H, MutableHashTable));
assert(#H == 1 and H#?(tabloid {{0,0},{1,1}}) and H#(tabloid {{0,0},{1,1}}) == 1/8);
assert(all(keys H, T -> instance(T, HookTabloid)) and all(values H, c -> instance(c, QQ) and c != 0));
assert(#frobeniusUnion(tabloid {{0,1},{0}}, tabloid {{1}}, 2) == 0);
assert(#frobeniusUnion(tabloid {{0,1},{0}}, tabloid {{0}}, 2) == 0);
H3 = frobeniusUnion(tabloid {{0,0,1},{1}}, tabloid {{2}}, 3);
assert(#H3 == 2 and all(keys H3, T -> apply(toList T, r -> #r) == {3,2}));
assert(H3#(tabloid {{0,0,1},{1,2}}) == 4/9 and H3#(tabloid {{0,0,2},{1,1}}) == -2/9);
-- the keys are semistandard: rows weakly increasing, columns strictly
assert(all(keys H3, T -> (rows := toList T;
    all(rows, r -> r == sort r) and
    all(#rows#1, j -> rows#0#j < rows#1#j))));
-- the three input forms agree
assert(frobeniusUnion({{0,1},{1}}, {{0}}, 2) === H);
assert(frobeniusUnion(new Filling from {{0,1},{1}}, new Filling from {{0}}, 2) === H);
-- an entry outside 0..n-1 gives the zero image
assert(#frobeniusUnion(tabloid {{0,2},{1}}, tabloid {{0}}, 2) == 0);
-- validation: hook shapes, nesting (a > c and b > d), integer entries
assert(try (frobeniusUnion(tabloid {{0,1},{1,1}}, tabloid {{0}}, 2); false) else true);
assert(try (frobeniusUnion(tabloid {{0,1}}, tabloid {{0}}, 2); false) else true);
assert(try (frobeniusUnion(tabloid {{0,1},{1}}, tabloid {{0,1}}, 2); false) else true);
assert(try (frobeniusUnion(tabloid {{0,1},{1}}, tabloid {{0},{1}}, 2); false) else true);
assert(try (frobeniusUnion(tabloid {{0,1/2},{1}}, tabloid {{0}}, 2); false) else true);
assert(try (frobeniusUnion(tabloid {{0,1},{1}}, tabloid {{0}}, -1); false) else true);
///

TEST ///
-- frobeniusUnionMatrix: the 6 x 24 surjection for the types (1,1) and
-- (0,0) on three letters, its labels, the agreement of its columns with
-- frobeniusUnion, the vanishing of its composite with the Pieri
-- injection after matching the bases, degenerate sizes, and validation
N = frobeniusUnionMatrix({1,1},{0,0},3);
assert(instance(N, Matrix) and ring N === QQ);
assert((numRows N, numColumns N, rank N) == (6, 24, 6));
assert(N.cache#?"sourceBasis" and N.cache#?"targetBasis");
src = pieriSourceBasis N; tgt = pieriTargetBasis N;
assert(#src == 24 and #tgt == 6);
assert(all(src, P -> instance(P, List) and #P == 2 and all(P, T -> instance(T, HookTabloid))));
assert(all(tgt, T -> instance(T, HookTabloid) and apply(toList T, r -> #r) == {2,2}));
shape = T -> apply(toList T, r -> #r);
assert(all(src, P -> shape P#0 == {2,1} and shape P#1 == {1}));
-- every column is the image of its pair
for i from 0 to 23 do (
    I := frobeniusUnion(src#i#0, src#i#1, 3);
    col := flatten entries N_{i};
    assert(#I == #positions(col, c -> c != 0));
    assert(all(keys I, T -> I#T == col#(position(tgt, U -> U === T)))));
-- the composite with the Pieri injection is zero once the target pairs
-- of the injection (letters 1..n) are matched with the source pairs of
-- the union (letters 0..n-1)
M = pieriMatrix({1,1},{0,0},3);
shift = T -> tabloid apply(toList T, r -> apply(r, x -> x + 1));
pos = hashTable apply(#pieriTargetBasis M, i -> (pieriTargetBasis M)#i => i);
perm = apply(src, P -> pos#(apply(P, shift)));
assert(sort perm == toList(0..23));
assert(N_perm * M == 0);
assert(rank N + rank M == numRows M);
-- two letters: the 1 x 4 matrix
N2 = frobeniusUnionMatrix({1,1},{0,0},2);
assert((numRows N2, numColumns N2) == (1, 4) and #pieriTargetBasis N2 == 1);
-- one letter: no semistandard tableau of the nest shape, no rows
N1 = frobeniusUnionMatrix({1,1},{0,0},1);
assert(numRows N1 == 0 and pieriTargetBasis N1 == {});
-- validation
assert(try (frobeniusUnionMatrix({1,1},{1,0},3); false) else true);
assert(try (frobeniusUnionMatrix({0,1},{0,0},3); false) else true);
assert(try (frobeniusUnionMatrix({1,1},{0,0},-1); false) else true);
assert(try (frobeniusUnionMatrix(2,1,1,0,3); false) else true);
///

TEST ///
-- verifyGarnirLift, the consistent case: the arm step 1 lift agrees with
-- straightening on all 81 tabloids of the nest shape (2,2) on three
-- letters; the report's kind, rows, verdict and display
R = verifyGarnirLift({1,1},{0,0},3);
assert(instance(R, VerificationReport) and R#"kind" == "GarnirLift");
assert(R#"passed" === true and R#"status" == "consistent");
assert(R#"parameters" == {{1,1},{0,0},3});
assert(R#"tabloidsTested" == 81);
assert(instance(R#"universalScalar", QQ) and R#"universalScalar" != 0);
assert(R#"counterexamples" == {} and R#"counterexampleData" == {});
assert(R#"minimalCounterexample" === null);
assert(instance(R#"message", String) and instance(R#"conclusion", String));
assert(R#"keyOrder" == {"parameters", "status", "universalScalar", "tabloidsTested",
    "counterexamples", "minimalCounterexample", "counterexampleData", "message", "passed", "conclusion"});
assert(all(keys R, k -> instance(k, String)));
assert(instance(net R, Net));
assert(toString R == "VerificationReport{kind => GarnirLift, passed => true}");
///

TEST ///
-- verifyGarnirLift, the failing case: for the arm step 2 the lift fails,
-- the universal scalar is 4/9, the counterexample records carry
-- HookTabloids and hash tables with the stated relation between actual,
-- expected and straightening, the two hooks of each record are the
-- diagonal hooks of the tabloid, and the minimal clean counterexample
-- has its only repeat in the second column
debug needsPackage "HookPieri";
R = verifyGarnirLift({2,1},{0,0},3);
assert(instance(R, VerificationReport) and R#"kind" == "GarnirLift");
assert(R#"passed" === false and R#"status" == "counterexamples");
assert(R#"universalScalar" == 4/9);
assert(R#"tabloidsTested" == 243);
ces = R#"counterexamples"; data = R#"counterexampleData";
assert(#ces > 0 and #ces == #data);
assert(all(ces, T -> instance(T, HookTabloid) and apply(toList T, r -> #r) == {3,2}));
assert(#unique ces == #ces);
for rec in data do (
    assert(instance(rec, HashTable));
    assert(set keys rec === set {"tabloid", "T1", "T2", "straightening", "actualMu", "expected"});
    assert(instance(rec#"T1", HookTabloid) and instance(rec#"T2", HookTabloid));
    assert(apply(toList rec#"T1", r -> #r) == {3,1} and apply(toList rec#"T2", r -> #r) == {1});
    -- the two hooks are the diagonal hooks of the tabloid
    hks := apply(hpDiagonalHooks toList rec#"tabloid", h -> tabloid(h#0, h#1));
    assert(hks == {rec#"T1", rec#"T2"});
    assert(tabloid(rec#"T1", rec#"T2") == rec#"tabloid");
    -- expected is the scalar times the straightening, and differs from actual
    assert(rec#"expected" === applyValues(rec#"straightening", v -> 4/9 * v));
    assert(rec#"actualMu" =!= rec#"expected");
    assert(all(keys rec#"actualMu" | keys rec#"straightening", T -> instance(T, HookTabloid))));
assert(apply(data, rec -> rec#"tabloid") == ces);
-- the record of an entry is reproduced by frobeniusUnion on its hooks
rec0 = data#0;
assert(frobeniusUnion(rec0#"T1", rec0#"T2", 3) === rec0#"actualMu");
-- the minimal clean counterexample
G = R#"minimalCounterexample";
assert(instance(G, HashTable) and member(G, data));
rows = toList G#"tabloid";
col2 = apply(select(rows, r -> #r > 1), r -> r#1);
assert(#unique col2 < #col2);
assert(all(rows, r -> r == sort r));
col1 = apply(rows, r -> r#0);
assert(col1 == sort col1 and #unique col1 == #col1);
assert(#G#"straightening" == 0 and #G#"expected" == 0 and #G#"actualMu" > 0);
assert(instance(net R, Net));
assert(toString R == "VerificationReport{kind => GarnirLift, passed => false}");
///

TEST ///
-- verifyGarnirLift, the diagnostic case and the validation: a too small
-- alphabet gives the status no-ssyt with passed false and nothing
-- tested; the types and the alphabet are validated
R = verifyGarnirLift({1,1},{0,0},1);
assert(instance(R, VerificationReport) and R#"kind" == "GarnirLift");
assert(R#"status" == "no-ssyt" and R#"passed" === false);
assert(R#"universalScalar" === null and R#"tabloidsTested" == 0);
assert(R#"counterexamples" == {} and R#"minimalCounterexample" === null);
assert(instance(net R, Net));
assert(try (verifyGarnirLift({1,1},{0,0},-1); false) else true);
assert(try (verifyGarnirLift({1,1},{0,0},3/2); false) else true);
assert(try (verifyGarnirLift({1,1},{1,0},3); false) else true);
assert(try (verifyGarnirLift({2,1},{0,1},3); false) else true);
assert(try (verifyGarnirLift(2,1,1,0,3); false) else true);
-- the public names are exported and the retired ones are not
exported = apply(HookPieri#"exported symbols", toString);
assert(all({"frobeniusUnion", "frobeniusUnionMatrix", "verifyGarnirLift"}, n -> member(n, exported)));
assert(not any({"applyNestedHookComp", "nestedHookCompMatrix", "decomposeNestTabloid",
    "testNaiveGarnirLift", "allGarnirCounterexamples", "findMinimalGarnirCounterexample"},
    n -> member(n, exported)));
///

TEST ///
-- PoincareSeries: the four constructors return the type, memoize their
-- value, carry the record keys, and refuse r < 2
P = genericDetPoincare(2,3,2);
assert(instance(P, PoincareSeries) and instance(P, HashTable));
assert(genericDetPoincare(2,3,2) === P);
assert(P#"family" == "generic" and P#"parameters" == (2,3,2) and P#"generatorDegree" == 2);
assert(instance(P#"denominatorTerms", List) and #P#"denominatorTerms" == 2);
rec = first P#"denominatorTerms";
assert(sort keys rec == sort {"lambda", "mu", "i", "d", "j", "sign", "character", "term"});
assert(all(P#"denominatorTerms", r -> r#"j" == r#"i" + (P#"generatorDegree" - 1) * r#"d"));
assert(instance(P.cache, CacheTable));
Q = symDetPoincare(3,2);
assert(instance(Q, PoincareSeries) and Q#"family" == "symmetric" and Q#"parameters" == (3,2));
F = pfaffianPoincare(4,2);
assert(instance(F, PoincareSeries) and F#"family" == "pfaffian" and F#"generatorDegree" == 2);
C = symDetCoverPoincare(3,3);
assert(instance(C, PoincareSeries) and C#"family" == "symmetricCover" and C#"generatorDegree" == 2);
assert(symDetPoincare(3,2) === Q and pfaffianPoincare(4,2) === F and symDetCoverPoincare(3,3) === C);
assert(try (genericDetPoincare(2,2,1); false) else true);
assert(try (symDetPoincare(3,1); false) else true);
assert(try (pfaffianPoincare(4,1); false) else true);
assert(try (symDetCoverPoincare(3,1); false) else true);
assert(try (genericDetPoincare(0,2,2); false) else true);
///

TEST ///
-- PoincareSeries accessors: numerator, denominator, ring and
-- coefficientRing on the Core generics; the rings are shared and the
-- global symbols s, t, x, y stay unbound
P = genericDetPoincare(2,3,2);
assert(numerator P === P.numerator and denominator P === P.denominator);
assert(ring P === P.ring and ring numerator P === ring P and ring denominator P === ring P);
S = coefficientRing P;
assert(instance(S, PolynomialRing) and numgens S == 2 and coefficientRing S === QQ);
assert(toString S_0 == "s" and toString S_1 == "t");
assert(coefficientRing genericDetPoincare(4,4,3) === S and coefficientRing pfaffianPoincare(4,2) === S);
assert(ring genericDetPoincare(2,3,2) === ring genericDetPoincare(2,3,3));
assert(ring symDetPoincare(3,2) === ring pfaffianPoincare(3,2));
assert(instance(s, Symbol) and instance(t, Symbol) and instance(x, Symbol) and instance(y, Symbol));
-- r > min(n, m): the ideal is zero and the denominator is 1
Z = genericDetPoincare(2,2,3);
assert(denominator Z == 1_(ring Z) and #Z#"denominatorTerms" == 0);
assert(dimensionSpecialization Z == {(1 + S_1)^4, 1_S});
///

TEST ///
-- PoincareSeries display: expression is the Divide, net and toString go
-- through it, describe is the constructor call, toExternalString reads
-- back as the same object, texMath is the fraction
P = genericDetPoincare(2,2,2);
E = expression P;
assert(instance(E, Divide));
assert(value numerator E == numerator P and value denominator E == denominator P);
assert(instance(net P, Net) and net P == net E);
assert(toString P == toString E);
assert(instance(describe P, Describe) and toString describe P == "genericDetPoincare(2,2,2)");
assert(toExternalString P == "genericDetPoincare(2,2,2)");
assert(value toExternalString P === P);
assert(toString describe symDetPoincare(3,2) == "symDetPoincare(3,2)");
assert(toString describe pfaffianPoincare(4,2) == "pfaffianPoincare(4,2)");
assert(toString describe symDetCoverPoincare(3,3) == "symDetCoverPoincare(3,3)");
assert(value toExternalString symDetCoverPoincare(3,3) === symDetCoverPoincare(3,3));
assert(instance(texMath P, String) and substring(0, 6, texMath P) == "\\frac{");
///

TEST ///
-- expandPoincare: a BettiTally with Schur ring entries, the trivial
-- character at (0,{0},0), the truncation bounds, and the dimensions of
-- the entries against betti(P, N)
P = genericDetPoincare(2,2,2);
B = expandPoincare(P, 5);
assert(instance(B, BettiTally));
assert(B#(0,{0},0) == 1_(ring P));
assert(all(keys B, k -> k#0 <= 5 and k#1 == {k#2}));
assert(all(values B, v -> instance(v, RingElement) and ring v === ring P));
T = expandPoincare(P, 5, Truncation => "TotalDegree");
assert(all(keys T, k -> k#0 + k#2 <= 5));
-- Koszul rings: Tor_i(k,k) is concentrated in internal degree i
for Q in {P, symDetPoincare(3,2), pfaffianPoincare(4,2)} do (
    H := expandPoincare(Q, 5);
    assert(#keys H >= 1);
    assert(all(keys H, k -> k#0 == k#2)));
E = expandPoincare(genericDetPoincare(3,3,3), 4);
assert(max apply(keys E, k -> k#0) == 4 and E#?(4,{6},6));
assert(sort keys expandPoincare(genericDetPoincare(3,3,3), 4, Truncation => "TotalDegree") == {(0,{0},0),(1,{1},1),(2,{2},2)});
D = betti(genericDetPoincare(3,3,3), 4);
for k in keys E do assert(D#k == lift(dimensionSpecialization E#k, ZZ));
assert(sort keys D == sort keys E);
assert(try (expandPoincare(P, -1); false) else true);
assert(try (expandPoincare(P, 2, Truncation => "Total"); false) else true);
///

TEST ///
-- betti(P, N), totalBettiNumbers and poincareSeriesTruncation: the
-- non-equivariant expansions agree with each other and with the paper
P = genericDetPoincare(5,5,3);
B = betti(P, 4);
assert(instance(B, BettiTally) and B#(4,{6},6) == 10000);
assert(betti(P, 4) === B);
assert(betti(P, 4, Weights => {1}) == B);
assert(totalBettiNumbers(P, 5) == {1, 25, 400, 5250, 64728, 779530});
assert(apply(5, i -> sum(select(keys B, k -> k#0 == i), k -> B#k)) == take(totalBettiNumbers(P, 5), 5));
S = coefficientRing P;
p5 = poincareSeriesTruncation(P, 5);
assert(ring p5 === S);
assert(p5 == 1 + 25*S_1 + 400*S_1^2 + 5250*S_1^3 + 64728*S_1^4 + 779530*S_1^5);
Q = genericDetPoincare(2,2,2);
assert(poincareSeriesTruncation(Q, 3, KeepInternalDegree => true) == 1 + 4*S_0*S_1 + 7*S_0^2*S_1^2 + 8*S_0^3*S_1^3);
assert(totalBettiNumbers(Q, 5) == {1, 4, 7, 8, 8, 8});
assert(betti(genericDetPoincare(2,3,2), 4) == new BettiTally from {(0,{0},0) => 1, (1,{1},1) => 6, (2,{2},2) => 18, (3,{3},3) => 40, (4,{4},4) => 81});
assert(try (betti(Q, -1); false) else true);
///

TEST ///
-- dimensionSpecialization and ordinaryPoincareSeries: the paper's
-- numerator and denominator at s = 1, with s kept, on a single
-- character, and the reduced rational function
P = genericDetPoincare(2,2,2);
S = coefficientRing P;
s = S_0; t = S_1;
L = dimensionSpecialization P;
assert(instance(L, List) and #L == 2 and ring L#0 === S);
assert(L == {(1 + t)^4, 1 - t^2});
assert(dimensionSpecialization P === L);
K = dimensionSpecialization(P, KeepInternalDegree => true);
assert(K == {(1 + s*t)^4, 1 - s^2*t^2});
assert(K#1 == sub(L#1, {t => s*t}));
assert(dimensionSpecialization denominator P == K#1);
e = dimensionSpecialization numerator P;
assert(ring e === S and e == K#0);
f = ordinaryPoincareSeries P;
assert(ring f === frac S);
assert(f * sub(L#1, frac S) == sub(L#0, frac S));
assert(ring ordinaryPoincareSeries symDetPoincare(3,2) === frac S);
assert((dimensionSpecialization genericDetPoincare(4,4,3))#1 == 1 - 16*t^2 - 30*t^3 - 16*t^4 + t^6);
assert((dimensionSpecialization genericDetPoincare(2,4,2))#1 == 1 - 6*t^2 - 8*t^3 - 3*t^4);
assert(dimensionSpecialization symDetCoverPoincare(3,2) == {(1 + t)^3, 1_S});
///

TEST ///
-- strandBettiTable and equivariantStrandBettiTable: BettiTallies for
-- every r, the Eagon--Northcott and Gulliksen--Negard numbers, the
-- characters, and the agreement with actual resolutions
ST = strandBettiTable genericDetPoincare(2,4,2);
assert(instance(ST, BettiTally));
assert(ST == new BettiTally from {(0,{0},0) => 1, (1,{2},2) => 6, (2,{3},3) => 8, (3,{4},4) => 3});
assert(strandBettiTable genericDetPoincare(2,4,2) === ST);
GN = strandBettiTable genericDetPoincare(4,4,3);
assert(all(values GN, v -> instance(v, ZZ) and v > 0));
assert(sum values GN == 1 + 16 + 30 + 16 + 1);
B = strandBettiTable genericDetPoincare(5,5,3);
assert(sum apply(select(keys B, k -> k#2 - k#0 == 2), k -> B#k) == 2303);
S = QQ[a_1..a_9];
assert(strandBettiTable genericDetPoincare(3,3,2) == betti freeResolution(S^1/minors(2, genericMatrix(S,3,3))));
EQ = equivariantStrandBettiTable genericDetPoincare(3,3,2);
assert(instance(EQ, BettiTally));
assert(EQ#(0,{0},0) == 1_(ring genericDetPoincare(3,3,2)));
assert(lift(dimensionSpecialization EQ#(1,{2},2), ZZ) == 9);
assert(sort keys EQ == sort keys strandBettiTable genericDetPoincare(3,3,2));
for k in keys EQ do assert(lift(dimensionSpecialization EQ#k, ZZ) == (strandBettiTable genericDetPoincare(3,3,2))#k);
assert(verifyStrandBettiTable genericDetPoincare(2,4,2));
assert(verifyStrandBettiTable genericDetPoincare(4,4,3));
assert(verifyStrandBettiTable symDetPoincare(4,3));
assert(verifyStrandBettiTable pfaffianPoincare(6,3));
assert(verifyStrandBettiTable symDetCoverPoincare(3,2));
///

TEST ///
-- determinantalRing: the quotient ring of each family, cached, with the
-- cover for r = 2 and r = 3 only
A = determinantalRing genericDetPoincare(2,3,2);
assert(instance(A, QuotientRing) and numgens A == 6 and numgens ideal A == 3);
assert(determinantalRing genericDetPoincare(2,3,2) === A);
assert(coefficientRing A === QQ);
B = determinantalRing symDetPoincare(3,2);
assert(numgens B == 6 and ideal B == minors(2, genericSymmetricMatrix(ambient B, 3)));
C = determinantalRing pfaffianPoincare(5,2);
assert(numgens C == 10 and numgens ideal C == 5);
D = determinantalRing symDetCoverPoincare(3,2);
assert(numgens D == 3 and ideal D == 0);
E = determinantalRing symDetCoverPoincare(2,3);
assert(numgens E == 4 and numgens ideal E == 1 and unique degrees ambient E == {{2}});
assert(try (determinantalRing symDetCoverPoincare(3,4); false) else true);
///

TEST ///
-- the checks: isGolodPoincare, koszulPoincareCheck and
-- verifyPoincareSeries return Booleans, agree with Macaulay2's
-- resolutions and Hilbert series, and print only when debugLevel > 0
assert(isGolodPoincare genericDetPoincare(2,4,2) and not isGolodPoincare genericDetPoincare(4,4,3));
assert(isGolodPoincare genericDetPoincare(2,2,3));
assert(koszulPoincareCheck genericDetPoincare(2,3,2) and koszulPoincareCheck symDetPoincare(3,2) and koszulPoincareCheck pfaffianPoincare(5,2));
assert(try (koszulPoincareCheck genericDetPoincare(3,3,3); false) else true);
for P in {genericDetPoincare(2,3,2), genericDetPoincare(3,3,3), symDetPoincare(3,3), pfaffianPoincare(5,2)} do
    assert(verifyPoincareSeries(P, 3) === true);
assert(try (verifyPoincareSeries(genericDetPoincare(2,2,2), -1); false) else true);
-- the cover M_r of the symmetric determinantal ring
C = symDetCoverPoincare(3,3);
assert(totalBettiNumbers(C, 4) == {1, 9, 45, 181, 684});
assert(koszulPoincareCheck C and verifyPoincareSeries(C, 3));
assert(verifyPoincareSeries(symDetCoverPoincare(4,3), 2));
-- diagnostics go to standard output only when debugLevel > 0
debugLevel = 1;
assert(verifyStrandBettiTable genericDetPoincare(2,4,2) === true);
assert(koszulPoincareCheck genericDetPoincare(2,2,2) === true);
assert(verifyPoincareSeries(genericDetPoincare(2,2,2), 2) === true);
debugLevel = 0;
///

TEST ///
-- expandPoincare and equivariantStrandBettiTable return an
-- EquivariantBettiTally: a BettiTally (keys, ==, #) whose entries are
-- characters in the Schur ring of the series, so that the products the
-- expansion forms are multiplied out by the Littlewood-Richardson rule,
-- and whose net separates the columns by vertical rules
needsPackage "SchurRings";
P = genericDetPoincare(3,3,2);
B = expandPoincare(P, 3);
E = equivariantStrandBettiTable P;
assert(instance(B, EquivariantBettiTally) and instance(B, BettiTally));
assert(instance(E, EquivariantBettiTally));
assert(not instance(betti(P, 3), EquivariantBettiTally) and not instance(strandBettiTable P, EquivariantBettiTally));
R = ring P; Ry = coefficientRing R;
assert(instance(R, SchurRing) and instance(Ry, SchurRing));
-- Tor_2^R(k,k) is (V ⊗ W)^{⊗ 2} minus R_2 = S_2 V ⊗ S_2 W, multiplied out
c = B#(1,{1},1);
assert(c == Ry_{1} * R_{1});
assert(B#(2,{2},2) == Ry_{1,1} * R_{2} + (Ry_{2} + Ry_{1,1}) * R_{1,1});
assert(c^2 - B#(2,{2},2) == Ry_{2} * R_{2});
assert(E#(1,{2},2) == Ry_{1,1} * R_{1,1});
-- the same table rebuilt from its pairs compares equal with ==, tables
-- of characters and of integers compare entry by entry, and the net has
-- a vertical rule before every column
assert(B == new EquivariantBettiTally from pairs B);
assert(B == expandPoincare(P, 3));
assert(B != betti(P, 3) and betti(P, 3) != B);
s = toString net B;
assert(#select("\\|", s) >= 10 and match("total:", s));
-- a table too wide for the page is broken into panels that each fit, and
-- the characters are wrapped so that no single column overflows
oldPrintWidth = printWidth;
printWidth = 79;
wide = expandPoincare(genericDetPoincare(3,3,3), 5);
assert(width net wide <= 79);
assert(#unstack net wide > #unstack net expandPoincare(genericDetPoincare(3,3,3), 2));
printWidth = 400;
assert(width net wide == 287 and not match("\n\n", toString net wide));
printWidth = oldPrintWidth;
-- the non-Koszul table has more than one row, and its dimensions are the
-- entries of the integer table
nk = expandPoincare(genericDetPoincare(3,3,3), 3);
assert(#unique apply(keys nk, k -> k#2 - k#0) == 2);
assert(betti(genericDetPoincare(3,3,3), 3) == new BettiTally from apply(pairs nk, kv -> kv#0 => lift(lift(dimensionSpecialization kv#1, QQ), ZZ)));
-- the dimensions of the entries are the integer table
assert(betti(P, 3) == new BettiTally from apply(pairs B, kv -> kv#0 => lift(lift(dimensionSpecialization kv#1, QQ), ZZ)));
-- the empty and the one-entry tables print
assert(instance(net new EquivariantBettiTally from {}, Net));
assert(#expandPoincare(P, 0) == 1);
///

TEST ///
-- verifyStrandBettiTable compares the strand table against a resolution over
-- the polynomial ring the ring is finite over.  For the cover M_r with r = 3
-- that ring is Sym(S^2 V), not the n^2 variable ambient of the Segre
-- presentation determinantalRing builds, so resolving over the ambient used
-- to reject a correct table.  All four families must verify.
assert(verifyStrandBettiTable symDetCoverPoincare(2,3));
assert(verifyStrandBettiTable symDetCoverPoincare(3,3));
assert(verifyStrandBettiTable symDetCoverPoincare(3,2));
assert(verifyStrandBettiTable genericDetPoincare(3,3,2));
assert(verifyStrandBettiTable symDetPoincare(3,2));
assert(verifyStrandBettiTable pfaffianPoincare(5,2));
-- the cover's strand table is the Betti table of M_3 over Sym(S^2 V), whose
-- variables have degree 2: one generator in degree 0 and three in degree 2,
-- then three first syzygies in degree 4 and one in degree 6
B = strandBettiTable symDetCoverPoincare(3,3);
assert(B == new BettiTally from {
    (0,{0},0) => 1, (0,{2},2) => 3, (1,{4},4) => 3, (1,{6},6) => 1});
-- and the equivariant form has the same shape with characters in place of
-- the dimensions
E = equivariantStrandBettiTable symDetCoverPoincare(3,3);
assert(sort keys E == sort keys B);
assert(all(keys B, k -> lift(lift(dimensionSpecialization E#k, QQ), ZZ) == B#k));
///

TEST ///
-- hookBasis: the semistandard hook tabloids of a type as HookTabloids in
-- generator order, the counts of Example 1.2.2, the empty basis when the
-- column does not fit, and the validation of the type
B = hookBasis({1,1}, 3);
assert(#B == 8 and all(B, T -> instance(T, HookTabloid)));
assert(B#0 == tabloid {{1,1},{2}} and last B == tabloid {{2,3},{3}});
assert(all(B, T -> #toList T == 2 and #(toList T)#0 == 2));
assert(apply({{0,0},{1,1},{2,2}}, h -> #hookBasis(h, 3)) == {3,8,6});
assert(hookBasis({2,3}, 3) == {});
assert(hookBasis({0,0}, 0) == {});
assert(hookBasis({0,0}, 2) == {tabloid {{1}}, tabloid {{2}}});
assert(#unique hookBasis({2,1}, 4) == #hookBasis({2,1}, 4));
assert(sort hookBasis({1,1}, 3) == sort unique hookBasis({1,1}, 3));
-- the private native basis and the public one are the same tabloids
debug needsPackage "HookPieri";
assert(apply(hookSSYTBasis(2,1,3), h -> tabloid(h#0, h#1)) == B);
assert(try (hookBasis({1}, 3); false) else true);
assert(try (hookBasis({1,-1}, 3); false) else true);
assert(try (hookBasis({1,1}, -1); false) else true);
assert(try (hookBasis(3, 3); false) else true);
///

TEST ///
-- pieriRowRemove: the values of the closed formula of Section 4 (the
-- coefficients 9 and 2 computed by hand), the keys {beta, U} with U
-- semistandard, sparsity after cancellation, the sign of the column, the
-- zero map on a repeated column entry, the three input forms, and the
-- coefficient field
needsPackage "SchurFunctors";
H = pieriRowRemove(tabloid {{1,1,1,1,1},{2}}, 2);
assert(instance(H, HashTable) and not instance(H, MutableHashTable));
assert(H#{{1,1}, tabloid {{1,1,1},{2}}} == 9);
assert(all(keys H, k -> instance(k, List) and #k == 2 and instance(k#0, List) and
    instance(k#1, HookTabloid) and isHookSemistandard toList k#1));
assert(all(values H, c -> c != 0 and instance(c, QQ)));
H2 = pieriRowRemove(tabloid {{1,1,2,3,4},{2}}, 2);
assert(H2#{{1,2}, tabloid {{1,3,4},{2}}} == 2);
assert(#keys pieriRowRemove(tabloid({1,2,3,4},{2,1}), 2) == #keys H2);
assert((pieriRowRemove(tabloid({1,2,3,4},{2,1}), 2))#{{1,2}, tabloid {{1,3,4},{2}}} == -2);
assert(#keys pieriRowRemove(tabloid({1,2,3,4},{1,1}), 2) == 0);
-- P_1 sends x_1^3 to 3 x_1 (x) x_1^2
P1 = pieriRowRemove(tabloid {{1,1,1}}, 1);
assert(#P1 == 1 and P1#{{1}, tabloid {{1,1}}} == 3);
-- no zero coefficient is kept
S = pieriRowRemove(tabloid {{1,1,2,3},{2}}, 2);
assert(all(values S, c -> c != 0));
assert(not S#?{{1,2}, tabloid {{1,2},{3}}});
-- the three input forms agree
assert(pieriRowRemove({{1,2},{3}}, 1) === pieriRowRemove(tabloid {{1,2},{3}}, 1));
assert(pieriRowRemove(new Filling from {{1,3},{2}}, 1) === pieriRowRemove(tabloid {{1,2},{3}}, 1));
-- the coefficient field
K = ZZ/7;
HK = pieriRowRemove(tabloid {{1,1,1,1,1},{2}}, 2, CoefficientRing => K);
assert(HK#{{1,1}, tabloid {{1,1,1},{2}}} == 9_K and ring HK#{{1,1}, tabloid {{1,1,1},{2}}} === K);
-- the formula divides by a+b-m; characteristic 5 is refused for a+b-m = 5
assert(try (pieriRowRemove(tabloid {{1,1,1,1},{2},{3}}, 1, CoefficientRing => ZZ/5); false) else true);
assert(instance(pieriRowRemove(tabloid {{1,1,1,1},{2},{3}}, 1, CoefficientRing => ZZ/7), HashTable));
assert(try (pieriRowRemove(tabloid {{1,2},{3}}, 1, CoefficientRing => ZZ); false) else true);
-- validation
assert(try (pieriRowRemove(tabloid {{1,2},{3}}, 0); false) else true);
assert(try (pieriRowRemove(tabloid {{1,2},{3}}, 2); false) else true);
assert(try (pieriRowRemove(tabloid {{1,2},{3,4}}, 1); false) else true);
assert(try (pieriRowRemove(tabloid {{0,2},{3}}, 1); false) else true);
assert(try (pieriRowRemove(tabloid {{1,2},{3}}, 1/2); false) else true);
///

TEST ///
-- juxtaposeSymToRow: the multiplication Q_m into the row, straightened to
-- the semistandard basis; a letter at least the corner is appended, a
-- smaller letter triggers the single hook relation; the input forms and
-- the field
needsPackage "SchurFunctors";
J = juxtaposeSymToRow(tabloid {{1,2},{3}}, {2});
assert(#J == 1 and J#(tabloid {{1,2,2},{3}}) == 1);
J2 = juxtaposeSymToRow(tabloid {{2},{3}}, {1});
assert(instance(J2, HashTable) and all(keys J2, T -> instance(T, HookTabloid) and isHookSemistandard toList T));
assert(all(values J2, c -> c != 0));
assert(J2#?(tabloid {{1,2},{3}}) or J2#?(tabloid {{1,3},{2}}));
-- the letters may be given in any order
assert(juxtaposeSymToRow(tabloid {{3},{4}}, {2,1}) === juxtaposeSymToRow(tabloid {{3},{4}}, {1,2}));
-- the empty monomial is the straightening of the hook itself
J0 = juxtaposeSymToRow(tabloid {{2,4},{3}}, {});
assert(#J0 == 1 and J0#(tabloid {{2,4},{3}}) == 1);
J1 = juxtaposeSymToRow(tabloid({4},{3,2,1}), {});
assert(#J1 == 1 and J1#(tabloid {{1,4},{2},{3}}) == -1);
-- the three input forms agree
assert(juxtaposeSymToRow({{2},{3}}, {1}) === J2);
assert(juxtaposeSymToRow(new Filling from {{2,3}}, {1}) === J2);
-- the field
JK = juxtaposeSymToRow(tabloid {{2},{3}}, {1}, CoefficientRing => ZZ/3);
assert(all(values JK, c -> ring c === ZZ/3));
assert(try (juxtaposeSymToRow(tabloid {{2},{3}}, {1}, CoefficientRing => RR); false) else true);
-- validation
assert(try (juxtaposeSymToRow(tabloid {{2},{3}}, {0}); false) else true);
assert(try (juxtaposeSymToRow(tabloid {{2},{3}}, 1); false) else true);
assert(try (juxtaposeSymToRow(tabloid {{2,3},{3,4}}, {1}); false) else true);
///

TEST ///
-- pieriColumnAdd: the column Pieri map Q'_m with the sign and the factor
-- 1/(a+b+m) of the paper, the zero wedge, the input forms and the field
needsPackage "SchurFunctors";
C = pieriColumnAdd(tabloid {{1,1},{2}}, {3});
assert(#C == 1 and C#(tabloid {{1,1},{2},{3}}) == 3/4);
C2 = pieriColumnAdd(tabloid {{1,1,2,3}}, {3,4});
assert(instance(C2, HashTable) and #C2 > 0);
assert(all(keys C2, T -> instance(T, HookTabloid) and isHookSemistandard toList T and #toList T == 3));
assert(all(values C2, c -> c != 0));
-- a repeated letter in the wedge, or a letter already in the column, gives zero
assert(#pieriColumnAdd(tabloid {{1,1},{2}}, {3,3}) == 0);
assert(#pieriColumnAdd(tabloid {{1,1},{2}}, {2}) == 0);
-- reversing the wedge changes the sign
C3 = pieriColumnAdd(tabloid {{2,3,4}}, {3,5});
C4 = pieriColumnAdd(tabloid {{2,3,4}}, {5,3});
assert(set keys C3 === set keys C4 and all(keys C3, T -> C3#T == -C4#T));
-- the three input forms agree
assert(pieriColumnAdd({{1,1},{2}}, {3}) === C);
assert(pieriColumnAdd(new Filling from {{1,2},{1}}, {3}) === C);
-- the field: 3/4 in ZZ/7 is 6; a+b+m = 4 is refused in characteristic 2
CK = pieriColumnAdd(tabloid {{1,1},{2}}, {3}, CoefficientRing => ZZ/7);
assert(CK#(tabloid {{1,1},{2},{3}}) == 6_(ZZ/7));
assert(try (pieriColumnAdd(tabloid {{1,1},{2}}, {3}, CoefficientRing => ZZ/2); false) else true);
-- validation
assert(try (pieriColumnAdd(tabloid {{1,1},{2}}, {}); false) else true);
assert(try (pieriColumnAdd(tabloid {{1,1},{2}}, {0}); false) else true);
assert(try (pieriColumnAdd(tabloid {{1,1},{2,2}}, {3}); false) else true);
///

TEST ///
-- pieriMatrix: the injection for the types (1,1) and (0,0) on three
-- letters is 24 x 18 of rank 18 with a cokernel of dimension 6, the two
-- string cache keys hold the HookTabloid pair labels in the right
-- numbers and types, injectivity over several small type pairs, the
-- field option, and the validation of the arguments
M = pieriMatrix({1,1},{0,0},3);
assert(instance(M, Matrix) and ring M === QQ);
assert((numRows M, numColumns M, rank M) == (24, 18, 18));
assert(rank coker M == 6);
assert(M.cache#?"sourceBasis" and M.cache#?"targetBasis");
src = M.cache#"sourceBasis"; tgt = M.cache#"targetBasis";
assert(#src == 18 and #tgt == 24);
isPair = P -> instance(P, List) and #P == 2 and all(P, T -> instance(T, HookTabloid));
assert(all(src, isPair) and all(tgt, isPair));
-- source pairs have the crossed types (0,1) and (1,0), target pairs the nested types (1,1) and (0,0)
shape = T -> apply(toList T, r -> #r);
assert(all(src, P -> shape P#0 == {1,1} and shape P#1 == {2}));
assert(all(tgt, P -> shape P#0 == {2,1} and shape P#1 == {1}));
assert(pieriSourceBasis M === src and pieriTargetBasis M === tgt);
-- the labels are the hook bases in generator order
assert(src == flatten for T1 in hookBasis({0,1},3) list for T2 in hookBasis({1,0},3) list {T1, T2});
assert(tgt == flatten for T1 in hookBasis({1,1},3) list for T2 in hookBasis({0,0},3) list {T1, T2});
for types in {({1,2},{0,0},3), ({1,2},{0,1},3), ({2,2},{1,1},3), ({1,1},{0,0},3)} do (
    N := pieriMatrix types;
    assert(rank N == numColumns N and #pieriSourceBasis N == numColumns N and #pieriTargetBasis N == numRows N));
-- the field option
M5 = pieriMatrix({1,1},{0,0},3, CoefficientRing => ZZ/5);
assert(ring M5 === ZZ/5 and rank M5 == 18 and #pieriSourceBasis M5 == 18);
assert(try (pieriMatrix({1,1},{0,0},3, CoefficientRing => ZZ); false) else true);
-- validation: the outer type must be larger in both coordinates, types
-- are pairs of nonnegative integers, n is positive
assert(try (pieriMatrix({1,1},{1,0},3); false) else true);
assert(try (pieriMatrix({1,2},{0,1},3); true) else false);
assert(try (pieriMatrix({0,0},{1,1},3); false) else true);
assert(try (pieriMatrix({1},{0,0},3); false) else true);
assert(try (pieriMatrix({1,1},{0,-1},3); false) else true);
assert(try (pieriMatrix({1,1},{0,0},0); false) else true);
assert(try (pieriMatrix(2,1,1,0,3); false) else true);
///

TEST ///
-- pieriMatrix with Content: the block of one content is the restriction
-- of the full matrix to the pairs of that content (the same entries, the
-- same order), it is cached and relabeled the same way, and the content
-- is validated
M = pieriMatrix({2,2},{1,1},4);
w = {3,2,2,1};
Mw = pieriMatrix({2,2},{1,1},4, Content => w);
assert((numRows Mw, numColumns Mw) == (23, 21));
letters = P -> sort flatten apply(P, T -> flatten toList T);
rows = positions(pieriTargetBasis M, P -> letters P == {1,1,1,2,2,3,3,4});
cols = positions(pieriSourceBasis M, P -> letters P == {1,1,1,2,2,3,3,4});
assert(#rows == 23 and #cols == 21);
assert(M^rows_cols == Mw);
assert((pieriTargetBasis M)_rows == pieriTargetBasis Mw);
assert((pieriSourceBasis M)_cols == pieriSourceBasis Mw);
assert(rank Mw == 21);
-- a second call returns the cached block with its labels
Mw2 = pieriMatrix({2,2},{1,1},4, Content => w);
assert(Mw2 == Mw and pieriSourceBasis Mw2 == pieriSourceBasis Mw);
-- the block of a content with no pairs of the outer leg is empty
assert(numColumns pieriMatrix({1,1},{0,0},3, Content => {4,0,0}) == 0);
-- validation of the content
assert(try (pieriMatrix({2,2},{1,1},4, Content => {3,2,2}); false) else true);
assert(try (pieriMatrix({2,2},{1,1},4, Content => {3,2,2,2}); false) else true);
assert(try (pieriMatrix({2,2},{1,1},4, Content => {3,2,3,-1}); false) else true);
///

TEST ///
-- pieriSourceBasis, pieriTargetBasis, pieriImage: the labels of a
-- matrix, one column as a hash table by index and by label, the local
-- image of a nested pair agreeing with the column, the three tabloid
-- input forms, the field, the Frobenius union matrix, and the errors
needsPackage "SchurFunctors";
M = pieriMatrix({1,1},{0,0},3);
src = pieriSourceBasis M; tgt = pieriTargetBasis M;
for i from 0 to numColumns M - 1 do (
    I := pieriImage(M, i);
    assert(instance(I, HashTable) and all(values I, c -> c != 0));
    col := flatten entries M_{i};
    assert(#I == #positions(col, c -> c != 0));
    assert(all(keys I, P -> I#P == col#(position(tgt, Q -> Q === P))));
    assert(pieriImage(M, src#i) === I);
    -- the local computation agrees with the column
    assert(pieriImage(src#i#0, src#i#1) === I));
-- labels may be given as rows
b = src#4;
assert(pieriImage(M, {toList b#0, toList b#1}) === pieriImage(M, 4));
assert(pieriImage(toList b#0, toList b#1) === pieriImage(M, 4));
assert(pieriImage(new Filling from b#0, new Filling from b#1) === pieriImage(M, 4));
-- the keys of a Pieri image are pairs of semistandard hook tabloids
I4 = pieriImage(M, 4);
assert(all(keys I4, P -> #P == 2 and all(P, T -> instance(T, HookTabloid) and isHookSemistandard toList T)));
-- the field of the local form; the matrix form takes the field of the matrix
IK = pieriImage(b#0, b#1, CoefficientRing => ZZ/7);
assert(set keys IK === set keys I4 and all(keys IK, P -> ring IK#P === ZZ/7 and IK#P == (I4#P)_(ZZ/7)));
M7 = pieriMatrix({1,1},{0,0},3, CoefficientRing => ZZ/7);
assert(pieriImage(M7, 4) === IK);
-- a Frobenius union matrix is labeled the same way
N = frobeniusUnionMatrix({1,1},{0,0},3);
assert(#pieriSourceBasis N == 24 and #pieriTargetBasis N == 6);
assert(all(pieriTargetBasis N, T -> instance(T, HookTabloid)));
IN = pieriImage(N, 0);
assert(all(keys IN, T -> instance(T, HookTabloid)) and all(values IN, c -> c != 0));
assert(#IN == #positions(flatten entries N_{0}, c -> c != 0));
assert(pieriImage(N, (pieriSourceBasis N)#0) === IN);
-- errors: an unlabeled matrix, an index out of range, a label not in the
-- basis, a pair in the wrong order, a nonnested pair
assert(try (pieriSourceBasis matrix{{1,0},{2,3}}; false) else true);
assert(try (pieriTargetBasis matrix{{1,0},{2,3}}; false) else true);
assert(try (pieriImage(matrix{{1,0},{2,3}}, 0); false) else true);
assert(try (pieriImage(M, 18); false) else true);
assert(try (pieriImage(M, -1); false) else true);
assert(try (pieriImage(M, {tabloid {{1,2}}, tabloid {{1}}}); false) else true);
assert(try (pieriImage(M, tgt#0); false) else true);
assert(try (pieriImage(b#1, b#0); false) else true);
assert(try (pieriImage(tabloid {{1,2},{3}}, tabloid {{1,2},{3}}); false) else true);
assert(try (pieriImage(tabloid {{1,2},{3,4}}, tabloid {{1,2,3}}); false) else true);
///

TEST ///
-- pieriPreimage: v = M x + w with w supported on the nested semistandard
-- target pairs, for every target pair; a nested semistandard pair has
-- the zero preimage; the complement is cached on the matrix; it works
-- over a finite field and on a content block; the errors
M = pieriMatrix({1,1},{0,0},3);
src = pieriSourceBasis M; tgt = pieriTargetBasis M;
nested = P -> isHookSemistandard toList tabloid(P#0, P#1);
goodCount = #select(tgt, nested);
assert(goodCount == numRows M - numColumns M);
checkPreimage = (M, idx) -> (
    src := pieriSourceBasis M; tgt := pieriTargetBasis M;
    x := pieriPreimage(M, tgt#idx);
    assert(instance(x, HashTable) and all(keys x, P -> member(P, src)) and all(values x, c -> c != 0));
    xvec := matrix apply(src, s -> {if x#?s then x#s else 0_(ring M)});
    w := (id_(target M))_{idx} - M * xvec;
    supp := positions(flatten entries w, c -> c != 0);
    assert(all(supp, j -> nested tgt#j));
    if nested tgt#idx then assert(#x == 0));
for idx from 0 to numRows M - 1 do checkPreimage(M, idx);
assert(M.cache#?"pieriComplement");
-- labels may be given as rows
t = tgt#3;
assert(pieriPreimage(M, {toList t#0, toList t#1}) === pieriPreimage(M, t));
-- over a finite field
M7 = pieriMatrix({1,1},{0,0},3, CoefficientRing => ZZ/7);
for idx from 0 to numRows M7 - 1 do checkPreimage(M7, idx);
assert(all(values pieriPreimage(M7, (pieriTargetBasis M7)#3), c -> ring c === ZZ/7));
-- on a content block
Mw = pieriMatrix({2,2},{1,1},4, Content => {3,2,2,1});
for idx from 0 to numRows Mw - 1 do checkPreimage(Mw, idx);
-- errors: a pair not in the target basis, a Frobenius union matrix, an
-- unlabeled matrix
assert(try (pieriPreimage(M, src#0); false) else true);
assert(try (pieriPreimage(frobeniusUnionMatrix({1,1},{0,0},3), {tabloid {{0,0},{1}}, tabloid {{0}}}); false) else true);
assert(try (pieriPreimage(matrix{{1,0},{2,3}}, {tabloid {{1}}, tabloid {{1}}}); false) else true);
///

TEST ///
-- the public names of the section are exported, the retired ones are not,
-- the private engines keep their names, and the coefficient field is
-- restored after every call, also after a failure
debug needsPackage "HookPieri";
exported = apply(HookPieri#"exported symbols", toString);
for n in {"hookBasis", "pieriRowRemove", "juxtaposeSymToRow", "pieriColumnAdd", "pieriMatrix",
    "pieriSourceBasis", "pieriTargetBasis", "pieriImage", "pieriPreimage", "hookSymbolicForm", "Content"} do
    assert(member(n, exported));
for n in {"hookSSYTBasis", "straightenHookHT", "pieriRowRemoveHT", "juxtaposeSymToRowHT",
    "hookInjectionMatrix", "hookPieriMatrix", "hookPieri", "hookPieriImage",
    "straightenAll", "allRewrites", "straighteningRelations", "sqfreeStraighten",
    "pieriMatrixWeight", "hookInjectionMatrixWeight", "rule", "sourceBasis", "targetBasis",
    "basisLabels"} do assert(not member(n, exported));
assert(instance(hookSSYTBasis, Function) and instance(hookInjectionMatrixWeight, Function));
assert(instance(hpStraightenHookHT, Function) and instance(hpPieriRowRemoveHT, Function) and
    instance(hpJuxtaposeSymToRowHT, Function) and instance(hpBatchRewriteRecords, Function));
assert(hpField() === QQ);
pieriMatrix({1,1},{0,0},3, CoefficientRing => ZZ/5);
pieriRowRemove(tabloid {{1,2},{3}}, 1, CoefficientRing => ZZ/5);
pieriImage(tabloid {{2},{3}}, tabloid {{1,2}}, CoefficientRing => ZZ/5);
assert(hpField() === QQ);
assert(try (pieriRowRemove(tabloid {{1,1,1,1},{2},{3}}, 1, CoefficientRing => ZZ/5); false) else true);
assert(hpField() === QQ);
///

TEST ///
-- hookSymbolicForm: one entry per source pair, each equal to pieriImage of
-- its column, and every coefficient a matrix entry
M = pieriMatrix({1,1},{0,0},3);
S = hookSymbolicForm M;
src = pieriSourceBasis M; tgt = pieriTargetBasis M;
assert(#S == #src and all(#src, i -> S#(src#i) === pieriImage(M, i)));
assert(all(#src, i -> all(pairs S#(src#i), kv -> M_(position(tgt, q -> q === kv#0), i) == kv#1)));
assert(try (hookSymbolicForm matrix{{1,2},{3,4}}; false) else true);
///

TEST ///
-- hookStraighten: the value is a HashTable keyed by semistandard
-- HookTabloids, the identity on semistandard inputs of every rank, the
-- same for the three input forms, with known small answers
needsPackage "SchurFunctors";
for T in {{{1,2,3},{4},{5}}, {{1,3,5},{2,4},{6}}, {{1,2,3},{4,5,6},{7,8,9}},
    {{1,2,3,4},{5,6,7},{8,9,10},{11}}} do (
    H := hookStraighten T;
    assert(instance(H, HashTable) and #H == 1);
    assert(H#?(tabloid T) and H#(tabloid T) == 1 and instance(first keys H, HookTabloid));
);
for T in {{{4,5,6},{7,1,2},{8}}, {{3,5,7},{8,2,4},{6},{9}}, {{1,2,3},{4,5,9},{7,8,6}},
    {{4,5,6},{1,2,3},{7,8,9}}, {{4,2,5,6},{1,7,8},{3,9,10},{11}}} do (
    H := hookStraighten T;
    assert(#H >= 1 and all(keys H, U -> instance(U, HookTabloid) and isHookSemistandard U and H#U != 0));
    assert(hookStraighten tabloid T === H and hookStraighten(new Filling from tabloid T) === H);
);
-- known answers: a signed exchange of two hooks, a single-hook relation in
-- rank three, and the fourteen terms of the paper's rank two example
H = hookStraighten {{1,2,3},{4,5,9},{7,8,6}};
assert(#H == 1 and H#(tabloid {{1,2,3},{4,5,6},{7,8,9}}) == -1);
H = hookStraighten {{4,2,5,6},{1,7,8},{3,9,10},{11}};
assert(#H == 1 and H#(tabloid {{1,2,5,6},{3,7,8},{4,9,10},{11}}) == 1);
H = hookStraighten {{4,5,6},{7,1,2},{8}};
assert(#H == 14 and H#(tabloid {{1,2,4},{5,6,7},{8}}) == 1 and H#(tabloid {{1,2,5},{4,6,7},{8}}) == 1/3);
assert(hookStraighten {{1,2,6},{4,3,5}} === hashTable {tabloid {{1,2,3},{4,5,6}} => -1/2,
    tabloid {{1,2,4},{3,5,6}} => -1/2, tabloid {{1,2,5},{3,4,6}} => -1_QQ,
    tabloid {{1,3,4},{2,5,6}} => 1/2, tabloid {{1,3,5},{2,4,6}} => 1_QQ});
-- zero tabloids and the empty tabloid
assert(#hookStraighten {{1,1,1},{1,1},{1}} == 0 and #hookStraighten {{1,1},{1,1}} == 0);
assert(#hookStraighten {{1,2,3,4},{1},{2},{3}} == 0);
assert(hookStraighten tabloid {} === hashTable {tabloid {} => 1_QQ});
-- idempotence: every term straightens to itself, and a normal form is its
-- own normal form as a linear combination
for U in keys H do assert(hookStraighten U === hashTable {U => 1_QQ});
assert(hookStraighten H === H);
-- determinism
assert(hookStraighten {{6,7,8},{1,4,5},{9,2,3}} === hookStraighten {{6,7,8},{1,4,5},{9,2,3}});
///

TEST ///
-- hookStraighten: a single hook given by its row tail and full column
-- agrees with the rank one straightening of hpStraightenHookHT, a linear
-- combination is straightened termwise, and malformed input is refused
debug needsPackage "HookPieri";
H = hookStraighten({5,6,7}, {2,1,3,4});
ht = hpStraightenHookHT({5,6,7}, {2,1,3,4});
assert(#H == #ht and all(keys ht, k -> H#(tabloid(k#0, k#1)) == ht#k));
assert(hookStraighten({5,6,7}, {2,1,3,4}) === hookStraighten {{2,5,6,7},{1},{3},{4}});
assert(hookStraighten({}, {3,2}) === hashTable {tabloid {{2},{3}} => -1_QQ});
-- linear combinations: keys in any form, values summed with cancellation
T = tabloid {{1,2,3},{2,1},{3}};
H = hookStraighten T;
C = hookStraighten hashTable {T => 2, tabloid {{1,2},{3}} => 1_QQ};
assert(#C == 3 and C#(tabloid {{1,2},{3}}) == 1 and all(keys H, U -> C#U == 2 * H#U));
assert(hookStraighten hashTable {{{1,2,3},{2,1},{3}} => 1, tabloid {{1,1,2},{2,3},{3}} => 1_QQ} ===
    hashTable {tabloid {{1,1,3},{2,2},{3}} => -1_QQ});
assert(#hookStraighten hashTable {} == 0);
-- errors: entries, shapes, values, strategies, fields
assert(try (hookStraighten {{0}}; false) else true);
assert(try (hookStraighten {{1/2}}; false) else true);
assert(try (hookStraighten {{1,2},{3,4,5}}; false) else true);
assert(try (hookStraighten {{1,2},{}}; false) else true);
assert(try (hookStraighten 5; false) else true);
assert(try (hookStraighten({}, {}); false) else true);
assert(try (hookStraighten hashTable {T => "x"}; false) else true);
assert(try (hookStraighten hashTable {5 => 1_QQ}; false) else true);
assert(try (hookStraighten(T, Strategy => "Fast"); false) else true);
assert(try (hookStraighten(T, CoefficientRing => ZZ); false) else true);
assert(try (hookStraighten(T, Progress => -1); false) else true);
///

TEST ///
-- hookStraighten: the Rank2 and Cokernel strategies agree with the
-- algorithm, Rank2 refuses other ranks, Progress prints without changing
-- the answer, and the private count form returns the table with the
-- number of rewrites
debug needsPackage "HookPieri";
for T in {{{4,5,6},{7,1,2},{8}}, {{3,4,7},{5,1,2},{6}}, {{4,6,9},{5,1,3},{7},{8}},
    {{3,5,7},{8,2,4},{6},{9}}, {{1,2,3},{2,1},{3}}} do (
    H := hookStraighten T;
    assert(hookStraighten(T, Strategy => "Rank2") === H);
    if #flatten T <= 8 then assert(hookStraighten(T, Strategy => "Cokernel") === H);
);
-- (the squarefree class of shape (3,3,3) has 6048 tabloids and is left to the
-- exhaustive harness; rank three here is the small class of {{1,1,1},{2,2,2},{3,3,3}})
for T in {{{2,2,3},{1,1,4},{3,3,4}}, {{2,1,3},{1,2},{3}}, {{1,1,2},{2,2,1},{3,3,3}},
    {{1,2,3},{4},{5}}, {{3,1},{2}}} do
    assert(hookStraighten(T, Strategy => "Cokernel") === hookStraighten T);
assert(hookStraighten(tabloid {}, Strategy => "Cokernel") === hashTable {tabloid {} => 1_QQ});
assert(try (hookStraighten({{1,2,3},{4,5,6},{7,8,9}}, Strategy => "Rank2"); false) else true);
assert(try (hookStraighten({{1,2,3},{4},{5}}, Strategy => "Rank2"); false) else true);
assert(hookStraighten({{4,5,6},{7,1,2},{8}}, Progress => 5) === hookStraighten {{4,5,6},{7,1,2},{8}});
assert(hookStraighten({{4,5,6},{7,1,2},{8}}, Progress => 5, Strategy => "Cokernel") ===
    hookStraighten {{4,5,6},{7,1,2},{8}});
-- the count form
(H, n) = hpHookStraightenCount {{4,5,6},{7,1,2},{8}};
assert(H === hookStraighten {{4,5,6},{7,1,2},{8}} and instance(n, ZZ) and n > 0);
(H1, n1) = hpHookStraightenCount {{1,2,3},{4},{5}};
assert(#H1 == 1 and n1 == 0);
(H2, n2) = hpHookStraightenCount({{4,5,6},{7,1,2},{8}}, Strategy => "Cokernel");
assert(H2 === H and n2 == 0);
assert(first hpHookStraightenCount(tabloid {{4,5,6},{7,1,2},{8}}, Strategy => "Rank2") === H);
-- the row keyed engine form is unchanged for the old sections
(raw, m) = hpHookStraightenFromAnyHooks("test", {{4,5,6},{7,1,2},{8}});
assert(#raw == 14 and all(keys raw, k -> instance(k, List) and H#(tabloid k) == raw#k) and m == n);
///

TEST ///
-- CoefficientRing: the straightening runs over ZZ/p and agrees with the
-- rational result mod p when p exceeds the size of the shape; below that
-- it may fail, and then it fails with an error and leaves the field
-- unchanged; the option is validated by every producer
debug needsPackage "HookPieri";
T = {{4,5,6},{7,1,2},{8}};
HQ = hookStraighten T;
H11 = hookStraighten(T, CoefficientRing => ZZ/11);
assert(#H11 == #HQ and all(keys HQ, U -> H11#?U and H11#U == sub(HQ#U, ZZ/11) and ring H11#U === ZZ/11));
assert(hookStraighten(T, CoefficientRing => ZZ/11, Strategy => "Cokernel") === H11);
assert(hookStraighten(T, CoefficientRing => ZZ/11, Strategy => "Rank2") === H11);
assert(hpField() === QQ);
assert(try (hookStraighten(T, CoefficientRing => ZZ/2); false) else true);
assert(hpField() === QQ);
assert(try (hookStraighten(T, CoefficientRing => ZZ/2, Strategy => "Cokernel"); false) else true);
assert(hpField() === QQ);
S11 = straighteningStep(T, CoefficientRing => ZZ/11);
SQ = straighteningStep T;
assert(#S11 == #SQ and all(keys SQ, U -> S11#U == sub(SQ#U, ZZ/11)));
assert((straighteningObstruction(T, CoefficientRing => ZZ/11))#"step" === S11);
assert(isStepTriangular(T, CoefficientRing => ZZ/11));
assert((verifyTriangularity(T, CoefficientRing => ZZ/11))#"passed");
assert((verifyTriangularity({3,2}, 3, CoefficientRing => ZZ/11))#"passed");
assert((verifyStraighteningAgainstCokernel({3,2}, 3, CoefficientRing => ZZ/11))#"passed");
assert(hpField() === QQ);
for f in {hookStraighten, straighteningStep, straighteningObstruction, isStepTriangular, verifyTriangularity} do
    assert(try (f(T, CoefficientRing => ZZ); false) else true);
assert(try (verifyTriangularity({3,2}, 3, CoefficientRing => RR); false) else true);
assert(try (verifyStraighteningAgainstCokernel({3,2}, 3, CoefficientRing => ZZ); false) else true);
assert(hpField() === QQ);
///

TEST ///
-- straighteningStep: one rewrite is a genuine identity (re-straightening
-- every term reproduces the normal form), its keys are HookTabloids, it
-- honors the Obstruction and EngineStep options, and it validates
needsPackage "SchurFunctors";
T = {{4,5,6},{7,1,2},{8}};
H = straighteningStep T;
assert(#H == 10 and all(keys H, U -> instance(U, HookTabloid)) and not any(keys H, isHookSemistandard));
acc = new MutableHashTable;
for U in keys H do (
    nf := hookStraighten U;
    for W in keys nf do (c := H#U * nf#W; if acc#?W then acc#W = acc#W + c else acc#W = c));
acc = new HashTable from select(pairs acc, kv -> kv#1 != 0);
assert(acc === hookStraighten T);
assert(straighteningStep tabloid T === H and straighteningStep(new Filling from tabloid T) === H);
-- semistandard input, zero input, the empty tabloid
assert(straighteningStep {{1,2,3},{2,3},{3}} === hashTable {tabloid {{1,2,3},{2,3},{3}} => 1_QQ});
assert(#straighteningStep {{1,2},{2,2}} == 0);
assert(straighteningStep tabloid {} === hashTable {tabloid {} => 1_QQ});
-- both obstructions present: the column relation has coefficients +-1/2
P = {{1,1,2,3},{2,1,1,1},{3,4}};
Hrow = straighteningStep P;
Hcol = straighteningStep(P, Obstruction => "column");
assert(sort values Hrow == sort {-1/2, -1/2, 1/6, 1/6});
assert(sort values Hcol == sort {-1/2, -1/2, 1/2, 1/2});
assert(set keys Hrow === set keys Hcol);
assert(straighteningStep(P, Obstruction => "row") === Hrow);
assert(try (straighteningStep({{1,3,4},{2,2,5},{3}}, Obstruction => "row"); false) else true);
-- the paper's Example 6.1.5 has both obstructions too; the default step is
-- the row step and is already the normal form
E = {{1,2,3},{2,1},{3}};
assert(straighteningStep(E, Obstruction => "row") === straighteningStep E);
assert(straighteningStep E === hookStraighten E);
assert(set keys straighteningStep(E, Obstruction => "column") === set keys straighteningStep E);
-- the introductory example needs further straightening after its first step
Tintro = tabloid {{1,2,2},{2,1,1},{3,3}};
assert(all(hookDecomposition Tintro, isHookSemistandard));
assert(not isHookSemistandard Tintro);
Hintro = straighteningStep Tintro;
assert(Hintro === hashTable {
    tabloid {{1,1,2},{2,1,2},{3,3}} => -2_QQ,
    tabloid {{1,1,2},{2,1,3},{3,2}} => 1_QQ});
assert(not any(keys Hintro, isHookSemistandard));
NFintro = hashTable {tabloid {{1,1,1},{2,2,2},{3,3}} => 1_QQ};
assert(hookStraighten Tintro === NFintro and hookStraighten Hintro === NFintro);
-- a hook that is not semistandard is rewritten by the single-hook relation
assert(straighteningStep {{2,1,3},{1,2},{3}} === hashTable {tabloid {{1,1,3},{2,2},{3}} => -1_QQ});
-- rank three: one pair is rewritten, and the engine step agrees
T3 = {{4,5,6},{1,2,3},{7,8,9}};
H3 = straighteningStep T3;
assert(#H3 == 1 and first values H3 == -1 and first keys H3 == tabloid {{1,5,6},{4,2,3},{7,8,9}});
assert(straighteningStep(T3, EngineStep => true) === H3);
-- errors
assert(try (straighteningStep {{1,2},{3,4,5}}; false) else true);
assert(try (straighteningStep({{4,5,6},{7,1,2},{8}}, Obstruction => "diagonal"); false) else true);
assert(try (straighteningStep({{4,5,6},{7,1,2},{8}}, EngineStep => 1); false) else true);
///

TEST ///
-- straighteningObstruction: one string keyed record with the paper's
-- names, the engine's obstruction record, the data of the step and the
-- step itself keyed by HookTabloids; rank two, higher rank, semistandard
-- input and the errors
D = straighteningObstruction {{1,1,2,3},{3,2,3,4},{4,3}};
assert(instance(D, HashTable) and all(keys D, k -> instance(k, String)));
assert(D#"obstructionType" == "row" and D#"L0" == {3,4} and D#"I0" == {3} and D#"R0" == {2});
assert(D#"movedColumnTail" == D#"L0" and D#"bumpedColumnSegment" == D#"I0" and D#"thirdFactorKind" == "wedge");
assert(D#"T1" == D#"leftHook" and D#"T2" == D#"middleHook" and D#"T3" == D#"thirdFactor");
assert(D#"pairIndex" == 0 and D#"input" == tabloid {{1,1,2,3},{3,2,3,4},{4,3}} and D#"subTabloid" == D#"input");
assert(D#"localObstructionData"#"obstructionType" == "row" and D#"localObstructionData"#"L0" == {3,4});
assert(D#"step" === straighteningStep {{1,1,2,3},{3,2,3,4},{4,3}} and D#"rewrite" === D#"step");
assert(all(keys D#"rawImage", U -> instance(U, HookTabloid)) and D#"rawImage"#?(D#"input"));
assert(D#"rawImage"#(D#"input") == D#"origCoeffInRawImage" and D#"normalizedImage"#(D#"input") == 1);
assert(instance(D#"internal", HashTable) and D#"internal"#"input" == {{1,1,2,3},{3,2,3,4},{4,3}});
-- the same for the tabloid and Filling forms
needsPackage "SchurFunctors";
assert((straighteningObstruction tabloid {{1,1,2,3},{3,2,3,4},{4,3}})#"step" === D#"step");
assert((straighteningObstruction(new Filling from tabloid {{1,1,2,3},{3,2,3,4},{4,3}}))#"step" === D#"step");
-- a column obstruction
C = straighteningObstruction {{1,3,4},{2,2,5},{3}};
assert(C#"obstructionType" == "column" and C#"tau0" == {3,4} and C#"sigma" == {5} and C#"rho" == {});
assert(C#"thirdFactorKind" == "row" and C#"pairIndex" == 0);
assert(C#"step" === straighteningStep {{1,3,4},{2,2,5},{3}});
-- the option selects the obstruction when both are present
P = {{1,1,2,3},{2,1,1,1},{3,4}};
assert((straighteningObstruction P)#"obstructionType" == "row");
assert((straighteningObstruction(P, Obstruction => "column"))#"obstructionType" == "column");
assert((straighteningObstruction(P, Obstruction => "column"))#"step" === straighteningStep(P, Obstruction => "column"));
-- rank three: the second pair is rewritten and the step is re-embedded
R3 = straighteningObstruction {{1,2,3},{4,5,9},{7,8,6}};
assert(R3#"pairIndex" == 1 and R3#"subTabloid" == tabloid {{5,9},{8,6}});
assert(R3#"step" === straighteningStep {{1,2,3},{4,5,9},{7,8,6}} and #(R3#"rewrite") == #(R3#"step"));
assert(R3#"rewrite"#?(tabloid {{5,6},{8,9}}) and R3#"step"#?(tabloid {{1,2,3},{4,5,6},{7,8,9}}));
assert(R3#"rewrite"#(tabloid {{5,6},{8,9}}) == R3#"step"#(tabloid {{1,2,3},{4,5,6},{7,8,9}}));
-- semistandard input
N = straighteningObstruction {{1,2,3},{2,3},{3}};
assert(N#"obstructionType" == "none" and N#"pairIndex" === null and N#"subTabloid" === null);
assert(N#"step" === hashTable {tabloid {{1,2,3},{2,3},{3}} => 1_QQ} and instance(N#"message", String));
-- errors: rank below two, a hook that is not semistandard, a missing
-- obstruction, bad options
assert(try (straighteningObstruction {{1,2,3},{4},{5}}; false) else true);
assert(try (straighteningObstruction {{2,1,3},{1,2},{3}}; false) else true);
assert(try (straighteningObstruction({{1,3,4},{2,2,5},{3}}, Obstruction => "row"); false) else true);
assert(try (straighteningObstruction(P, Obstruction => "diagonal"); false) else true);
///

TEST ///
-- verifyTriangularity and isStepTriangular: every step on every tabloid
-- of these shapes is strictly smaller in the running order and preserves
-- the content; the reports are VerificationReports with the documented
-- rows; the one tabloid form reports the terms with symbols
for pr in {({3,2},3), ({3,3},3), ({2,2,2},3)} do (
    R := verifyTriangularity(pr#0, pr#1);
    assert(instance(R, VerificationReport) and R#"kind" == "Triangularity");
    assert(R#"passed" and #(R#"violations") == 0 and R#"firstViolation" === null);
    assert(R#"incomparable" == 0 and R#"contentViolations" == 0 and R#"zeroSteps" >= 0);
    assert(R#"tabloids" == #hookTabloids(pr#0, pr#1));
    assert(R#"semistandard" + R#"steps" == R#"tabloids");
    assert(R#"restriction" == "alphabet" and R#"restrictionValue" == pr#1 and R#"shape" == pr#0);
    assert(R#"obstruction" == "Automatic" and not R#"engine" and instance(R#"seconds", RR));
    assert(instance(net R, Net) and instance(R#"conclusion", String));
);
R = verifyTriangularity({3,3,3}, {3,2,2,2});
assert(R#"passed" and R#"restriction" == "content" and R#"restrictionValue" == {3,2,2,2});
assert(R#"tabloids" == #hookTabloids({3,3,3}, {3,2,2,2}) and R#"tabloids" < #hookTabloids({3,3,3}, 4));
assert(R#"keyOrder" == {"shape", "restriction", "restrictionValue", "obstruction", "engine", "tabloids",
    "semistandard", "steps", "terms", "maxTerms", "zeroSteps", "incomparable", "contentViolations",
    "violations", "firstViolation", "seconds", "passed", "conclusion"});
E = verifyTriangularity({3,2}, 3, EngineStep => true);
assert(E#"passed" and E#"engine");
-- one tabloid
needsPackage "SchurFunctors";
S = verifyTriangularity {{1,3},{2,2}};
assert(instance(S, VerificationReport) and S#"kind" == "StepTriangularity" and S#"passed");
assert(S#"input" == tabloid {{1,3},{2,2}} and not S#"semistandard" and not S#"hookRelation");
assert(S#"step" === straighteningStep {{1,3},{2,2}} and S#"contentPreserved" and #(S#"failures") == 0);
assert(#(S#"terms") == 1 and (S#"terms")#0#2 === symbol < and instance((S#"terms")#0#1, HookTabloid));
assert((S#"terms")#0#0 == (S#"step")#((S#"terms")#0#1));
assert(S#"keyOrder" == {"input", "semistandard", "hookRelation", "step", "terms", "failures",
    "contentPreserved", "passed", "conclusion"});
assert(verifyTriangularity tabloid {{1,3},{2,2}} === S and verifyTriangularity(new Filling from tabloid {{1,3},{2,2}}) === S);
-- the single-hook relation leaves the running vectors unchanged and is
-- counted as triangular
T3 = {{4,5,6},{1,2,3},{7,8,9}};
S3 = verifyTriangularity T3;
assert(S3#"hookRelation" and S3#"passed" and (S3#"terms")#0#2 === symbol == and #(S3#"failures") == 1);
assert(isStepTriangular T3 and isStepTriangular tabloid T3);
assert(isStepTriangular {{1,5,6},{4,2,3},{7,8,9}} and not (verifyTriangularity {{1,5,6},{4,2,3},{7,8,9}})#"hookRelation");
-- semistandard input: the identity step
V = verifyTriangularity {{1,2,3},{2,3},{3}};
assert(V#"semistandard" and V#"passed" and #(V#"terms") == 0);
assert(isStepTriangular {{1,2,3},{2,3},{3}});
-- the paper's example with both obstructions, both ways
P = {{1,1,2,3},{2,1,1,1},{3,4}};
assert(isStepTriangular P and isStepTriangular(P, Obstruction => "column") and isStepTriangular(P, EngineStep => true));
-- every tabloid of these shapes: the step and the full normal form are
-- below the input in the running order
for T in hookTabloids({3,3}, 3) do if not isHookSemistandard T then (
    assert(isStepTriangular T);
    assert(all(keys hookStraighten T, U -> runningCompare(U, T) === symbol <));
);
-- errors
assert(try (verifyTriangularity({3,2}, 0); false) else true);
assert(try (verifyTriangularity({2,3}, 3); false) else true);
assert(try (verifyTriangularity({3,2}, {2,2}); false) else true);
assert(try (verifyTriangularity({3,2}, 3, Obstruction => "x"); false) else true);
assert(try (verifyTriangularity({3,2}, 3, EngineStep => 0); false) else true);
assert(try (verifyTriangularity {{1,2},{3,4,5}}; false) else true);
assert(try (isStepTriangular {{0}}; false) else true);
///

TEST ///
-- verifyStraighteningAgainstCokernel: the cokernel normal form (plain
-- linear algebra on the Pieri relations) agrees with the algorithm on
-- whole shapes, in ranks two and three, including a shape with arm length
-- four; the report is a VerificationReport with the documented rows
for pr in {({3,2},3), ({2,2,2},3), ({3,3,2},4), ({5,4},3)} do (
    R := verifyStraighteningAgainstCokernel(pr#0, pr#1);
    assert(instance(R, VerificationReport) and R#"kind" == "Cokernel");
    assert(R#"passed" and #(R#"disagreements") == 0 and R#"tabloids" == #hookTabloids(pr#0, pr#1));
    assert(R#"agreements" == R#"tabloids" and R#"relations" > 0);
    assert(R#"restriction" == "alphabet" and R#"restrictionValue" == pr#1 and R#"shape" == pr#0);
    assert(instance(net R, Net));
);
R = verifyStraighteningAgainstCokernel({3,3,3}, {3,2,2,2});
assert(R#"passed" and R#"restriction" == "content" and R#"tabloids" == #hookTabloids({3,3,3}, {3,2,2,2}));
assert(R#"keyOrder" == {"shape", "restriction", "restrictionValue", "tabloids", "relations",
    "agreements", "disagreements", "seconds", "passed", "conclusion"});
-- the memoized relation data is shared by the Cokernel strategy
debug HookPieri;
assert((hpFieldCache(hpCokernelDataCache, QQ))#?({3,3,3}, {3,2,2,2}));
T = tabloid {{2,2,3},{1,1,4},{3,3,4}};
assert(hookStraighten(T, Strategy => "Cokernel") === hookStraighten T);
-- errors
assert(try (verifyStraighteningAgainstCokernel({3,2}, 0); false) else true);
assert(try (verifyStraighteningAgainstCokernel({3,2}, {2,2}); false) else true);
assert(try (verifyStraighteningAgainstCokernel({}, 3); false) else true);
///

TEST ///
-- isHookSemistandard and frobeniusRank on known tabloids and partitions,
-- in the three input forms; malformed input is not semistandard rather
-- than an error, and frobeniusRank validates its partition
needsPackage "SchurFunctors";
assert(isHookSemistandard {{1,3},{2,4}} and not isHookSemistandard {{1,3},{2,2}});
assert(isHookSemistandard {{1,2,3},{4,5,6},{7,8,9}});
assert(not isHookSemistandard {{4,2,5,6},{1,7,8},{3,9,10},{11}});
assert(isHookSemistandard {{1,2,5,6},{3,7,8},{4,9,10},{11}});
assert(isHookSemistandard {{1,2,3},{4},{5}} and not isHookSemistandard {{3,1},{2}});
assert(isHookSemistandard {{1,1,2},{2,3}} and not isHookSemistandard {{1,2,3},{2,1},{3}});
assert(isHookSemistandard tabloid {{1,3,5},{2,4},{6}} and isHookSemistandard(new Filling from tabloid {{1,3,5},{2,4},{6}}));
assert(not isHookSemistandard tabloid {{4,5,6},{7,1,2},{8}});
assert(isHookSemistandard {} and isHookSemistandard tabloid {});
-- malformed input
assert(not isHookSemistandard {{1,2},{3,4,5}});
assert(not isHookSemistandard {{1,2},{}});
assert(not isHookSemistandard {{0,1}});
assert(not isHookSemistandard {{1/2}});
assert(not isHookSemistandard {1,2});
assert(not isHookSemistandard 5 and not isHookSemistandard "x" and not isHookSemistandard null);
assert(not isHookSemistandard(new Filling from {{1,2},{3,4,5}}));
-- the semistandard tabloids of a shape are exactly the terms of normal forms
L = hookTabloids({3,2}, 3);
assert(#select(L, isHookSemistandard) == 15);
assert(all(L, T -> all(keys hookStraighten T, isHookSemistandard)));
-- frobeniusRank
assert(frobeniusRank {4,3,2} == 2 and frobeniusRank {3,3,3} == 3 and frobeniusRank {4,1,1,1} == 1);
assert(apply({{1},{2,1},{3,1,1},{2,2},{3,2,1},{3,3,2},{3,3,3}}, frobeniusRank) == {1,1,1,2,2,2,3});
assert(frobeniusRank {} == 0);
assert(frobeniusRank tabloid {{1,2,3},{2,1},{3}} == 2 and frobeniusRank tabloid {} == 0);
assert(frobeniusRank(new Filling from tabloid {{1,2,3},{4,5,6},{7,8,9}}) == 3);
assert(try (frobeniusRank {2,3}; false) else true);
assert(try (frobeniusRank {2,0}; false) else true);
assert(try (frobeniusRank {1/2}; false) else true);
///

TEST ///
-- hookTabloids: the enumerators return HookTabloids whose diagonal hooks
-- are semistandard, with the known counts, and validate their arguments
L = hookTabloids({3,2}, 3);
assert(#L == 45 and all(L, T -> instance(T, HookTabloid)));
assert(#unique L == 45);
debug needsPackage "HookPieri";
assert(all(L, T -> (rows := toList T; lambda := apply(rows, r -> #r);
    all(hpFrobeniusRank lambda, k -> hpIsCanonicalHook toList hpHookOfTabloid(rows, lambda, k)))));
assert(all(L, T -> apply(toList T, r -> #r) == {3,2} and max flatten toList T <= 3));
C = hookTabloids({3,2}, {2,2,1});
assert(#C == 5 and all(C, T -> sort flatten toList T == {1,1,2,2,3}));
assert(#hookTabloids({3,2}, {1,1,1,1,1}) == 15);
assert(#hookTabloids({3,3,3}, 4) == 2880);
assert(#hookTabloids({2,2}, {1,1,1,1}) == 8);
assert(hookTabloids({1}, 1) == {tabloid {{1}}});
assert(try (hookTabloids({3,2}, {2,2}); false) else true);
assert(try (hookTabloids({3,2}, 0); false) else true);
assert(try (hookTabloids({2,3}, 3); false) else true);
assert(try (hookTabloids({}, 3); false) else true);
///

TEST ///
-- the running order: runningVectors agrees with the region definition of
-- Definition 3.2.3, runningIndices lists the indices in the order of the
-- vectors, runningCompare returns the four symbols and explains itself
-- with Verbose, and the private code form is kept for the old engines
debug needsPackage "HookPieri";
needsPackage "SchurFunctors";
assert(runningVectors {{1,1,2},{2,3}} == {{1,2,2},{2,3,3},{2,4,4},{2,4,5}});
assert(runningVectors {{1,1,3},{2,2}} == {{1,2,2},{2,3,3},{2,3,4},{2,4,5}});
assert(runningVectors({{1,1,2},{2,3}}, 3) == runningVectors {{1,1,2},{2,3}});
assert(runningVectors({{1,1,2},{2,3}}, 4) == {{1,2,2,2},{2,3,3,3},{2,4,4,4},{2,4,5,5}});
assert(runningVectors tabloid {{1,1,2},{2,3}} == runningVectors {{1,1,2},{2,3}});
assert(runningVectors(new Filling from tabloid {{1,1,2},{2,3}}, 3) == runningVectors {{1,1,2},{2,3}});
assert(runningVectors tabloid {} == {});
for T in {{{1,2,3},{2,1},{3}}, {{4,5,6},{1,2,3},{7,8,9}}, {{1,1,2,3},{2,1,1,1},{3,4}}, {{3,5,7},{8,2,4},{6},{9}}} do (
    N := max flatten T;
    lambda := apply(T, r -> #r);
    idxs := runningIndices lambda;
    assert(idxs == hpRunningIndexPairs lambda);
    assert(#runningVectors T == #idxs);
    assert(runningVectors(T, N) == apply(idxs, q -> hpRunningCountVector(T, q#0, q#1, N)));
);
assert(runningIndices {3,2} == {{1,0},{1,1},{1,2},{2,0}});
assert(runningIndices {4,4,2} == {{1,0},{1,1},{1,2},{1,3},{2,0},{2,1},{2,2}});
assert(runningIndices tabloid {{1,2,3},{2,1},{3}} == runningIndices {3,2});
assert(runningIndices(new Filling from tabloid {{1,2,3},{2,1},{3}}) == runningIndices {3,2});
assert(runningIndices {1} == {{1,0}});
-- the comparison
assert(runningCompare({{1,1,2},{2,3}}, {{1,1,3},{2,2}}) === symbol <);
assert(runningCompare({{1,1,3},{2,2}}, {{1,1,2},{2,3}}) === symbol >);
assert(runningCompare({{1,1,3},{2,2}}, {{1,1,3},{2,2}}) === symbol ==);
assert(runningCompare(tabloid {{1,1,2},{2,3}}, new Filling from tabloid {{1,1,3},{2,2}}) === symbol <);
assert(runningCompare(tabloid {}, tabloid {}) === symbol ==);
assert(runningCompare({{1,1,2},{2,3}}, {{1,1,3},{2,2}}, Verbose => true) === symbol <);
assert(runningCompare({{1,1,2},{2,3}}, {{1,1,2},{2,3}}, Verbose => true) === symbol ==);
L = hookTabloids({3,2}, 3);
P = select(subsets(L, 2), p -> runningCompare(p#0, p#1) === incomparable);
assert(#P > 0 and all(P, p -> runningCompare(p#1, p#0) === incomparable));
assert(runningCompare(P#0#0, P#0#1, Verbose => true) === incomparable);
-- antisymmetry on every pair of the shape
for p in subsets(L, 2) do (
    c := runningCompare(p#0, p#1); d := runningCompare(p#1, p#0);
    assert((c === symbol < and d === symbol >) or (c === symbol > and d === symbol <) or
        (c === symbol == and d === symbol ==) or (c === incomparable and d === incomparable)));
-- the terms of a normal form are below the input
T = tabloid {{4,5,6},{7,1,2},{8}};
assert(all(keys hookStraighten T, U -> runningCompare(U, T) === symbol <));
-- errors
assert(try (runningCompare({{1,2},{3}}, {{1,2,3}}); false) else true);
assert(try (runningCompare({{1,2},{3}}, {{1,2},{3}}, Verbose => 1); false) else true);
assert(try (runningVectors({{1,2},{3}}, 2); false) else true);
assert(try (runningVectors({{1,2},{3}}, -1); false) else true);
assert(try (runningIndices {2,3}; false) else true);
assert(try (runningVectors {{1,2},{3,4,5}}; false) else true);
-- the private code form used by the old engines
assert(hpRunningPreorderCompare({{1,1,2},{2,3}}, {{1,1,3},{2,2}}) == -1);
assert(hpRunningPreorderCompare({{1,1,3},{2,2}}, {{1,1,2},{2,3}}) == 1);
assert(hpRunningPreorderCompare({{1,1,3},{2,2}}, {{1,1,3},{2,2}}) == 0);
assert(hpRunningPreorderCompare(toList P#0#0, toList P#0#1) === null);
assert(all(values hpCarefulStep {{1,1,3},{2,1}}, c -> c == -1));
///

TEST ///
-- the export list: the new names are exported, the retired ones are not,
-- and the option symbols of this section are exported
exported = apply(HookPieri#"exported symbols", toString);
for n in {"hookStraighten", "straighteningStep", "straighteningObstruction", "isStepTriangular",
    "verifyTriangularity", "verifyStraighteningAgainstCokernel", "isHookSemistandard", "frobeniusRank",
    "hookTabloids", "runningVectors", "runningIndices", "runningCompare", "Progress", "Obstruction",
    "EngineStep"} do assert(member(n, exported));
for n in {"hookStraightenFromAnyHooks", "straightenRank2", "straightenRank2Fast",
    "straightenRank2FromAnyHooks", "isSemistandardRank2", "hookCoefficient", "toRows",
    "stepTriangularity", "hookObstructionData", "straighteningStepData", "straighteningStepTable",
    "cokernelNormalForm", "cokernelNormalForms", "squarefreeHookTabloids", "runningData",
    "runningPreorderCompare", "runningTable", "explainRunningComparison", "hookNormalForm",
    "hookNormalFormTable", "hookNormalFormTabloids", "hookTabloidForm", "hookFromTableau"} do
    assert(not member(n, exported));
///

TEST ///
-- hookRing: the ring, its context, its variables and the two constructor
-- forms; the option validation
R = hookRing(2, {{0,0},{1,1}});
assert(instance(R, PolynomialRing) and numgens R == 4);
assert(R.cache#?"hookContext");
H = R.cache#"hookContext";
assert(H#"kind" == "FiniteHookRetract" and H#"numberOfVariables" == 4);
assert(H#"hookTypes" == {{1,1},{0,0}});
assert(coefficientRing R === QQ);
assert(toString R_0 == "z0" and toString R_3 == "z3");
assert(H#"ring" === R);
assert(numgens hookRing(2, MaxArm => 1, MaxLeg => 1) == 2 + 3 + 1 + 2);
assert(numgens hookRing(3, {{0,0},{1,1},{2,2}}) == 17);
assert(numgens hookRing(2, {{1,1}}, MonomialOrder => "GRevLex") == 2);
assert(char coefficientRing hookRing(2, {{0,0},{1,1}}, CoefficientRing => ZZ/7) == 7);
assert(numgens hookRing(3, {{0,0},{1,1}}, Weight => {1,1,1}) == 3 + 2);
-- errors
assert(try (hookRing(2, {{0,0}}, MaxArm => 1, MaxLeg => 1); false) else true);
assert(try (hookRing(2, MaxArm => 1); false) else true);
assert(try (hookRing(2, MaxArm => 1, MaxLeg => 2); false) else true);
assert(try (hookRing(2, {{0,0},{0,0}}); false) else true);
assert(try (hookRing(2, {{0,2}}); false) else true);
assert(try (hookRing(2, {}); false) else true);
assert(try (hookRing(0, {{0,0}}); false) else true);
assert(try (hookRing(2, {{0,0}}, CoefficientRing => RR); false) else true);
assert(try (hookRing(2, {{0,0}}, CoefficientRing => ZZ); false) else true);
assert(try (hookRing(2, {{0,0},{1,1}}, Weight => {1,1,1}); false) else true);
assert(try (hookRing(2, {{0,0},{1,1}}, MonomialOrder => "Lex"); false) else true);
assert(try (hookRing(3, {{0,0},{1,1},{2,2}}, VariableLimit => 10); false) else true);
assert(numgens hookRing(3, {{0,0},{1,1},{2,2}}, VariableLimit => 10, Force => true) == 17);
///

TEST ///
-- straighteningIdeal and pieriIdeal: the smallest nontrivial hook ring
-- has nine relations of each kind, the two ideals agree, the ideals are
-- memoized and carry their context and presentation
debug needsPackage "HookPieri";
R = hookRing(2, {{0,0},{1,1}});
I = straighteningIdeal R;
assert(instance(I, Ideal) and ring I === R and numgens I == 9);
assert(straighteningIdeal R === I);
assert(I.cache#"hookContext" === R.cache#"hookContext");
S = I.cache#"presentation";
assert(S#"kind" == "HookStraighteningPresentation" and S#"numberOfRelations" == 9);
assert(S#"allRelationsQuadratic" and S#"allLeadingTermsCorrect");
assert(all(S#"relationRecords", r -> member(r#"kind", {"nonchain", "straightening"})));
assert(#select(S#"relationRecords", r -> r#"kind" == "straightening") == 3);
assert(#select(S#"relationRecords", r -> r#"kind" == "nonchain") == 6);
P = pieriIdeal R;
assert(instance(P, Ideal) and numgens P == 9 and pieriIdeal R === P);
assert((P.cache#"presentation")#"kind" == "HookPieriPresentation");
assert(P == I);
assert(all(degrees I, d -> d == {2}) and all(degrees P, d -> d == {2}));
-- the quotient ring forms read the ideals of the ambient ring
A = R/I;
assert(straighteningIdeal A === I and pieriIdeal A === P);
-- Example 1.2.2 of the paper: 17 generators, 136 relations, the same ideal
-- from the Pieri maps
R3 = hookRing(3, {{0,0},{1,1},{2,2}});
I3 = straighteningIdeal R3;
assert(numgens I3 == 136);
assert(pieriIdeal R3 == I3);
-- guards and validation
assert(try (straighteningIdeal(hookRing(3,{{0,0},{1,0},{0,1},{1,1}}), RelationLimit => 1); false) else true);
assert(match("RelationLimit", hpLastError));
assert(try (straighteningIdeal(hookRing(2, {{0,0},{1,1}}), RelationLimit => -1); false) else true);
assert(try (straighteningIdeal(QQ[x]); false) else true);
///

TEST ///
-- nonstandardMonomialIdeal is the initial ideal of the straightening
-- ideal, weightTruncationIdeal is zero without a bound, and both are
-- memoized monomial ideals
R = hookRing(2, {{0,0},{1,1}});
J = nonstandardMonomialIdeal R;
assert(instance(J, MonomialIdeal) and nonstandardMonomialIdeal R === J);
assert(numgens J == 9);
assert(J == monomialIdeal leadTerm gb straighteningIdeal R);
assert(nonstandardMonomialIdeal(R/straighteningIdeal R) === J);
K = weightTruncationIdeal R;
assert(instance(K, MonomialIdeal) and K == monomialIdeal(0_R));
-- the squarefree bound on four letters: 12 variables, 66 quadratic
-- truncation monomials in the cutoff, the standard monomials count the
-- Hilbert function 1, 12, 2
Rw = hookRing(4, {{0,0},{1,1}}, Weight => {1,1,1,1});
assert(numgens Rw == 12);
Kw = weightTruncationIdeal Rw;
assert(instance(Kw, MonomialIdeal) and all(flatten entries gens Kw, m -> sum degree m == 2));
Iw = straighteningIdeal Rw;
assert((Iw.cache#"presentation")#"numberOfWeightRelations" == 64);
assert(apply(toList(0..4), d -> hilbertFunction(d, Rw/Iw)) == {1,12,2,0,0});
assert(isSubset(Kw, Iw));
-- the bound (3,3,2) on the three diagonal types has one cubic boundary relation
Rc = hookRing(3, {{0,0},{1,1},{2,2}}, Weight => {3,3,2});
Ic = straighteningIdeal Rc;
recs = (Ic.cache#"presentation")#"weightRelationRecords";
assert(#select(recs, r -> r#"degree" == 3) == 1);
assert(not (Ic.cache#"presentation")#"allRelationsQuadratic");
assert(#select(flatten entries gens nonstandardMonomialIdeal Rc, m -> sum degree m == 3) == 1);
///

TEST ///
-- hasQuadraticGroebnerBasis: true for the paper order, with a cached
-- certificate; the Pieri ideal has the same certificate; a GRevLex ring
-- fails; a weight bound with a cubic boundary relation fails
R = hookRing(2, {{0,0},{1,1}});
I = straighteningIdeal R;
assert(hasQuadraticGroebnerBasis I);
assert(I.cache#?"groebnerCertificate");
C = I.cache#"groebnerCertificate";
assert(C#"passed" and C#"suppliedRelationsAreQuadraticGroebnerBasis" and C#"computedInitialIdealEqualsBadIdeal");
assert(C#"numberOfComputedBasisElements" == 9);
assert(hasQuadraticGroebnerBasis R and hasQuadraticGroebnerBasis(R/I));
assert(hasQuadraticGroebnerBasis pieriIdeal R);
A = hookAlgebra(3, {{0,0},{1,1},{2,2}});
assert(hasQuadraticGroebnerBasis A);
assert(hasQuadraticGroebnerBasis hookAlgebra(4, {{0,0},{1,1}}, Weight => {1,1,1,1}));
Ac = hookAlgebra(3, {{0,0},{1,1},{2,2}}, Weight => {3,3,2});
assert(not hasQuadraticGroebnerBasis Ac);
assert((ideal Ac).cache#"groebnerCertificate"#"suppliedRelationsAreGroebnerBasis");
Rg = hookRing(3, MaxArm => 2, MaxLeg => 2, MonomialOrder => "GRevLex");
assert(not hasQuadraticGroebnerBasis straighteningIdeal(Rg, Validate => false));
-- an ideal of an unrelated ring is refused
assert(try (hasQuadraticGroebnerBasis ideal(0_(QQ[x])); false) else true);
///

TEST ///
-- paperOrder and verifyPaperOrder: the rows of the compiled order are
-- the weight rows of the monomial order, and the order agrees with the
-- running order on every strict comparison (1557 of them in Example 1.2.2)
R = hookRing(2, {{0,0},{1,1}});
rows = paperOrder R;
assert(instance(rows, List) and #rows > 0);
assert(all(rows, r -> instance(r, List) and #r == 2 and instance(r#0, String) and #(r#1) == numgens R));
assert(rows#0#0 == "boxes" and rows#0#1 == {3,3,1,1});
assert(rows#1#0 == "type {1, 1}" and rows#2#0 == "type {0, 0}");
weights = select(toList (options R).MonomialOrder, o -> o#0 === Weights);
assert(apply(weights, o -> o#1) == apply(rows, last));
assert(paperOrder(R/straighteningIdeal R) == rows);
assert(paperOrder hookRing(2, {{1,1}}, MonomialOrder => "GRevLex") == {});
V = verifyPaperOrder R;
assert(instance(V, VerificationReport) and V#"kind" == "PaperOrder" and V#"passed");
assert(V#"mismatches" == 0 and V#"firstMismatch" === null);
assert(V#"strictComparisons" + V#"paperTies" > 0);
assert(instance(net V, Net));
V3 = verifyPaperOrder hookAlgebra(3, {{0,0},{1,1},{2,2}});
assert(V3#"passed" and V3#"strictComparisons" == 1557 and V3#"mismatches" == 0);
assert(try (verifyPaperOrder(R, ComparisonLimit => 1); false) else true);
assert((verifyPaperOrder(R, ComparisonLimit => 1, Force => true))#"passed");
assert(try (verifyPaperOrder hookRing(2, {{1,1}}, MonomialOrder => "GRevLex"); false) else true);
///

TEST ///
-- positive characteristic: the presentation over ZZ/11 agrees with the
-- rational one, the field is read from the ring, and a small
-- characteristic fails naming the pair of generators and leaves the
-- current field unchanged
debug needsPackage "HookPieri";
A11 = hookAlgebra(3, {{0,0},{1,1},{2,2}}, CoefficientRing => ZZ/11);
assert(char coefficientRing A11 == 11);
assert(apply(toList(0..3), d -> hilbertFunction(d, A11)) == {1,17,17,1});
assert(hasQuadraticGroebnerBasis A11);
assert(hpField() === QQ);
assert(try (hookAlgebra(3, {{0,0},{1,1},{2,2}}, CoefficientRing => ZZ/3); false) else true);
assert(match("generators", hpLastError) and match("characteristic 3", hpLastError));
assert(hpField() === QQ);
assert(try (hookAlgebra(3, {{0,0},{1,1},{2,2}}, CoefficientRing => ZZ/2); false) else true);
assert(hpField() === QQ);
///

TEST ///
-- fineSegreEstimate and fineSegreRing: the counts, the ring with its
-- context, the generators as pairs of tabloids, the factors and the
-- validation of the type pairs
R = hookRing(2, {{0,0},{1,1}});
pairs2 = {{{0,0},{0,0},{0,0}},{{1,1},{1,1},{1,1}}};
E = fineSegreEstimate(R, R, pairs2);
assert(instance(E, Tally) and sum values E == 8 and #E == 2);
assert(E#{{1,1},{1,1},{1,1}} == 4 and E#{{0,0},{0,0},{0,0}} == 4);
W = fineSegreRing(R, R, TypePairs => pairs2);
assert(instance(W, PolynomialRing) and numgens W == 8);
assert(W.cache#?"hookContext" and (W.cache#"hookContext")#"kind" == "FineSegreRetract");
assert(toString W_0 == "w0" and degreeLength W == 2);
assert(hookTypes W == {{{1,1},{1,1},{1,1}},{{0,0},{0,0},{0,0}}});
assert(factors W === (R, R));
assert(weightBound W == {null, null});
B = hookBasis W;
assert(#B == 8 and all(B, p -> instance(p, List) and #p == 2 and all(p, T -> instance(T, HookTabloid))));
assert(#hookBasis(W, {1,1}) == 4 and #hookBasis(W, {0,0}) == 4);
assert(tabloid W_0 == B#0 and tabloid W_7 == B#7);
assert(hookVariable(W, B#3) == W_3 and hookVariable(W, tabloid W_5) == W_5);
assert(hookMonomial(W, B#6) == W_6);
-- the paper order rows of the block order carry the labels of the factors
rows = paperOrder W;
assert(rows#0#0 == "boxes" and rows#1#0 == "fine degree {1, 1}" and rows#2#0 == "fine degree {0, 0}");
assert(#select(rows, r -> match("^left ", r#0)) == #paperOrder R);
assert(#select(rows, r -> match("^right ", r#0)) == #paperOrder R);
-- errors
assert(try (alphabetSize W; false) else true);
assert(try (fineSegreRing(R, R); false) else true);
assert(try (fineSegreRing(R, R, TypePairs => {{{0,0},{0,0},{0,0}},{{1,1},{1,1},{0,0}}}); false) else true);
assert(try (fineSegreRing(R, R, TypePairs => {{{0,0},{1,1},{0,0}},{{1,1},{0,0},{1,1}}}); false) else true);
assert(try (fineSegreRing(R, R, TypePairs => {{{0,0},{2,2},{0,0}}}); false) else true);
assert(try (fineSegreRing(R, R, TypePairs => pairs2, VariableLimit => 4); false) else true);
assert(numgens fineSegreRing(R, R, TypePairs => pairs2, VariableLimit => 4, Force => true) == 8);
assert(try (fineSegreRing(R, hookRing(2, {{0,0},{1,1}}, CoefficientRing => ZZ/7), TypePairs => pairs2); false) else true);
assert(try (fineSegreRing(R, R, TypePairs => pairs2, LeftWeight => {1,1}); false) else true);
assert(try (fineSegreRing(R, R, TypePairs => pairs2, RightWeight => {1,1}); false) else true);
-- the weights of the generic form restrict the factors: LeftWeight the left
-- factor, RightWeight the right one
assert(weightBound fineSegreRing(2, 3, 2, LeftWeight => {2,1}) == {{2,1}, null});
assert(weightBound fineSegreRing(2, 3, 2, RightWeight => {1,1,1}) == {null, {1,1,1}});
assert(try (factors R; false) else true);
assert(try (pieriIdeal W; false) else true);
///

TEST ///
-- the fine Segre presentation: 35 relations, 3 of them with a nonzero
-- rewrite, one standard pair, a quadratic Groebner basis, and equality
-- with the kernel of the map to the tensor product of the Pieri quotients
R = hookRing(2, {{0,0},{1,1}});
pairs2 = {{{0,0},{0,0},{0,0}},{{1,1},{1,1},{1,1}}};
W = fineSegreRing(R, R, TypePairs => pairs2);
I = straighteningIdeal W;
assert(instance(I, Ideal) and ring I === W and numgens I == 35 and straighteningIdeal W === I);
S = I.cache#"presentation";
assert(S#"kind" == "FineSegreStraighteningPresentation" and S#"numberOfNonzeroRewrites" == 3);
assert(S#"allRelationsQuadratic" and S#"allLeadingTermsCorrect");
kinds = tally flatten for i from 0 to 7 list for j from i to 7 list relationKind(W, i, j);
assert(kinds#"standard" == 1 and sum values kinds == 36);
assert(hasQuadraticGroebnerBasis I and hasQuadraticGroebnerBasis W);
assert(nonstandardMonomialIdeal W == monomialIdeal leadTerm gb I);
g = fineSegreMap(W, R/pieriIdeal R, R/pieriIdeal R);
assert(instance(g, RingMap) and source g === W);
assert(ker g == I);
-- the classical Segre relations from the plain factor rings
assert(numgens ker fineSegreMap(W, R, R) == 2);
assert(try (fineSegreMap(W, QQ[x], R); false) else true);
assert(try (fineSegreMap(R, R, R); false) else true);
-- the algebra and its accessors
B = fineSegreAlgebra W;
assert(instance(B, QuotientRing) and ideal B === I and fineSegreAlgebra W === B);
assert(factors B === (R, R) and hookTypes B == hookTypes W);
assert(straighteningIdeal B === I and hasQuadraticGroebnerBasis B);
B2 = fineSegreAlgebra(R, R, TypePairs => pairs2);
assert(instance(B2, QuotientRing) and numgens B2 == 8);
assert(try (fineSegreAlgebra R; false) else true);
///

TEST ///
-- hookRelation and tabloids on a fine Segre ring: a stored relation, its
-- tabloid form as pairs, and a standard pair
R = hookRing(2, {{0,0},{1,1}});
W = fineSegreRing(R, R, TypePairs => {{{0,0},{0,0},{0,0}},{{1,1},{1,1},{1,1}}});
I = straighteningIdeal W;
standard = first select(flatten for i from 0 to 7 list for j from i to 7 list {i,j}, p -> relationKind(W, p#0, p#1) == "standard");
assert(hookRelation(W, standard#0, standard#1) == 0);
assert(hookRelation(W, 0, 0) == W_0^2 and relationKind(W, 0, 0) == "zero:base-nonchain");
rewritten = first select((I.cache#"presentation")#"relationRecords", r -> r#"numberOfTermsInNormalForm" > 0);
ij = rewritten#"indices";
f = hookRelation(W, ij#0, ij#1);
assert(f != 0 and f == rewritten#"relation");
assert(member(relationKind(W, ij#0, ij#1), {"bad:left", "bad:right", "bad:both"}));
NF = tabloidTerms(W_(ij#0)*W_(ij#1) - f);
assert(instance(NF, HashTable) and #NF > 0);
assert(all(keys NF, p -> instance(p, List) and #p == 2 and all(p, T -> instance(T, HookTabloid))));
T = tabloid(W_(ij#0)*W_(ij#1));
assert(instance(T, List) and #T == 2);
assert(hookMonomial(W, T) == W_(ij#0)*W_(ij#1));
assert(try (tabloid(W_0*W_0); false) else true);
assert(try (hookRelation(W, 0, 8); false) else true);
///

TEST ///
-- the generic fine Segre model and independent weight bounds on the two
-- factors: 5 variables, 10 weight relations, a quadratic Groebner basis
-- and equality with the Pieri kernel
G = fineSegreRing(2, 3, 2);
assert(numgens G == 5);
assert(hookTypes G == {{{1,0},{1,1},{0,2}},{{0,0},{0,1},{0,1}}});
(L, Rt) = factors G;
assert(alphabetSize L == 2 and alphabetSize Rt == 3);
assert(hookTypes L == {{1,1},{0,1}} and hookTypes Rt == {{0,2},{0,1}});
assert(hasQuadraticGroebnerBasis straighteningIdeal G);
G7 = fineSegreRing(2, 3, 2, CoefficientRing => ZZ/7);
assert(char coefficientRing G7 == 7 and char coefficientRing first factors G7 == 7);
assert(try (fineSegreRing(2, 3, 4); false) else true);
assert(try (fineSegreRing(2, 3, 2, TypePairs => {{{0,0},{0,0},{0,0}}}); false) else true);
Bg = fineSegreAlgebra(2, 3, 2);
assert(instance(Bg, QuotientRing) and numgens Bg == 5);
RL = hookRing(2, {{0,0},{1,1}}, Weight => {2,1});
RRight = hookRing(2, {{0,0},{1,1}}, Weight => {1,2});
Ww = fineSegreRing(RL, RRight, TypePairs => {{{0,0},{0,0},{0,0}},{{1,1},{1,1},{1,1}}});
assert(numgens Ww == 5 and weightBound Ww == {{2,1},{1,2}});
Iw = straighteningIdeal Ww;
assert((Iw.cache#"presentation")#"numberOfWeightRelations" == 10);
assert(hasQuadraticGroebnerBasis Iw);
assert(ker fineSegreMap(Ww, RL/pieriIdeal RL, RRight/pieriIdeal RRight) == Iw);
assert(weightTruncationIdeal Ww != monomialIdeal(0_Ww));
///

TEST ///
-- hookAlgebra: a plain QuotientRing with Core's accessors, the three
-- constructor forms, the same object on repeated calls, and the context
-- reachable from the ambient ring
A = hookAlgebra(2, {{0,0},{1,1}});
assert(instance(A, QuotientRing) and class A === QuotientRing);
R = ambient A;
assert(instance(R, PolynomialRing) and R.cache#?"hookContext");
assert(ideal A === straighteningIdeal R and numgens A == 4 and numgens ideal A == 9);
assert(hookAlgebra R === A and hookAlgebra(2, MaxArm => 0, MaxLeg => 0) =!= A);
assert(numgens hookAlgebra(2, MaxArm => 1, MaxLeg => 1) == 8);
assert(coefficientRing A === QQ and dim A == 0);
assert(reduceHilbert hilbertSeries A == reduceHilbert hilbertSeries(R/straighteningIdeal R));
-- Example 1.2.2 of the paper: 17 generators, 136 relations, Hilbert
-- series 1 + 17q + 17q^2 + q^3
A3 = hookAlgebra(3, {{0,0},{1,1},{2,2}});
assert(numgens A3 == 17 and numgens ideal A3 == 136);
assert(apply(toList(0..4), d -> hilbertFunction(d, A3)) == {1,17,17,1,0});
-- the accessors
assert(hookTypes A3 == {{2,2},{1,1},{0,0}} and alphabetSize A3 == 3 and weightBound A3 === null);
assert(hookTypes ambient A3 == hookTypes A3);
Aw = hookAlgebra(4, {{0,0},{1,1}}, Weight => {1,1,1,1});
assert(weightBound Aw == {1,1,1,1} and numgens Aw == 12);
assert(apply(toList(0..3), d -> hilbertFunction(d, Aw)) == {1,12,2,0});
-- errors
assert(try (hookTypes(QQ[x]); false) else true);
assert(try (hookAlgebra(QQ[x]); false) else true);
assert(try (hookAlgebra(2, {{0,0}}, MaxArm => 0, MaxLeg => 0); false) else true);
assert(try (hookAlgebra(3, {{0,0},{1,0},{0,1},{1,1}}, RelationLimit => 1); false) else true);
assert(try (hookAlgebra(2, {{0,0},{1,1}}, CoefficientRing => RR); false) else true);
///

TEST ///
-- hookBasis, hookVariable and hookMonomial on a hook ring and its
-- algebra: the generators in variable order, the inverse lookups, and the
-- monomial of a tabloid as the product of the variables of its hooks
A = hookAlgebra(3, {{0,0},{1,1},{2,2}});
R = ambient A;
B = hookBasis R;
assert(#B == 17 and all(B, T -> instance(T, HookTabloid)));
assert(hookBasis A == B);
assert(all(17, i -> tabloid R_i == B#i and tabloid A_i == B#i));
assert(all(17, i -> hookVariable(R, B#i) == R_i and hookVariable(A, B#i) == A_i));
assert(#hookBasis(R, {2,2}) == 6 and #hookBasis(R, {1,1}) == 8 and #hookBasis(A, {0,0}) == 3);
assert(hookBasis(R, {2,2}) == take(B, 6));
assert(all(hookBasis(R, {1,1}), T -> #(toList T) == 2 and #(first toList T) == 2));
T = tabloid {{1,3,3},{2,2},{3}};
m = hookMonomial(R, T);
assert(m == R_5*R_15);
assert(tabloid m == T);
assert(hookMonomial(A, T) == A_5*A_15);
assert(hookMonomial(R, {{1,3,3},{2,2},{3}}) == m);
needsPackage "SchurFunctors";
assert(hookMonomial(R, new Filling from T) == m);
assert(hookVariable(R, {{1,3,3},{2},{3}}) == R_5 and hookVariable(R, new Filling from tabloid {{2}}) == R_15);
assert(hookMonomial(R, tabloid {}) == 1_R and hookMonomial(A, tabloid {}) == 1_A);
-- errors: a tabloid that is not a generator, a wrong type, a bad index
assert(try (hookVariable(R, tabloid {{3,1,1},{2},{3}}); false) else true);
assert(try (hookVariable(R, tabloid {{1,2,3,4},{2}}); false) else true);
assert(try (hookVariable(R, tabloid {{1,2},{3,4}}); false) else true);
assert(try (hookMonomial(R, {{1,3,3},{2,2},{4}}); false) else true);
assert(try (hookBasis(R, {3,3}); false) else true);
assert(try (hookBasis(QQ[x]); false) else true);
///

TEST ///
-- tabloid and tabloids on ring elements: a variable, a chain monomial, a
-- quotient variable, the sums, and the rejections
A = hookAlgebra(3, {{0,0},{1,1},{2,2}});
R = ambient A;
assert(tabloid R_4 == (hookBasis R)#4 and tabloid A_4 == tabloid R_4);
T = tabloid(R_4*R_14);
assert(instance(T, HookTabloid) and hookMonomial(R, T) == R_4*R_14);
assert(hookDecomposition T == {tabloid R_4, tabloid R_14});
T3 = tabloid(R_0*R_6*R_14);
assert(hookDecomposition T3 == {tabloid R_0, tabloid R_6, tabloid R_14} and hookMonomial(R, T3) == R_0*R_6*R_14);
H = tabloidTerms(R_4*R_14 - 3*R_0*R_12*R_16);
assert(instance(H, HashTable) and #H == 2);
assert(H#(tabloid(R_4*R_14)) == 1 and H#(tabloid(R_0*R_12*R_16)) == -3);
assert(#tabloidTerms(0_R) == 0);
assert(tabloidTerms(A_4*A_14) === tabloidTerms lift(A_4*A_14, R));
assert(all(keys tabloidTerms(A_4*A_14), isHookSemistandard));
-- a quotient of the algebra is lifted through the ambient rings
B = A/ideal(A_0);
assert(tabloid B_4 == tabloid R_4 and #tabloidTerms B_4 == 1);
-- errors
assert(try (tabloid(2*R_0); false) else true);
assert(try (tabloid(R_0 + R_1); false) else true);
assert(try (tabloid(R_0*R_1); false) else true);
assert(try (tabloid(A_4*A_14); false) else true);
assert(try (tabloid(1_R); false) else true);
assert(try (tabloid((QQ[x])_0); false) else true);
assert(try (tabloidTerms(R_0*R_1); false) else true);
assert(try (tabloid z_5; false) else true);
///

TEST ///
-- hookStraighten(T, A) and hookStraighten f: the engine's normal form
-- read into the algebra agrees with Core's reduction of the monomial,
-- with the tabloid normal form, and with the paper's Example 1.2.2
debug needsPackage "HookPieri";
A = hookAlgebra(3, {{0,0},{1,1},{2,2}});
R = ambient A;
for T in {tabloid {{1,3,3},{2,1},{3}}, tabloid {{1,2,3},{2,1},{3}}, tabloid {{1,1,3},{2,1},{3}}} do (
    f := hookStraighten(T, A);
    assert(instance(f, RingElement) and ring f === A);
    assert(f == hookMonomial(A, T));
    assert(f == hookStraighten hookMonomial(R, T));
    assert(f == hookStraighten(T, R));
    NF := first hpHookStraightenFromAnyHooks("test", toList T);
    assert(#NF == #tabloidTerms f);
    assert(all(keys NF, U -> (tabloidTerms f)#(tabloid U) == NF#U)));
-- a tabloid whose hooks are not semistandard is straightened too (its hooks
-- are not generators, so hookMonomial refuses it)
T0 = tabloid {{2,1,3},{1,2},{3}};
f0 = hookStraighten(T0, A);
NF0 = first hpHookStraightenFromAnyHooks("test", toList T0);
assert(#NF0 == #tabloidTerms f0 and all(keys NF0, U -> (tabloidTerms f0)#(tabloid U) == NF0#U));
assert(try (hookMonomial(A, T0); false) else true);
T = tabloid {{1,2,3},{2,1},{3}};
assert(hookStraighten(toList T, A) == hookStraighten(T, A));
assert(hookStraighten(T, A) != 0 and all(keys tabloidTerms hookStraighten(T, A), isHookSemistandard));
assert(hookStraighten(tabloid {{1,2,3},{2,3},{3}}, A) == A_4*A_16);
assert(hookStraighten(tabloid {}, A) == 1_A);
assert(hookStraighten A_4 == A_4 and hookStraighten(R_4*R_14) == A_4*A_14);
assert(hookStraighten(R_4*R_14 - hookRelation(R, 4, 14)) == A_4*A_14);
-- an element of a quotient of the algebra is returned as it is
B = A/ideal(A_0);
assert(hookStraighten B_4 == B_4);
-- over ZZ/11 the result is the reduction of the rational one
A11 = hookAlgebra(3, {{0,0},{1,1},{2,2}}, CoefficientRing => ZZ/11);
H11 = tabloidTerms hookStraighten(T, A11);
HQ = tabloidTerms hookStraighten(T, A);
assert(#H11 == #HQ and all(keys HQ, U -> H11#U == sub(HQ#U, ZZ/11)));
assert(hpField() === QQ);
-- a weight bound: an overweight tabloid is zero, an admissible one is not
Aw = hookAlgebra(4, {{0,0},{1,1}}, Weight => {1,1,1,1});
assert(hookStraighten(tabloid {{1,2},{3,4}}, Aw) != 0);
assert(hookStraighten(tabloid {{1,1},{2,3}}, Aw) == 0);
-- errors: a hook type outside the algebra, a ring that is not a hook ring
assert(try (hookStraighten(tabloid {{1,2,3,4},{2},{3}}, A); false) else true);
assert(try (hookStraighten(T, QQ[x]); false) else true);
assert(try (hookStraighten((QQ[x])_0); false) else true);
///

TEST ///
-- hookRelation and relationKind: the stored relations of the pairs of
-- generators of Example 1.2.2, their kinds, and the index checks
A = hookAlgebra(3, {{0,0},{1,1},{2,2}});
R = ambient A;
f = hookRelation(R, 4, 14);
assert(instance(f, RingElement) and ring f === R and f != 0);
assert(hookRelation(A, 4, 14) == f and hookRelation(R, 14, 4) == f);
assert(leadTerm f == R_4*R_14);
assert(relationKind(R, 4, 14) == "straightening" and relationKind(A, 14, 4) == "straightening");
assert(promote(f, A) == 0);
assert(hookStraighten(R_4*R_14) == promote(R_4*R_14 - f, A));
kinds = tally flatten for i from 0 to 16 list for j from i to 16 list relationKind(R, i, j);
assert(kinds#"standard" == 153 - 136 and kinds#"nonchain" + kinds#"straightening" == 136);
assert(all(17, i -> relationKind(R, i, i) == "nonchain" and hookRelation(R, i, i) == R_i^2));
assert(#select(toList(0..16), j -> relationKind(R, 4, j) == "nonchain") == 6);
assert(#select(toList(0..16), j -> relationKind(R, 4, j) == "straightening") == 10);
stdPairs = select(flatten for i from 0 to 16 list for j from i to 16 list {i,j}, p -> relationKind(R, p#0, p#1) == "standard");
assert(all(stdPairs, p -> hookRelation(R, p#0, p#1) == 0));
assert(all(stdPairs, p -> isHookSemistandard tabloid(R_(p#0)*R_(p#1))));
assert(set flatten entries gens ideal A === set apply(select(flatten for i from 0 to 16 list for j from i to 16 list {i,j}, p -> relationKind(R, p#0, p#1) != "standard"), p -> hookRelation(R, p#0, p#1)));
-- the smallest ring: the one straightening relation
R2 = hookRing(2, {{0,0},{1,1}});
assert(hookRelation(R2, 1, 2) == R2_1*R2_2 + R2_0*R2_3 and relationKind(R2, 1, 2) == "straightening");
assert(hookRelation(R2, 0, 3) == 0 and relationKind(R2, 0, 3) == "standard");
-- a weight bound: overweight pairs
Aw = hookAlgebra(4, {{0,0},{1,1}}, Weight => {1,1,1,1});
Rw = ambient Aw;
assert(#select(flatten for i from 0 to 11 list for j from i to 11 list relationKind(Rw, i, j), k -> k == "weight-truncation") == 64);
-- errors
assert(try (hookRelation(R, 0, 17); false) else true);
assert(try (relationKind(R, -1, 0); false) else true);
assert(try (hookRelation(QQ[x], 0, 0); false) else true);
///

TEST ///
-- the value of tabloid: a HookTabloid on a hook ring, the pair {T, U} of
-- two of them on a fine Segre ring, and the declared value of the
-- RingElement method is Thing rather than a promise of a HookTabloid
A = hookAlgebra(3, {{0,0},{1,1},{2,2}});
assert(instance(tabloid A_4, HookTabloid));
assert(typicalValues#(tabloid, RingElement) === Thing);
assert(typicalValues#tabloid === HookTabloid);
B = fineSegreAlgebra(2, 3, 2);
W = ambient B;
p = tabloid W_0;
assert(instance(p, List) and #p == 2 and all(p, T -> instance(T, HookTabloid)));
assert(tabloid B_0 == p);
-- the pair is the index of the generator: it round trips
assert(hookVariable(W, p) == W_0 and hookMonomial(W, p) == W_0);
-- the two components lie in the two factors, so they are not forced equal
(R1, R2) = factors W;
assert(alphabetSize R1 == 2 and alphabetSize R2 == 3);
assert(p#0 =!= p#1);
-- tabloids on a fine Segre ring is keyed by the same pairs
assert(all(keys tabloidTerms(W_0), k -> instance(k, List) and #k == 2));
///

